ComPar: Optimized Multi-Compiler for Automatic OpenMP S2S Parallelization

Parallelization schemes are essential in order to exploit the full benefits of multi-core architectures. In said architectures, the most comprehensive parallelization API is OpenMP. However, the introduction of correct and optimal OpenMP parallelization to applications is not always a simple task, due to common parallel management pitfalls, architecture heterogeneity and the current necessity for human expertise in order to comprehend many fine details and abstract correlations. To ease this process, many automatic parallelization compilers were created over the last decade. Harel et al. [2020] tested several source-to-source compilers and concluded that each has its advantages and disadvantages and no compiler is superior to all other compilers in all tests. This indicates that a fusion of the compilers' best outputs under the best hyper-parameters for the current hardware setups can yield greater speedups. To create such a fusion, one should execute a computationally intensive hyper-parameter sweep, in which the performance of each option is estimated and the best option is chosen. We created a novel parallelization source-to-source multi-compiler named ComPar, which uses code segmentation-and-fusion with hyper-parameters tuning to achieve the best parallel code possible without any human intervention while maintaining the program's validity. In this paper we present ComPar and analyze its results on NAS and PolyBench benchmarks. We conclude that although the resources ComPar requires to produce parallel code are greater than other source-to-source parallelization compilers - as it depends on the number of parameters the user wishes to consider, and their combinations - ComPar achieves superior performance overall compared to the serial code version and other tested parallelization compilers. ComPar is publicly available at: https://github.com/Scientific-Computing-Lab-NRCN/compar.

==> NAS_files/BT_Cetus/add.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB BT code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
#include "header.h"
#include "timers.h"
/* --------------------------------------------------------------------- */
/* addition of update to the vector u */
/* --------------------------------------------------------------------- */
void add()
{
	int i, j, k, m;
	if (timeron)
	{
		timer_start(11);
	}
	#pragma cetus private(i, j, k, m) 
	#pragma loop name add#0 
	#pragma cetus parallel 
#pragma omp parallel for private(i, j, k, m)
	//#pragma omp parallel for if((10000<(((((((-137L+(72L*grid_points[0L]))+(66L*grid_points[1L]))+(69L*grid_points[2L]))+((-36L*grid_points[0L])*grid_points[1L]))+((-36L*grid_points[0L])*grid_points[2L]))+((-33L*grid_points[1L])*grid_points[2L]))+(((18L*grid_points[0L])*grid_points[1L])*grid_points[2L])))) private(i, j, k, m)
	for (k=1; k<=(grid_points[2]-2); k ++ )
	{
		#pragma cetus private(i, j, m) 
		#pragma loop name add#0#0 
		for (j=1; j<=(grid_points[1]-2); j ++ )
		{
			#pragma cetus private(i, m) 
			#pragma loop name add#0#0#0 
			for (i=1; i<=(grid_points[0]-2); i ++ )
			{
				#pragma cetus private(m) 
				#pragma loop name add#0#0#0#0 
				for (m=0; m<5; m ++ )
				{
					u[k][j][i][m]=(u[k][j][i][m]+rhs[k][j][i][m]);
				}
			}
		}
	}
	if (timeron)
	{
		timer_stop(11);
	}
}


==> NAS_files/BT_Cetus/adi.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB BT code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
#include "header.h"
void adi()
{
	compute_rhs();
	x_solve();
	y_solve();
	z_solve();
	add();
}


==> NAS_files/BT_Cetus/bt.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB BT code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
/* --------------------------------------------------------------------- */
/* program BT */
/* --------------------------------------------------------------------- */
#include <stdio.h>
#include <stdlib.h>
#include "header.h"
#include "timers.h"
#include "print_results.h"
/* commonglobal */
double elapsed_time;
int grid_points[3];
logical timeron;
/* commonconstants */
double tx1, tx2, tx3, ty1, ty2, ty3, tz1, tz2, tz3, dx1, dx2, dx3, dx4, dx5, dy1, dy2, dy3, dy4, dy5, dz1, dz2, dz3, dz4, dz5, dssp, dt, ce[5][13], dxmax, dymax, dzmax, xxcon1, xxcon2, xxcon3, xxcon4, xxcon5, dx1tx1, dx2tx1, dx3tx1, dx4tx1, dx5tx1, yycon1, yycon2, yycon3, yycon4, yycon5, dy1ty1, dy2ty1, dy3ty1, dy4ty1, dy5ty1, zzcon1, zzcon2, zzcon3, zzcon4, zzcon5, dz1tz1, dz2tz1, dz3tz1, dz4tz1, dz5tz1, dnxm1, dnym1, dnzm1, c1c2, c1c5, c3c4, c1345, conz1, c1, c2, c3, c4, c5, c4dssp, c5dssp, dtdssp, dttx1, dttx2, dtty1, dtty2, dttz1, dttz2, c2dttx1, c2dtty1, c2dttz1, comz1, comz4, comz5, comz6, c3c4tx3, c3c4ty3, c3c4tz3, c2iv, con43, con16;
/* to improve cache performance, grid dimensions padded by 1  */
/* for even number sizes only. */
/* commonfields */
double us[162][(((162/2)*2)+1)][(((162/2)*2)+1)];
double vs[162][(((162/2)*2)+1)][(((162/2)*2)+1)];
double ws[162][(((162/2)*2)+1)][(((162/2)*2)+1)];
double qs[162][(((162/2)*2)+1)][(((162/2)*2)+1)];
double rho_i[162][(((162/2)*2)+1)][(((162/2)*2)+1)];
double square[162][(((162/2)*2)+1)][(((162/2)*2)+1)];
double forcing[162][(((162/2)*2)+1)][(((162/2)*2)+1)][5];
double u[162][(((162/2)*2)+1)][(((162/2)*2)+1)][5];
double rhs[162][(((162/2)*2)+1)][(((162/2)*2)+1)][5];
/* commonwork_1d */
double cuf[(162+1)];
double q[(162+1)];
double ue[(162+1)][5];
double buf[(162+1)][5];
/* commonwork_lhs */
double fjac[(162+1)][5][5];
double njac[(162+1)][5][5];
double lhs[(162+1)][3][5][5];
double tmp1, tmp2, tmp3;
/* double cuf[PROBLEM_SIZE+1]; */
int main(int argc, char * argv[])
{
	int i, niter, step;
	double navg, mflops, n3;
	double tmax, t, trecs[(11+1)];
	logical verified;
	char Class;
	char * t_names[(11+1)];
	/* --------------------------------------------------------------------- */
	/* Root node reads input file (if it exists) else takes */
	/* defaults from parameters */
	/* --------------------------------------------------------------------- */
	FILE * fp;
	if ((fp=fopen("timer.flag", "r"))!=((void * )0))
	{
		timeron=true;
		t_names[1]="total";
		t_names[2]="rhsx";
		t_names[3]="rhsy";
		t_names[4]="rhsz";
		t_names[5]="rhs";
		t_names[6]="xsolve";
		t_names[7]="ysolve";
		t_names[8]="zsolve";
		t_names[9]="redist1";
		t_names[10]="redist2";
		t_names[11]="add";
		fclose(fp);
	}
	else
	{
		timeron=false;
	}
	printf("\n\n NAS Parallel Benchmarks (NPB3.3-OMP-C) - BT Benchmark\n\n");
	if ((fp=fopen("inputbt.data", "r"))!=((void * )0))
	{
		int result;
		printf(" Reading from input file inputbt.data\n");
		result=fscanf(fp, "%d",  & niter);
		while (fgetc(fp)!='\n')
		{
			;
		}
		result=fscanf(fp, "%lf",  & dt);
		while (fgetc(fp)!='\n')
		{
			;
		}
		result=fscanf(fp, "%d%d%d\n",  & grid_points[0],  & grid_points[1],  & grid_points[2]);
		fclose(fp);
	}
	else
	{
		printf(" No input file inputbt.data. Using compiled defaults\n");
		niter=200;
		dt=1.0E-4;
		grid_points[0]=162;
		grid_points[1]=162;
		grid_points[2]=162;
	}
	printf(" Size: %4dx%4dx%4d\n", grid_points[0], grid_points[1], grid_points[2]);
	printf(" Iterations: %4d       dt: %11.7f\n", niter, dt);
	printf(" Number of available threads: %5d\n", omp_get_max_threads());
	printf("\n");
	if (((grid_points[0]>162)||(grid_points[1]>162))||(grid_points[2]>162))
	{
		printf(" %d, %d, %d\n", grid_points[0], grid_points[1], grid_points[2]);
		printf(" Problem size too big for compiled array sizes\n");
		return 0;
	}
	set_constants();
	#pragma cetus private(i) 
	#pragma loop name main#0 
	for (i=1; i<=11; i ++ )
	{
		timer_clear(i);
	}
	initialize();
	exact_rhs();
	/* --------------------------------------------------------------------- */
	/* do one time step to touch all code, and reinitialize */
	/* --------------------------------------------------------------------- */
	adi();
	initialize();
	#pragma cetus private(i) 
	#pragma loop name main#1 
	for (i=1; i<=11; i ++ )
	{
		timer_clear(i);
	}
	timer_start(1);
	#pragma cetus private(step) 
	#pragma loop name main#2 
	for (step=1; step<=niter; step ++ )
	{
		if (((step%20)==0)||(step==1))
		{
			printf(" Time step %4d\n", step);
		}
		adi();
	}
	timer_stop(1);
	tmax=timer_read(1);
	verify(niter,  & Class,  & verified);
	n3=(((1.0*grid_points[0])*grid_points[1])*grid_points[2]);
	navg=(((grid_points[0]+grid_points[1])+grid_points[2])/3.0);
	if (tmax!=0.0)
	{
		mflops=(((1.0E-6*((double)niter))*(((3478.8*n3)-(17655.7*(navg*navg)))+(28023.7*navg)))/tmax);
	}
	else
	{
		mflops=0.0;
	}
	print_results("BT", Class, grid_points[0], grid_points[1], grid_points[2], niter, tmax, mflops, "          floating point", verified, "3.3.1", "23 Oct 2018", "icc", "$(CC)", "-lm", "-I../common", "-g -Wall -O3 -qopenmp -mcmodel=medium", "-O3 -qopenmp -mcmodel=medium", "(none)");
	/* --------------------------------------------------------------------- */
	/* More timers */
	/* --------------------------------------------------------------------- */
	if (timeron)
	{
		#pragma cetus private(i) 
		#pragma loop name main#3 
		for (i=1; i<=11; i ++ )
		{
			trecs[i]=timer_read(i);
		}
		if (tmax==0.0)
		{
			tmax=1.0;
		}
		printf("  SECTION   Time (secs)\n");
		#pragma cetus private(i, t) 
		#pragma loop name main#4 
		for (i=1; i<=11; i ++ )
		{
			printf("  %-8s:%9.3f  (%6.2f%%)\n", t_names[i], trecs[i], (trecs[i]*100.0)/tmax);
			if (i==5)
			{
				t=((trecs[2]+trecs[3])+trecs[4]);
				printf("    --> %8s:%9.3f  (%6.2f%%)\n", "sub-rhs", t, (t*100.0)/tmax);
				t=(trecs[5]-t);
				printf("    --> %8s:%9.3f  (%6.2f%%)\n", "rest-rhs", t, (t*100.0)/tmax);
			}
			else
			{
				if (i==8)
				{
					t=((trecs[8]-trecs[9])-trecs[10]);
					printf("    --> %8s:%9.3f  (%6.2f%%)\n", "sub-zsol", t, (t*100.0)/tmax);
				}
				else
				{
					if (i==10)
					{
						t=(trecs[9]+trecs[10]);
						printf("    --> %8s:%9.3f  (%6.2f%%)\n", "redist", t, (t*100.0)/tmax);
					}
				}
			}
		}
	}
	return 0;
}


==> NAS_files/BT_Cetus/error.c <==
#include <stdlib.h>
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB BT code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
#include <math.h>
#include "header.h"
/* --------------------------------------------------------------------- */
/* this function computes the norm of the difference between the */
/* computed solution and the exact solution */
/* --------------------------------------------------------------------- */
void error_norm(double rms[5])
{
	int i, j, k, m, d;
	double xi, eta, zeta, u_exact[5], add;
	double rms_local[5];
	#pragma cetus private(m) 
	#pragma loop name error_norm#0 
	#pragma cetus parallel 
	/*
	Disabled due to low profitability: #pragma omp parallel for private(m)
	*/
	for (m=0; m<5; m ++ )
	{
		rms[m]=0.0;
	}
	#pragma cetus private(m) 
	#pragma loop name error_norm#1 
	#pragma cetus parallel 
	/*
	Disabled due to low profitability: #pragma omp parallel for private(m)
	*/
	for (m=0; m<5; m ++ )
	{
		rms_local[m]=0.0;
	}
	#pragma cetus private(add, eta, i, j, k, m, xi, zeta) 
	#pragma loop name error_norm#2 
	/* #pragma cetus reduction(+: rms_local[m])  */
	for (k=0; k<=(grid_points[2]-1); k ++ )
	{
		zeta=(((double)k)*dnzm1);
		#pragma cetus private(add, eta, i, j, m, xi) 
		#pragma loop name error_norm#2#0 
		/* #pragma cetus reduction(+: rms_local[m])  */
		for (j=0; j<=(grid_points[1]-1); j ++ )
		{
			eta=(((double)j)*dnym1);
			#pragma cetus private(add, i, m, xi) 
			#pragma loop name error_norm#2#0#0 
			/* #pragma cetus reduction(+: rms_local[m])  */
			for (i=0; i<=(grid_points[0]-1); i ++ )
			{
				xi=(((double)i)*dnxm1);
				exact_solution(xi, eta, zeta, u_exact);
				#pragma cetus private(add, m) 
				#pragma loop name error_norm#2#0#0#0 
				#pragma cetus parallel 
				/*
				Disabled due to low profitability: #pragma omp parallel for private(add, m)
				*/
				for (m=0; m<5; m ++ )
				{
					add=(u[k][j][i][m]-u_exact[m]);
					rms_local[m]=(rms_local[m]+(add*add));
				}
			}
		}
	}
	#pragma cetus private(m) 
	#pragma loop name error_norm#3 
	#pragma cetus parallel 
	/*
	Disabled due to low profitability: #pragma omp parallel for private(m)
	*/
	for (m=0; m<5; m ++ )
	{
		rms[m]+=rms_local[m];
	}
	#pragma cetus private(d, m) 
	#pragma loop name error_norm#4 
	#pragma cetus parallel 
	/*
	Disabled due to low profitability: #pragma omp parallel for private(d, m)
	*/
	for (m=0; m<5; m ++ )
	{
		#pragma cetus private(d) 
		#pragma loop name error_norm#4#0 
		for (d=0; d<3; d ++ )
		{
			rms[m]=(rms[m]/((double)(grid_points[d]-2)));
		}
		rms[m]=sqrt(rms[m]);
	}
}

void rhs_norm(double rms[5])
{
	int i, j, k, d, m;
	double add;
	double rms_local[5];
	#pragma cetus private(m) 
	#pragma loop name rhs_norm#0 
	#pragma cetus parallel 
	/*
	Disabled due to low profitability: #pragma omp parallel for private(m)
	*/
	for (m=0; m<5; m ++ )
	{
		rms[m]=0.0;
	}
	#pragma cetus private(m) 
	#pragma loop name rhs_norm#1 
	#pragma cetus parallel 
	/*
	Disabled due to low profitability: #pragma omp parallel for private(m)
	*/
	for (m=0; m<5; m ++ )
	{
		rms_local[m]=0.0;
	}
	#pragma cetus parallel 
	#pragma cetus private(add, i, j, k, m) 
	#pragma omp parallel private(add, i, j, k, m)	
	{
		double * reduce = (double * )malloc(5*sizeof (double));
		int reduce_span_0;
		for (reduce_span_0=0; reduce_span_0<5; reduce_span_0 ++ )
		{
			reduce[reduce_span_0]=0;
		}
		#pragma loop name rhs_norm#2 
		#pragma cetus for  
		#pragma omp for
		for (k=1; k<=(grid_points[2]-2); k ++ )
		{
			#pragma cetus private(add, i, j, m) 
			#pragma loop name rhs_norm#2#0 
			/* #pragma cetus reduction(+: rms_local[m])  */
			for (j=1; j<=(grid_points[1]-2); j ++ )
			{
				#pragma cetus private(add, i, m) 
				#pragma loop name rhs_norm#2#0#0 
				/* #pragma cetus reduction(+: rms_local[m])  */
				for (i=1; i<=(grid_points[0]-2); i ++ )
				{
					#pragma cetus private(add, m) 
					#pragma loop name rhs_norm#2#0#0#0 
					for (m=0; m<5; m ++ )
					{
						add=rhs[k][j][i][m];
						reduce[m]=(reduce[m]+(add*add));
					}
				}
			}
		}
		#pragma cetus critical  
		#pragma omp critical
		{
			for (reduce_span_0=0; reduce_span_0<5; reduce_span_0 ++ )
			{
				rms_local[reduce_span_0]+=reduce[reduce_span_0];
			}
		}
	}
	#pragma cetus private(m) 
	#pragma loop name rhs_norm#3 
	#pragma cetus parallel 
	/*
	Disabled due to low profitability: #pragma omp parallel for private(m)
	*/
	for (m=0; m<5; m ++ )
	{
		rms[m]+=rms_local[m];
	}
	#pragma cetus private(d, m) 
	#pragma loop name rhs_norm#4 
	#pragma cetus parallel 
	/*
	Disabled due to low profitability: #pragma omp parallel for private(d, m)
	*/
	for (m=0; m<5; m ++ )
	{
		#pragma cetus private(d) 
		#pragma loop name rhs_norm#4#0 
		for (d=0; d<3; d ++ )
		{
			rms[m]=(rms[m]/((double)(grid_points[d]-2)));
		}
		rms[m]=sqrt(rms[m]);
	}
}


==> NAS_files/BT_Cetus/exact_rhs.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB BT code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
#include "header.h"
/* --------------------------------------------------------------------- */
/* compute the right hand side based on exact solution */
/* --------------------------------------------------------------------- */
void exact_rhs()
{
	double dtemp[5], xi, eta, zeta, dtpp;
	int m, i, j, k, ip1, im1, jp1, jm1, km1, kp1;
	/* --------------------------------------------------------------------- */
	/* initialize                                   */
	/* --------------------------------------------------------------------- */
	#pragma cetus private(dtpp, eta, i, im1, ip1, j, jm1, jp1, k, km1, kp1, m, xi, zeta) 
	#pragma loop name exact_rhs#0 
	for (k=0; k<=(grid_points[2]-1); k ++ )
	{
		#pragma cetus private(i, j, m) 
		#pragma loop name exact_rhs#0#0 
		#pragma cetus parallel 
//#pragma omp parallel for private(i, j, m)
		for (j=0; j<=(grid_points[1]-1); j ++ )
		{
			#pragma cetus private(i, m) 
			#pragma loop name exact_rhs#0#0#0 
			for (i=0; i<=(grid_points[0]-1); i ++ )
			{
				#pragma cetus private(m) 
				#pragma loop name exact_rhs#0#0#0#0 
				for (m=0; m<5; m ++ )
				{
					forcing[k][j][i][m]=0.0;
				}
			}
		}
		/* --------------------------------------------------------------------- */
		/* xi-direction flux differences                       */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(dtpp, eta, i, im1, ip1, j, k, m, xi, zeta) 
		#pragma loop name exact_rhs#0#1 
		for (k=1; k<=(grid_points[2]-2); k ++ )
		{
			zeta=(((double)k)*dnzm1);
			#pragma cetus private(dtpp, eta, i, im1, ip1, j, m, xi) 
			#pragma loop name exact_rhs#0#1#0 
			for (j=1; j<=(grid_points[1]-2); j ++ )
			{
				eta=(((double)j)*dnym1);
				#pragma cetus private(dtpp, i, m, xi) 
				#pragma loop name exact_rhs#0#1#0#0 
				for (i=0; i<=(grid_points[0]-1); i ++ )
				{
					xi=(((double)i)*dnxm1);
					exact_solution(xi, eta, zeta, dtemp);
					#pragma cetus private(m) 
					#pragma loop name exact_rhs#0#1#0#0#0 
					#pragma cetus parallel 
					/*
					Disabled due to low profitability: #pragma omp parallel for private(m)
					*/
					for (m=0; m<5; m ++ )
					{
						ue[i][m]=dtemp[m];
					}
					dtpp=(1.0/dtemp[0]);
					#pragma cetus private(m) 
					#pragma loop name exact_rhs#0#1#0#0#1 
					#pragma cetus parallel 
					/*
					Disabled due to low profitability: #pragma omp parallel for private(m)
					*/
					for (m=1; m<5; m ++ )
					{
						buf[i][m]=(dtpp*dtemp[m]);
					}
					cuf[i]=(buf[i][1]*buf[i][1]);
					buf[i][0]=((cuf[i]+(buf[i][2]*buf[i][2]))+(buf[i][3]*buf[i][3]));
					q[i]=(0.5*(((buf[i][1]*ue[i][1])+(buf[i][2]*ue[i][2]))+(buf[i][3]*ue[i][3])));
				}
				#pragma cetus private(i, im1, ip1) 
				#pragma loop name exact_rhs#0#1#0#1 
				#pragma cetus parallel 
//#pragma omp parallel for private(i, im1, ip1)
				for (i=1; i<=(grid_points[0]-2); i ++ )
				{
					im1=(i-1);
					ip1=(i+1);
					forcing[k][j][i][0]=((forcing[k][j][i][0]-(tx2*(ue[ip1][1]-ue[im1][1])))+(dx1tx1*((ue[ip1][0]-(2.0*ue[i][0]))+ue[im1][0])));
					forcing[k][j][i][1]=(((forcing[k][j][i][1]-(tx2*(((ue[ip1][1]*buf[ip1][1])+(c2*(ue[ip1][4]-q[ip1])))-((ue[im1][1]*buf[im1][1])+(c2*(ue[im1][4]-q[im1]))))))+(xxcon1*((buf[ip1][1]-(2.0*buf[i][1]))+buf[im1][1])))+(dx2tx1*((ue[ip1][1]-(2.0*ue[i][1]))+ue[im1][1])));
					forcing[k][j][i][2]=(((forcing[k][j][i][2]-(tx2*((ue[ip1][2]*buf[ip1][1])-(ue[im1][2]*buf[im1][1]))))+(xxcon2*((buf[ip1][2]-(2.0*buf[i][2]))+buf[im1][2])))+(dx3tx1*((ue[ip1][2]-(2.0*ue[i][2]))+ue[im1][2])));
					forcing[k][j][i][3]=(((forcing[k][j][i][3]-(tx2*((ue[ip1][3]*buf[ip1][1])-(ue[im1][3]*buf[im1][1]))))+(xxcon2*((buf[ip1][3]-(2.0*buf[i][3]))+buf[im1][3])))+(dx4tx1*((ue[ip1][3]-(2.0*ue[i][3]))+ue[im1][3])));
					forcing[k][j][i][4]=(((((forcing[k][j][i][4]-(tx2*((buf[ip1][1]*((c1*ue[ip1][4])-(c2*q[ip1])))-(buf[im1][1]*((c1*ue[im1][4])-(c2*q[im1]))))))+((0.5*xxcon3)*((buf[ip1][0]-(2.0*buf[i][0]))+buf[im1][0])))+(xxcon4*((cuf[ip1]-(2.0*cuf[i]))+cuf[im1])))+(xxcon5*((buf[ip1][4]-(2.0*buf[i][4]))+buf[im1][4])))+(dx5tx1*((ue[ip1][4]-(2.0*ue[i][4]))+ue[im1][4])));
				}
				/* --------------------------------------------------------------------- */
				/* Fourth-order dissipation                          */
				/* --------------------------------------------------------------------- */
				#pragma cetus private(i, m) 
				#pragma loop name exact_rhs#0#1#0#2 
				#pragma cetus parallel 
				/*
				Disabled due to low profitability: #pragma omp parallel for private(i, m)
				*/
				for (m=0; m<5; m ++ )
				{
					i=1;
					forcing[k][j][i][m]=(forcing[k][j][i][m]-(dssp*(((5.0*ue[i][m])-(4.0*ue[i+1][m]))+ue[i+2][m])));
					i=2;
					forcing[k][j][i][m]=(forcing[k][j][i][m]-(dssp*((((( - 4.0)*ue[i-1][m])+(6.0*ue[i][m]))-(4.0*ue[i+1][m]))+ue[i+2][m])));
				}
				#pragma cetus private(i, m) 
				#pragma loop name exact_rhs#0#1#0#3 
				#pragma cetus parallel 
#pragma omp parallel for private(i, m)
				for (i=3; i<=(grid_points[0]-4); i ++ )
				{
					#pragma cetus private(m) 
					#pragma loop name exact_rhs#0#1#0#3#0 
					for (m=0; m<5; m ++ )
					{
						forcing[k][j][i][m]=(forcing[k][j][i][m]-(dssp*((((ue[i-2][m]-(4.0*ue[i-1][m]))+(6.0*ue[i][m]))-(4.0*ue[i+1][m]))+ue[i+2][m])));
					}
				}
				#pragma cetus private(i, m) 
				#pragma loop name exact_rhs#0#1#0#4 
				#pragma cetus parallel 
				/*
				Disabled due to low profitability: #pragma omp parallel for private(i, m)
				*/
				for (m=0; m<5; m ++ )
				{
					i=(grid_points[0]-3);
					forcing[k][j][i][m]=(forcing[k][j][i][m]-(dssp*(((ue[i-2][m]-(4.0*ue[i-1][m]))+(6.0*ue[i][m]))-(4.0*ue[i+1][m]))));
					i=(grid_points[0]-2);
					forcing[k][j][i][m]=(forcing[k][j][i][m]-(dssp*((ue[i-2][m]-(4.0*ue[i-1][m]))+(5.0*ue[i][m]))));
				}
			}
		}
		/* --------------------------------------------------------------------- */
		/* eta-direction flux differences              */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(dtpp, eta, i, j, jm1, jp1, k, m, xi, zeta) 
		#pragma loop name exact_rhs#0#2 
		for (k=1; k<=(grid_points[2]-2); k ++ )
		{
			zeta=(((double)k)*dnzm1);
			#pragma cetus private(dtpp, eta, i, j, jm1, jp1, m, xi) 
			#pragma loop name exact_rhs#0#2#0 
			for (i=1; i<=(grid_points[0]-2); i ++ )
			{
				xi=(((double)i)*dnxm1);
				#pragma cetus private(dtpp, eta, j, m) 
				#pragma loop name exact_rhs#0#2#0#0 
				for (j=0; j<=(grid_points[1]-1); j ++ )
				{
					eta=(((double)j)*dnym1);
					exact_solution(xi, eta, zeta, dtemp);
					#pragma cetus private(m) 
					#pragma loop name exact_rhs#0#2#0#0#0 
					#pragma cetus parallel 
					/*
					Disabled due to low profitability: #pragma omp parallel for private(m)
					*/
					for (m=0; m<5; m ++ )
					{
						ue[j][m]=dtemp[m];
					}
					dtpp=(1.0/dtemp[0]);
					#pragma cetus private(m) 
					#pragma loop name exact_rhs#0#2#0#0#1 
					#pragma cetus parallel 
					/*
					Disabled due to low profitability: #pragma omp parallel for private(m)
					*/
					for (m=1; m<5; m ++ )
					{
						buf[j][m]=(dtpp*dtemp[m]);
					}
					cuf[j]=(buf[j][2]*buf[j][2]);
					buf[j][0]=((cuf[j]+(buf[j][1]*buf[j][1]))+(buf[j][3]*buf[j][3]));
					q[j]=(0.5*(((buf[j][1]*ue[j][1])+(buf[j][2]*ue[j][2]))+(buf[j][3]*ue[j][3])));
				}
				#pragma cetus private(j, jm1, jp1) 
				#pragma loop name exact_rhs#0#2#0#1 
				#pragma cetus parallel 
#pragma omp parallel for private(j, jm1, jp1)
				//#pragma omp parallel for if((10000<(-17L+(9L*grid_points[1L])))) private(j, jm1, jp1)
				for (j=1; j<=(grid_points[1]-2); j ++ )
				{
					jm1=(j-1);
					jp1=(j+1);
					forcing[k][j][i][0]=((forcing[k][j][i][0]-(ty2*(ue[jp1][2]-ue[jm1][2])))+(dy1ty1*((ue[jp1][0]-(2.0*ue[j][0]))+ue[jm1][0])));
					forcing[k][j][i][1]=(((forcing[k][j][i][1]-(ty2*((ue[jp1][1]*buf[jp1][2])-(ue[jm1][1]*buf[jm1][2]))))+(yycon2*((buf[jp1][1]-(2.0*buf[j][1]))+buf[jm1][1])))+(dy2ty1*((ue[jp1][1]-(2.0*ue[j][1]))+ue[jm1][1])));
					forcing[k][j][i][2]=(((forcing[k][j][i][2]-(ty2*(((ue[jp1][2]*buf[jp1][2])+(c2*(ue[jp1][4]-q[jp1])))-((ue[jm1][2]*buf[jm1][2])+(c2*(ue[jm1][4]-q[jm1]))))))+(yycon1*((buf[jp1][2]-(2.0*buf[j][2]))+buf[jm1][2])))+(dy3ty1*((ue[jp1][2]-(2.0*ue[j][2]))+ue[jm1][2])));
					forcing[k][j][i][3]=(((forcing[k][j][i][3]-(ty2*((ue[jp1][3]*buf[jp1][2])-(ue[jm1][3]*buf[jm1][2]))))+(yycon2*((buf[jp1][3]-(2.0*buf[j][3]))+buf[jm1][3])))+(dy4ty1*((ue[jp1][3]-(2.0*ue[j][3]))+ue[jm1][3])));
					forcing[k][j][i][4]=(((((forcing[k][j][i][4]-(ty2*((buf[jp1][2]*((c1*ue[jp1][4])-(c2*q[jp1])))-(buf[jm1][2]*((c1*ue[jm1][4])-(c2*q[jm1]))))))+((0.5*yycon3)*((buf[jp1][0]-(2.0*buf[j][0]))+buf[jm1][0])))+(yycon4*((cuf[jp1]-(2.0*cuf[j]))+cuf[jm1])))+(yycon5*((buf[jp1][4]-(2.0*buf[j][4]))+buf[jm1][4])))+(dy5ty1*((ue[jp1][4]-(2.0*ue[j][4]))+ue[jm1][4])));
				}
				/* --------------------------------------------------------------------- */
				/* Fourth-order dissipation                       */
				/* --------------------------------------------------------------------- */
				#pragma cetus private(j, m) 
				#pragma loop name exact_rhs#0#2#0#2 
				#pragma cetus parallel 
				/*
				Disabled due to low profitability: #pragma omp parallel for private(j, m)
				*/
				for (m=0; m<5; m ++ )
				{
					j=1;
					forcing[k][j][i][m]=(forcing[k][j][i][m]-(dssp*(((5.0*ue[j][m])-(4.0*ue[j+1][m]))+ue[j+2][m])));
					j=2;
					forcing[k][j][i][m]=(forcing[k][j][i][m]-(dssp*((((( - 4.0)*ue[j-1][m])+(6.0*ue[j][m]))-(4.0*ue[j+1][m]))+ue[j+2][m])));
				}
				#pragma cetus private(j, m) 
				#pragma loop name exact_rhs#0#2#0#3 
				#pragma cetus parallel 
#pragma omp parallel for private(j, m)
				//#pragma omp parallel for if((10000<(-107L+(18L*grid_points[1L])))) private(j, m)
				for (j=3; j<=(grid_points[1]-4); j ++ )
				{
					#pragma cetus private(m) 
					#pragma loop name exact_rhs#0#2#0#3#0 
					for (m=0; m<5; m ++ )
					{
						forcing[k][j][i][m]=(forcing[k][j][i][m]-(dssp*((((ue[j-2][m]-(4.0*ue[j-1][m]))+(6.0*ue[j][m]))-(4.0*ue[j+1][m]))+ue[j+2][m])));
					}
				}
				#pragma cetus private(j, m) 
				#pragma loop name exact_rhs#0#2#0#4 
				#pragma cetus parallel 
				/*
				Disabled due to low profitability: #pragma omp parallel for private(j, m)
				*/
				for (m=0; m<5; m ++ )
				{
					j=(grid_points[1]-3);
					forcing[k][j][i][m]=(forcing[k][j][i][m]-(dssp*(((ue[j-2][m]-(4.0*ue[j-1][m]))+(6.0*ue[j][m]))-(4.0*ue[j+1][m]))));
					j=(grid_points[1]-2);
					forcing[k][j][i][m]=(forcing[k][j][i][m]-(dssp*((ue[j-2][m]-(4.0*ue[j-1][m]))+(5.0*ue[j][m]))));
				}
			}
		}
		/* --------------------------------------------------------------------- */
		/* zeta-direction flux differences                       */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(dtpp, eta, i, j, k, km1, kp1, m, xi, zeta) 
		#pragma loop name exact_rhs#0#3 
		for (j=1; j<=(grid_points[1]-2); j ++ )
		{
			eta=(((double)j)*dnym1);
			#pragma cetus private(dtpp, i, k, km1, kp1, m, xi, zeta) 
			#pragma loop name exact_rhs#0#3#0 
			for (i=1; i<=(grid_points[0]-2); i ++ )
			{
				xi=(((double)i)*dnxm1);
				#pragma cetus private(dtpp, k, m, zeta) 
				#pragma loop name exact_rhs#0#3#0#0 
				for (k=0; k<=(grid_points[2]-1); k ++ )
				{
					zeta=(((double)k)*dnzm1);
					exact_solution(xi, eta, zeta, dtemp);
					#pragma cetus private(m) 
					#pragma loop name exact_rhs#0#3#0#0#0 
					#pragma cetus parallel 
					/*
					Disabled due to low profitability: #pragma omp parallel for private(m)
					*/
					for (m=0; m<5; m ++ )
					{
						ue[k][m]=dtemp[m];
					}
					dtpp=(1.0/dtemp[0]);
					#pragma cetus private(m) 
					#pragma loop name exact_rhs#0#3#0#0#1 
					#pragma cetus parallel 
					/*
					Disabled due to low profitability: #pragma omp parallel for private(m)
					*/
					for (m=1; m<5; m ++ )
					{
						buf[k][m]=(dtpp*dtemp[m]);
					}
					cuf[k]=(buf[k][3]*buf[k][3]);
					buf[k][0]=((cuf[k]+(buf[k][1]*buf[k][1]))+(buf[k][2]*buf[k][2]));
					q[k]=(0.5*(((buf[k][1]*ue[k][1])+(buf[k][2]*ue[k][2]))+(buf[k][3]*ue[k][3])));
				}
				#pragma cetus private(k, km1, kp1) 
				#pragma loop name exact_rhs#0#3#0#1 
				#pragma cetus parallel 
#pragma omp parallel for private(k, km1, kp1)
				//#pragma omp parallel for if((10000<(-17L+(9L*grid_points[2L])))) private(k, km1, kp1)
				for (k=1; k<=(grid_points[2]-2); k ++ )
				{
					km1=(k-1);
					kp1=(k+1);
					forcing[k][j][i][0]=((forcing[k][j][i][0]-(tz2*(ue[kp1][3]-ue[km1][3])))+(dz1tz1*((ue[kp1][0]-(2.0*ue[k][0]))+ue[km1][0])));
					forcing[k][j][i][1]=(((forcing[k][j][i][1]-(tz2*((ue[kp1][1]*buf[kp1][3])-(ue[km1][1]*buf[km1][3]))))+(zzcon2*((buf[kp1][1]-(2.0*buf[k][1]))+buf[km1][1])))+(dz2tz1*((ue[kp1][1]-(2.0*ue[k][1]))+ue[km1][1])));
					forcing[k][j][i][2]=(((forcing[k][j][i][2]-(tz2*((ue[kp1][2]*buf[kp1][3])-(ue[km1][2]*buf[km1][3]))))+(zzcon2*((buf[kp1][2]-(2.0*buf[k][2]))+buf[km1][2])))+(dz3tz1*((ue[kp1][2]-(2.0*ue[k][2]))+ue[km1][2])));
					forcing[k][j][i][3]=(((forcing[k][j][i][3]-(tz2*(((ue[kp1][3]*buf[kp1][3])+(c2*(ue[kp1][4]-q[kp1])))-((ue[km1][3]*buf[km1][3])+(c2*(ue[km1][4]-q[km1]))))))+(zzcon1*((buf[kp1][3]-(2.0*buf[k][3]))+buf[km1][3])))+(dz4tz1*((ue[kp1][3]-(2.0*ue[k][3]))+ue[km1][3])));
					forcing[k][j][i][4]=(((((forcing[k][j][i][4]-(tz2*((buf[kp1][3]*((c1*ue[kp1][4])-(c2*q[kp1])))-(buf[km1][3]*((c1*ue[km1][4])-(c2*q[km1]))))))+((0.5*zzcon3)*((buf[kp1][0]-(2.0*buf[k][0]))+buf[km1][0])))+(zzcon4*((cuf[kp1]-(2.0*cuf[k]))+cuf[km1])))+(zzcon5*((buf[kp1][4]-(2.0*buf[k][4]))+buf[km1][4])))+(dz5tz1*((ue[kp1][4]-(2.0*ue[k][4]))+ue[km1][4])));
				}
				/* --------------------------------------------------------------------- */
				/* Fourth-order dissipation                         */
				/* --------------------------------------------------------------------- */
				#pragma cetus private(k, m) 
				#pragma loop name exact_rhs#0#3#0#2 
				#pragma cetus parallel 
				/*
				Disabled due to low profitability: #pragma omp parallel for private(k, m)
				*/
				for (m=0; m<5; m ++ )
				{
					k=1;
					forcing[k][j][i][m]=(forcing[k][j][i][m]-(dssp*(((5.0*ue[k][m])-(4.0*ue[k+1][m]))+ue[k+2][m])));
					k=2;
					forcing[k][j][i][m]=(forcing[k][j][i][m]-(dssp*((((( - 4.0)*ue[k-1][m])+(6.0*ue[k][m]))-(4.0*ue[k+1][m]))+ue[k+2][m])));
				}
				#pragma cetus private(k, m) 
				#pragma loop name exact_rhs#0#3#0#3 
				#pragma cetus parallel 
#pragma omp parallel for private(k, m)
				//#pragma omp parallel for if((10000<(-107L+(18L*grid_points[2L])))) private(k, m)
				for (k=3; k<=(grid_points[2]-4); k ++ )
				{
					#pragma cetus private(m) 
					#pragma loop name exact_rhs#0#3#0#3#0 
					for (m=0; m<5; m ++ )
					{
						forcing[k][j][i][m]=(forcing[k][j][i][m]-(dssp*((((ue[k-2][m]-(4.0*ue[k-1][m]))+(6.0*ue[k][m]))-(4.0*ue[k+1][m]))+ue[k+2][m])));
					}
				}
				#pragma cetus private(k, m) 
				#pragma loop name exact_rhs#0#3#0#4 
				#pragma cetus parallel 
				/*
				Disabled due to low profitability: #pragma omp parallel for private(k, m)
				*/
				for (m=0; m<5; m ++ )
				{
					k=(grid_points[2]-3);
					forcing[k][j][i][m]=(forcing[k][j][i][m]-(dssp*(((ue[k-2][m]-(4.0*ue[k-1][m]))+(6.0*ue[k][m]))-(4.0*ue[k+1][m]))));
					k=(grid_points[2]-2);
					forcing[k][j][i][m]=(forcing[k][j][i][m]-(dssp*((ue[k-2][m]-(4.0*ue[k-1][m]))+(5.0*ue[k][m]))));
				}
			}
		}
		/* --------------------------------------------------------------------- */
		/* now change the sign of the forcing function,  */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(i, j, m) 
		#pragma cetus lastprivate(k) 
		#pragma loop name exact_rhs#0#4 
		#pragma cetus parallel 
#pragma omp parallel for private(i, j, m) lastprivate(k)
		//#pragma omp parallel for if((10000<(((((((-137L+(72L*grid_points[0L]))+(66L*grid_points[1L]))+(69L*grid_points[2L]))+((-36L*grid_points[0L])*grid_points[1L]))+((-36L*grid_points[0L])*grid_points[2L]))+((-33L*grid_points[1L])*grid_points[2L]))+(((18L*grid_points[0L])*grid_points[1L])*grid_points[2L])))) private(i, j, m) lastprivate(k)
		for (k=1; k<=(grid_points[2]-2); k ++ )
		{
			#pragma cetus private(i, j, m) 
			#pragma loop name exact_rhs#0#4#0 
			for (j=1; j<=(grid_points[1]-2); j ++ )
			{
				#pragma cetus private(i, m) 
				#pragma loop name exact_rhs#0#4#0#0 
				for (i=1; i<=(grid_points[0]-2); i ++ )
				{
					#pragma cetus private(m) 
					#pragma loop name exact_rhs#0#4#0#0#0 
					for (m=0; m<5; m ++ )
					{
						forcing[k][j][i][m]=(( - 1.0)*forcing[k][j][i][m]);
					}
				}
			}
		}
	}
	/* end parallel */
}


==> NAS_files/BT_Cetus/exact_solution.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB BT code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
#include "header.h"
/* --------------------------------------------------------------------- */
/* this function returns the exact solution at point xi, eta, zeta   */
/* --------------------------------------------------------------------- */
void exact_solution(double xi, double eta, double zeta, double dtemp[5])
{
	int m;
	#pragma cetus private(m) 
	#pragma loop name exact_solution#0 
	#pragma cetus parallel 
	/*
	Disabled due to low profitability: #pragma omp parallel for private(m)
	*/
	for (m=0; m<5; m ++ )
	{
		dtemp[m]=(((ce[m][0]+(xi*(ce[m][1]+(xi*(ce[m][4]+(xi*(ce[m][7]+(xi*ce[m][10]))))))))+(eta*(ce[m][2]+(eta*(ce[m][5]+(eta*(ce[m][8]+(eta*ce[m][11]))))))))+(zeta*(ce[m][3]+(zeta*(ce[m][6]+(zeta*(ce[m][9]+(zeta*ce[m][12]))))))));
	}
}


==> NAS_files/BT_Cetus/initialize.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB BT code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
#include "header.h"
/* --------------------------------------------------------------------- */
/* This subroutine initializes the field variable u using  */
/* tri-linear transfinite interpolation of the boundary values      */
/* --------------------------------------------------------------------- */
void initialize()
{
	int i, j, k, m, ix, iy, iz;
	double xi, eta, zeta, Pface[2][3][5], Pxi, Peta, Pzeta, temp[5];
	/* --------------------------------------------------------------------- */
	/* Later (in compute_rhs) we compute 1u for every element. A few of  */
	/* the corner elements are not used, but it convenient (and faster)  */
	/* to compute the whole thing with a simple loop. Make sure those  */
	/* values are nonzero by initializing the whole thing here.  */
	/* --------------------------------------------------------------------- */
	#pragma cetus private(Peta, Pxi, Pzeta, eta, i, ix, iy, iz, j, k, m, xi, zeta) 
	#pragma loop name initialize#0 
	for (k=0; k<=(grid_points[2]-1); k ++ )
	{
		#pragma cetus private(i, j, m) 
		#pragma loop name initialize#0#0 
		#pragma cetus parallel 
#pragma omp parallel for private(i, j, m)
		//#pragma omp parallel for if((10000<((1L+(3L*grid_points[1L]))+((18L*grid_points[0L])*grid_points[1L])))) private(i, j, m)
		for (j=0; j<=(grid_points[1]-1); j ++ )
		{
			#pragma cetus private(i, m) 
			#pragma loop name initialize#0#0#0 
			for (i=0; i<=(grid_points[0]-1); i ++ )
			{
				#pragma cetus private(m) 
				#pragma loop name initialize#0#0#0#0 
				for (m=0; m<5; m ++ )
				{
					u[k][j][i][m]=1.0;
				}
			}
		}
		/* --------------------------------------------------------------------- */
		/* first store the "interpolated" values everywhere on the grid     */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(Peta, Pxi, Pzeta, eta, i, ix, iy, iz, j, k, m, xi, zeta) 
		#pragma loop name initialize#0#1 
		for (k=0; k<=(grid_points[2]-1); k ++ )
		{
			zeta=(((double)k)*dnzm1);
			#pragma cetus private(Peta, Pxi, Pzeta, eta, i, ix, iy, iz, j, m, xi) 
			#pragma loop name initialize#0#1#0 
			for (j=0; j<=(grid_points[1]-1); j ++ )
			{
				eta=(((double)j)*dnym1);
				#pragma cetus private(Peta, Pxi, Pzeta, i, ix, iy, iz, m, xi) 
				#pragma loop name initialize#0#1#0#0 
				for (i=0; i<=(grid_points[0]-1); i ++ )
				{
					xi=(((double)i)*dnxm1);
					#pragma cetus private(ix) 
					#pragma loop name initialize#0#1#0#0#0 
					for (ix=0; ix<2; ix ++ )
					{
						exact_solution((double)ix, eta, zeta,  & Pface[ix][0][0]);
					}
					#pragma cetus private(iy) 
					#pragma loop name initialize#0#1#0#0#1 
					for (iy=0; iy<2; iy ++ )
					{
						exact_solution(xi, (double)iy, zeta,  & Pface[iy][1][0]);
					}
					#pragma cetus private(iz) 
					#pragma loop name initialize#0#1#0#0#2 
					for (iz=0; iz<2; iz ++ )
					{
						exact_solution(xi, eta, (double)iz,  & Pface[iz][2][0]);
					}
					#pragma cetus private(Peta, Pxi, Pzeta, m) 
					#pragma loop name initialize#0#1#0#0#3 
					#pragma cetus parallel 
					/*
					Disabled due to low profitability: #pragma omp parallel for private(Peta, Pxi, Pzeta, m)
					*/
					for (m=0; m<5; m ++ )
					{
						Pxi=((xi*Pface[1][0][m])+((1.0-xi)*Pface[0][0][m]));
						Peta=((eta*Pface[1][1][m])+((1.0-eta)*Pface[0][1][m]));
						Pzeta=((zeta*Pface[1][2][m])+((1.0-zeta)*Pface[0][2][m]));
						u[k][j][i][m]=((((((Pxi+Peta)+Pzeta)-(Pxi*Peta))-(Pxi*Pzeta))-(Peta*Pzeta))+((Pxi*Peta)*Pzeta));
					}
				}
			}
		}
		/* --------------------------------------------------------------------- */
		/* now store the exact values on the boundaries         */
		/* --------------------------------------------------------------------- */
		/* --------------------------------------------------------------------- */
		/* west face                                                   */
		/* --------------------------------------------------------------------- */
		i=0;
		xi=0.0;
		#pragma cetus private(eta, j, k, m, zeta) 
		#pragma loop name initialize#0#2 
		for (k=0; k<=(grid_points[2]-1); k ++ )
		{
			zeta=(((double)k)*dnzm1);
			#pragma cetus private(eta, j, m) 
			#pragma loop name initialize#0#2#0 
			for (j=0; j<=(grid_points[1]-1); j ++ )
			{
				eta=(((double)j)*dnym1);
				exact_solution(xi, eta, zeta, temp);
				#pragma cetus private(m) 
				#pragma loop name initialize#0#2#0#0 
				#pragma cetus parallel 
				/*
				Disabled due to low profitability: #pragma omp parallel for private(m)
				*/
				for (m=0; m<5; m ++ )
				{
					u[k][j][i][m]=temp[m];
				}
			}
		}
		/* --------------------------------------------------------------------- */
		/* east face                                                       */
		/* --------------------------------------------------------------------- */
		i=(grid_points[0]-1);
		xi=1.0;
		#pragma cetus private(eta, j, k, m, zeta) 
		#pragma loop name initialize#0#3 
		for (k=0; k<=(grid_points[2]-1); k ++ )
		{
			zeta=(((double)k)*dnzm1);
			#pragma cetus private(eta, j, m) 
			#pragma loop name initialize#0#3#0 
			for (j=0; j<=(grid_points[1]-1); j ++ )
			{
				eta=(((double)j)*dnym1);
				exact_solution(xi, eta, zeta, temp);
				#pragma cetus private(m) 
				#pragma loop name initialize#0#3#0#0 
				#pragma cetus parallel 
				/*
				Disabled due to low profitability: #pragma omp parallel for private(m)
				*/
				for (m=0; m<5; m ++ )
				{
					u[k][j][i][m]=temp[m];
				}
			}
		}
		/* --------------------------------------------------------------------- */
		/* south face                                                  */
		/* --------------------------------------------------------------------- */
		j=0;
		eta=0.0;
		#pragma cetus private(i, k, m, xi, zeta) 
		#pragma loop name initialize#0#4 
		for (k=0; k<=(grid_points[2]-1); k ++ )
		{
			zeta=(((double)k)*dnzm1);
			#pragma cetus private(i, m, xi) 
			#pragma loop name initialize#0#4#0 
			for (i=0; i<=(grid_points[0]-1); i ++ )
			{
				xi=(((double)i)*dnxm1);
				exact_solution(xi, eta, zeta, temp);
				#pragma cetus private(m) 
				#pragma loop name initialize#0#4#0#0 
				#pragma cetus parallel 
				/*
				Disabled due to low profitability: #pragma omp parallel for private(m)
				*/
				for (m=0; m<5; m ++ )
				{
					u[k][j][i][m]=temp[m];
				}
			}
		}
		/* --------------------------------------------------------------------- */
		/* north face                                     */
		/* --------------------------------------------------------------------- */
		j=(grid_points[1]-1);
		eta=1.0;
		#pragma cetus private(i, k, m, xi, zeta) 
		#pragma loop name initialize#0#5 
		for (k=0; k<=(grid_points[2]-1); k ++ )
		{
			zeta=(((double)k)*dnzm1);
			#pragma cetus private(i, m, xi) 
			#pragma loop name initialize#0#5#0 
			for (i=0; i<=(grid_points[0]-1); i ++ )
			{
				xi=(((double)i)*dnxm1);
				exact_solution(xi, eta, zeta, temp);
				#pragma cetus private(m) 
				#pragma loop name initialize#0#5#0#0 
				#pragma cetus parallel 
				/*
				Disabled due to low profitability: #pragma omp parallel for private(m)
				*/
				for (m=0; m<5; m ++ )
				{
					u[k][j][i][m]=temp[m];
				}
			}
		}
		/* --------------------------------------------------------------------- */
		/* bottom face                                        */
		/* --------------------------------------------------------------------- */
		k=0;
		zeta=0.0;
		#pragma cetus private(eta, i, j, m, xi) 
		#pragma loop name initialize#0#6 
		for (j=0; j<=(grid_points[1]-1); j ++ )
		{
			eta=(((double)j)*dnym1);
			#pragma cetus private(i, m, xi) 
			#pragma loop name initialize#0#6#0 
			for (i=0; i<=(grid_points[0]-1); i ++ )
			{
				xi=(((double)i)*dnxm1);
				exact_solution(xi, eta, zeta, temp);
				#pragma cetus private(m) 
				#pragma loop name initialize#0#6#0#0 
				#pragma cetus parallel 
				/*
				Disabled due to low profitability: #pragma omp parallel for private(m)
				*/
				for (m=0; m<5; m ++ )
				{
					u[k][j][i][m]=temp[m];
				}
			}
		}
		/* --------------------------------------------------------------------- */
		/* top face      */
		/* --------------------------------------------------------------------- */
		k=(grid_points[2]-1);
		zeta=1.0;
		#pragma cetus private(eta, i, j, m, xi) 
		#pragma loop name initialize#0#7 
		for (j=0; j<=(grid_points[1]-1); j ++ )
		{
			eta=(((double)j)*dnym1);
			#pragma cetus private(i, m, xi) 
			#pragma loop name initialize#0#7#0 
			for (i=0; i<=(grid_points[0]-1); i ++ )
			{
				xi=(((double)i)*dnxm1);
				exact_solution(xi, eta, zeta, temp);
				#pragma cetus private(m) 
				#pragma loop name initialize#0#7#0#0 
				#pragma cetus parallel 
				/*
				Disabled due to low profitability: #pragma omp parallel for private(m)
				*/
				for (m=0; m<5; m ++ )
				{
					u[k][j][i][m]=temp[m];
				}
			}
		}
	}
	/* end parallel */
}

void lhsinit(double lhs[][3][5][5], int ni)
{
	int i, m, n;
	/* --------------------------------------------------------------------- */
	/* zero the whole left hand side for starters */
	/* set all diagonal values to 1. This is overkill, but convenient */
	/* --------------------------------------------------------------------- */
	i=0;
	#pragma cetus private(m, n) 
	#pragma loop name lhsinit#0 
	for (n=0; n<5; n ++ )
	{
		#pragma cetus private(m) 
		#pragma loop name lhsinit#0#0 
		#pragma cetus parallel 
		/*
		Disabled due to low profitability: #pragma omp parallel for private(m)
		*/
		for (m=0; m<5; m ++ )
		{
			lhs[i][0][n][m]=0.0;
			lhs[i][1][n][m]=0.0;
			lhs[i][2][n][m]=0.0;
		}
		lhs[i][1][n][n]=1.0;
	}
	i=ni;
	#pragma cetus private(m, n) 
	#pragma loop name lhsinit#1 
	for (n=0; n<5; n ++ )
	{
		#pragma cetus private(m) 
		#pragma loop name lhsinit#1#0 
		#pragma cetus parallel 
		/*
		Disabled due to low profitability: #pragma omp parallel for private(m)
		*/
		for (m=0; m<5; m ++ )
		{
			lhs[i][0][n][m]=0.0;
			lhs[i][1][n][m]=0.0;
			lhs[i][2][n][m]=0.0;
		}
		lhs[i][1][n][n]=1.0;
	}
}


==> NAS_files/BT_Cetus/rhs.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB BT code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
#include "header.h"
#include "timers.h"
void compute_rhs()
{
	int i, j, k, m;
	double rho_inv, uijk, up1, um1, vijk, vp1, vm1, wijk, wp1, wm1;
	if (timeron)
	{
		timer_start(5);
	}
	/* --------------------------------------------------------------------- */
	/* compute the reciprocal of density, and the kinetic energy,  */
	/* and the speed of sound. */
	/* --------------------------------------------------------------------- */
	#pragma cetus private(i, j, k, rho_inv) 
	#pragma loop name compute_rhs#0 
	#pragma cetus parallel 
#pragma omp parallel for private(i, j, k, rho_inv)
	for (k=0; k<=(grid_points[2]-1); k ++ )
	{
		#pragma cetus private(i, j, rho_inv) 
		#pragma loop name compute_rhs#0#0 
		for (j=0; j<=(grid_points[1]-1); j ++ )
		{
			#pragma cetus private(i, rho_inv) 
			#pragma loop name compute_rhs#0#0#0 
			for (i=0; i<=(grid_points[0]-1); i ++ )
			{
				rho_inv=(1.0/u[k][j][i][0]);
				rho_i[k][j][i]=rho_inv;
				us[k][j][i]=(u[k][j][i][1]*rho_inv);
				vs[k][j][i]=(u[k][j][i][2]*rho_inv);
				ws[k][j][i]=(u[k][j][i][3]*rho_inv);
				square[k][j][i]=((0.5*(((u[k][j][i][1]*u[k][j][i][1])+(u[k][j][i][2]*u[k][j][i][2]))+(u[k][j][i][3]*u[k][j][i][3])))*rho_inv);
				qs[k][j][i]=(square[k][j][i]*rho_inv);
			}
		}
	}
	/* --------------------------------------------------------------------- */
	/* copy the exact forcing term to the right hand side;  because  */
	/* this forcing term is known, we can store it on the whole grid */
	/* including the boundary                    */
	/* --------------------------------------------------------------------- */
	#pragma cetus private(i, j, k, m) 
	#pragma loop name compute_rhs#1 
	#pragma cetus parallel 
#pragma omp parallel for private(i, j, k, m)
	for (k=0; k<=(grid_points[2]-1); k ++ )
	{
		#pragma cetus private(i, j, m) 
		#pragma loop name compute_rhs#1#0 
		for (j=0; j<=(grid_points[1]-1); j ++ )
		{
			#pragma cetus private(i, m) 
			#pragma loop name compute_rhs#1#0#0 
			for (i=0; i<=(grid_points[0]-1); i ++ )
			{
				#pragma cetus private(m) 
				#pragma loop name compute_rhs#1#0#0#0 
				for (m=0; m<5; m ++ )
				{
					rhs[k][j][i][m]=forcing[k][j][i][m];
				}
			}
		}
	}
	if (timeron)
	{
		timer_start(2);
	}
	/* --------------------------------------------------------------------- */
	/* compute xi-direction fluxes  */
	/* --------------------------------------------------------------------- */
	#pragma cetus private(i, j, k, m, uijk, um1, up1) 
	#pragma loop name compute_rhs#2 
	#pragma cetus parallel 
#pragma omp parallel for private(i, j, k, m, uijk, um1, up1)
	for (k=1; k<=(grid_points[2]-2); k ++ )
	{
		#pragma cetus private(i, j, uijk, um1, up1) 
		#pragma loop name compute_rhs#2#0 
		for (j=1; j<=(grid_points[1]-2); j ++ )
		{
			#pragma cetus private(i, uijk, um1, up1) 
			#pragma loop name compute_rhs#2#0#0 
			for (i=1; i<=(grid_points[0]-2); i ++ )
			{
				uijk=us[k][j][i];
				up1=us[k][j][i+1];
				um1=us[k][j][i-1];
				rhs[k][j][i][0]=((rhs[k][j][i][0]+(dx1tx1*((u[k][j][i+1][0]-(2.0*u[k][j][i][0]))+u[k][j][i-1][0])))-(tx2*(u[k][j][i+1][1]-u[k][j][i-1][1])));
				rhs[k][j][i][1]=(((rhs[k][j][i][1]+(dx2tx1*((u[k][j][i+1][1]-(2.0*u[k][j][i][1]))+u[k][j][i-1][1])))+((xxcon2*con43)*((up1-(2.0*uijk))+um1)))-(tx2*(((u[k][j][i+1][1]*up1)-(u[k][j][i-1][1]*um1))+((((u[k][j][i+1][4]-square[k][j][i+1])-u[k][j][i-1][4])+square[k][j][i-1])*c2))));
				rhs[k][j][i][2]=(((rhs[k][j][i][2]+(dx3tx1*((u[k][j][i+1][2]-(2.0*u[k][j][i][2]))+u[k][j][i-1][2])))+(xxcon2*((vs[k][j][i+1]-(2.0*vs[k][j][i]))+vs[k][j][i-1])))-(tx2*((u[k][j][i+1][2]*up1)-(u[k][j][i-1][2]*um1))));
				rhs[k][j][i][3]=(((rhs[k][j][i][3]+(dx4tx1*((u[k][j][i+1][3]-(2.0*u[k][j][i][3]))+u[k][j][i-1][3])))+(xxcon2*((ws[k][j][i+1]-(2.0*ws[k][j][i]))+ws[k][j][i-1])))-(tx2*((u[k][j][i+1][3]*up1)-(u[k][j][i-1][3]*um1))));
				rhs[k][j][i][4]=(((((rhs[k][j][i][4]+(dx5tx1*((u[k][j][i+1][4]-(2.0*u[k][j][i][4]))+u[k][j][i-1][4])))+(xxcon3*((qs[k][j][i+1]-(2.0*qs[k][j][i]))+qs[k][j][i-1])))+(xxcon4*(((up1*up1)-((2.0*uijk)*uijk))+(um1*um1))))+(xxcon5*(((u[k][j][i+1][4]*rho_i[k][j][i+1])-((2.0*u[k][j][i][4])*rho_i[k][j][i]))+(u[k][j][i-1][4]*rho_i[k][j][i-1]))))-(tx2*((((c1*u[k][j][i+1][4])-(c2*square[k][j][i+1]))*up1)-(((c1*u[k][j][i-1][4])-(c2*square[k][j][i-1]))*um1))));
			}
		}
		/* --------------------------------------------------------------------- */
		/* add fourth order xi-direction dissipation                */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(i, j, m) 
		#pragma loop name compute_rhs#2#1 
		for (j=1; j<=(grid_points[1]-2); j ++ )
		{
			i=1;
			#pragma cetus private(m) 
			#pragma loop name compute_rhs#2#1#0 
			for (m=0; m<5; m ++ )
			{
				rhs[k][j][i][m]=(rhs[k][j][i][m]-(dssp*(((5.0*u[k][j][i][m])-(4.0*u[k][j][i+1][m]))+u[k][j][i+2][m])));
			}
			i=2;
			#pragma cetus private(m) 
			#pragma loop name compute_rhs#2#1#1 
			for (m=0; m<5; m ++ )
			{
				rhs[k][j][i][m]=(rhs[k][j][i][m]-(dssp*((((( - 4.0)*u[k][j][i-1][m])+(6.0*u[k][j][i][m]))-(4.0*u[k][j][i+1][m]))+u[k][j][i+2][m])));
			}
		}
		#pragma cetus private(i, j, m) 
		#pragma loop name compute_rhs#2#2 
		for (j=1; j<=(grid_points[1]-2); j ++ )
		{
			#pragma cetus private(i, m) 
			#pragma loop name compute_rhs#2#2#0 
			for (i=3; i<=(grid_points[0]-4); i ++ )
			{
				#pragma cetus private(m) 
				#pragma loop name compute_rhs#2#2#0#0 
				for (m=0; m<5; m ++ )
				{
					rhs[k][j][i][m]=(rhs[k][j][i][m]-(dssp*((((u[k][j][i-2][m]-(4.0*u[k][j][i-1][m]))+(6.0*u[k][j][i][m]))-(4.0*u[k][j][i+1][m]))+u[k][j][i+2][m])));
				}
			}
		}
		#pragma cetus private(i, j, m) 
		#pragma loop name compute_rhs#2#3 
		for (j=1; j<=(grid_points[1]-2); j ++ )
		{
			i=(grid_points[0]-3);
			#pragma cetus private(m) 
			#pragma loop name compute_rhs#2#3#0 
			for (m=0; m<5; m ++ )
			{
				rhs[k][j][i][m]=(rhs[k][j][i][m]-(dssp*(((u[k][j][i-2][m]-(4.0*u[k][j][i-1][m]))+(6.0*u[k][j][i][m]))-(4.0*u[k][j][i+1][m]))));
			}
			i=(grid_points[0]-2);
			#pragma cetus private(m) 
			#pragma loop name compute_rhs#2#3#1 
			for (m=0; m<5; m ++ )
			{
				rhs[k][j][i][m]=(rhs[k][j][i][m]-(dssp*((u[k][j][i-2][m]-(4.0*u[k][j][i-1][m]))+(5.0*u[k][j][i][m]))));
			}
		}
	}
	if (timeron)
	{
		timer_stop(2);
	}
	if (timeron)
	{
		timer_start(3);
	}
	/* --------------------------------------------------------------------- */
	/* compute eta-direction fluxes  */
	/* --------------------------------------------------------------------- */
	#pragma cetus private(i, j, k, m, vijk, vm1, vp1) 
	#pragma loop name compute_rhs#3 
	#pragma cetus parallel 
#pragma omp parallel for private(i, j, k, m, vijk, vm1, vp1)
	//#pragma omp parallel for if((10000<(((((((-199L+(112L*grid_points[0L]))+(100L*grid_points[1L]))+(100L*grid_points[2L]))+((-56L*grid_points[0L])*grid_points[1L]))+((-56L*grid_points[0L])*grid_points[2L]))+((-50L*grid_points[1L])*grid_points[2L]))+(((28L*grid_points[0L])*grid_points[1L])*grid_points[2L])))) private(i, j, k, m, vijk, vm1, vp1)
	for (k=1; k<=(grid_points[2]-2); k ++ )
	{
		#pragma cetus private(i, j, vijk, vm1, vp1) 
		#pragma loop name compute_rhs#3#0 
		for (j=1; j<=(grid_points[1]-2); j ++ )
		{
			#pragma cetus private(i, vijk, vm1, vp1) 
			#pragma loop name compute_rhs#3#0#0 
			for (i=1; i<=(grid_points[0]-2); i ++ )
			{
				vijk=vs[k][j][i];
				vp1=vs[k][j+1][i];
				vm1=vs[k][j-1][i];
				rhs[k][j][i][0]=((rhs[k][j][i][0]+(dy1ty1*((u[k][j+1][i][0]-(2.0*u[k][j][i][0]))+u[k][j-1][i][0])))-(ty2*(u[k][j+1][i][2]-u[k][j-1][i][2])));
				rhs[k][j][i][1]=(((rhs[k][j][i][1]+(dy2ty1*((u[k][j+1][i][1]-(2.0*u[k][j][i][1]))+u[k][j-1][i][1])))+(yycon2*((us[k][j+1][i]-(2.0*us[k][j][i]))+us[k][j-1][i])))-(ty2*((u[k][j+1][i][1]*vp1)-(u[k][j-1][i][1]*vm1))));
				rhs[k][j][i][2]=(((rhs[k][j][i][2]+(dy3ty1*((u[k][j+1][i][2]-(2.0*u[k][j][i][2]))+u[k][j-1][i][2])))+((yycon2*con43)*((vp1-(2.0*vijk))+vm1)))-(ty2*(((u[k][j+1][i][2]*vp1)-(u[k][j-1][i][2]*vm1))+((((u[k][j+1][i][4]-square[k][j+1][i])-u[k][j-1][i][4])+square[k][j-1][i])*c2))));
				rhs[k][j][i][3]=(((rhs[k][j][i][3]+(dy4ty1*((u[k][j+1][i][3]-(2.0*u[k][j][i][3]))+u[k][j-1][i][3])))+(yycon2*((ws[k][j+1][i]-(2.0*ws[k][j][i]))+ws[k][j-1][i])))-(ty2*((u[k][j+1][i][3]*vp1)-(u[k][j-1][i][3]*vm1))));
				rhs[k][j][i][4]=(((((rhs[k][j][i][4]+(dy5ty1*((u[k][j+1][i][4]-(2.0*u[k][j][i][4]))+u[k][j-1][i][4])))+(yycon3*((qs[k][j+1][i]-(2.0*qs[k][j][i]))+qs[k][j-1][i])))+(yycon4*(((vp1*vp1)-((2.0*vijk)*vijk))+(vm1*vm1))))+(yycon5*(((u[k][j+1][i][4]*rho_i[k][j+1][i])-((2.0*u[k][j][i][4])*rho_i[k][j][i]))+(u[k][j-1][i][4]*rho_i[k][j-1][i]))))-(ty2*((((c1*u[k][j+1][i][4])-(c2*square[k][j+1][i]))*vp1)-(((c1*u[k][j-1][i][4])-(c2*square[k][j-1][i]))*vm1))));
			}
		}
		/* --------------------------------------------------------------------- */
		/* add fourth order eta-direction dissipation          */
		/* --------------------------------------------------------------------- */
		j=1;
		#pragma cetus private(i, m) 
		#pragma loop name compute_rhs#3#1 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			#pragma cetus private(m) 
			#pragma loop name compute_rhs#3#1#0 
			for (m=0; m<5; m ++ )
			{
				rhs[k][j][i][m]=(rhs[k][j][i][m]-(dssp*(((5.0*u[k][j][i][m])-(4.0*u[k][j+1][i][m]))+u[k][j+2][i][m])));
			}
		}
		j=2;
		#pragma cetus private(i, m) 
		#pragma loop name compute_rhs#3#2 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			#pragma cetus private(m) 
			#pragma loop name compute_rhs#3#2#0 
			for (m=0; m<5; m ++ )
			{
				rhs[k][j][i][m]=(rhs[k][j][i][m]-(dssp*((((( - 4.0)*u[k][j-1][i][m])+(6.0*u[k][j][i][m]))-(4.0*u[k][j+1][i][m]))+u[k][j+2][i][m])));
			}
		}
		#pragma cetus private(i, j, m) 
		#pragma loop name compute_rhs#3#3 
		for (j=3; j<=(grid_points[1]-4); j ++ )
		{
			#pragma cetus private(i, m) 
			#pragma loop name compute_rhs#3#3#0 
			for (i=1; i<=(grid_points[0]-2); i ++ )
			{
				#pragma cetus private(m) 
				#pragma loop name compute_rhs#3#3#0#0 
				for (m=0; m<5; m ++ )
				{
					rhs[k][j][i][m]=(rhs[k][j][i][m]-(dssp*((((u[k][j-2][i][m]-(4.0*u[k][j-1][i][m]))+(6.0*u[k][j][i][m]))-(4.0*u[k][j+1][i][m]))+u[k][j+2][i][m])));
				}
			}
		}
		j=(grid_points[1]-3);
		#pragma cetus private(i, m) 
		#pragma loop name compute_rhs#3#4 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			#pragma cetus private(m) 
			#pragma loop name compute_rhs#3#4#0 
			for (m=0; m<5; m ++ )
			{
				rhs[k][j][i][m]=(rhs[k][j][i][m]-(dssp*(((u[k][j-2][i][m]-(4.0*u[k][j-1][i][m]))+(6.0*u[k][j][i][m]))-(4.0*u[k][j+1][i][m]))));
			}
		}
		j=(grid_points[1]-2);
		#pragma cetus private(i, m) 
		#pragma loop name compute_rhs#3#5 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			#pragma cetus private(m) 
			#pragma loop name compute_rhs#3#5#0 
			for (m=0; m<5; m ++ )
			{
				rhs[k][j][i][m]=(rhs[k][j][i][m]-(dssp*((u[k][j-2][i][m]-(4.0*u[k][j-1][i][m]))+(5.0*u[k][j][i][m]))));
			}
		}
	}
	if (timeron)
	{
		timer_stop(3);
	}
	if (timeron)
	{
		timer_start(4);
	}
	/* --------------------------------------------------------------------- */
	/* compute zeta-direction fluxes  */
	/* --------------------------------------------------------------------- */
	#pragma cetus private(i, j, k, wijk, wm1, wp1) 
	#pragma loop name compute_rhs#4 
	#pragma cetus parallel 
#pragma omp parallel for private(i, j, k, wijk, wm1, wp1)
	//#pragma omp parallel for if((10000<(((((((-73L+(40L*grid_points[0L]))+(34L*grid_points[1L]))+(37L*grid_points[2L]))+((-20L*grid_points[0L])*grid_points[1L]))+((-20L*grid_points[0L])*grid_points[2L]))+((-17L*grid_points[1L])*grid_points[2L]))+(((10L*grid_points[0L])*grid_points[1L])*grid_points[2L])))) private(i, j, k, wijk, wm1, wp1)
	for (k=1; k<=(grid_points[2]-2); k ++ )
	{
		#pragma cetus private(i, j, wijk, wm1, wp1) 
		#pragma loop name compute_rhs#4#0 
		for (j=1; j<=(grid_points[1]-2); j ++ )
		{
			#pragma cetus private(i, wijk, wm1, wp1) 
			#pragma loop name compute_rhs#4#0#0 
			for (i=1; i<=(grid_points[0]-2); i ++ )
			{
				wijk=ws[k][j][i];
				wp1=ws[k+1][j][i];
				wm1=ws[k-1][j][i];
				rhs[k][j][i][0]=((rhs[k][j][i][0]+(dz1tz1*((u[k+1][j][i][0]-(2.0*u[k][j][i][0]))+u[k-1][j][i][0])))-(tz2*(u[k+1][j][i][3]-u[k-1][j][i][3])));
				rhs[k][j][i][1]=(((rhs[k][j][i][1]+(dz2tz1*((u[k+1][j][i][1]-(2.0*u[k][j][i][1]))+u[k-1][j][i][1])))+(zzcon2*((us[k+1][j][i]-(2.0*us[k][j][i]))+us[k-1][j][i])))-(tz2*((u[k+1][j][i][1]*wp1)-(u[k-1][j][i][1]*wm1))));
				rhs[k][j][i][2]=(((rhs[k][j][i][2]+(dz3tz1*((u[k+1][j][i][2]-(2.0*u[k][j][i][2]))+u[k-1][j][i][2])))+(zzcon2*((vs[k+1][j][i]-(2.0*vs[k][j][i]))+vs[k-1][j][i])))-(tz2*((u[k+1][j][i][2]*wp1)-(u[k-1][j][i][2]*wm1))));
				rhs[k][j][i][3]=(((rhs[k][j][i][3]+(dz4tz1*((u[k+1][j][i][3]-(2.0*u[k][j][i][3]))+u[k-1][j][i][3])))+((zzcon2*con43)*((wp1-(2.0*wijk))+wm1)))-(tz2*(((u[k+1][j][i][3]*wp1)-(u[k-1][j][i][3]*wm1))+((((u[k+1][j][i][4]-square[k+1][j][i])-u[k-1][j][i][4])+square[k-1][j][i])*c2))));
				rhs[k][j][i][4]=(((((rhs[k][j][i][4]+(dz5tz1*((u[k+1][j][i][4]-(2.0*u[k][j][i][4]))+u[k-1][j][i][4])))+(zzcon3*((qs[k+1][j][i]-(2.0*qs[k][j][i]))+qs[k-1][j][i])))+(zzcon4*(((wp1*wp1)-((2.0*wijk)*wijk))+(wm1*wm1))))+(zzcon5*(((u[k+1][j][i][4]*rho_i[k+1][j][i])-((2.0*u[k][j][i][4])*rho_i[k][j][i]))+(u[k-1][j][i][4]*rho_i[k-1][j][i]))))-(tz2*((((c1*u[k+1][j][i][4])-(c2*square[k+1][j][i]))*wp1)-(((c1*u[k-1][j][i][4])-(c2*square[k-1][j][i]))*wm1))));
			}
		}
	}
	/* --------------------------------------------------------------------- */
	/* add fourth order zeta-direction dissipation                 */
	/* --------------------------------------------------------------------- */
	k=1;
	#pragma cetus private(i, j, m) 
	#pragma loop name compute_rhs#5 
	#pragma cetus parallel 
#pragma omp parallel for private(i, j, m)
	//#pragma omp parallel for if((10000<(((67L+(-36L*grid_points[0L]))+(-33L*grid_points[1L]))+((18L*grid_points[0L])*grid_points[1L])))) private(i, j, m)
	for (j=1; j<=(grid_points[1]-2); j ++ )
	{
		#pragma cetus private(i, m) 
		#pragma loop name compute_rhs#5#0 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			#pragma cetus private(m) 
			#pragma loop name compute_rhs#5#0#0 
			for (m=0; m<5; m ++ )
			{
				rhs[k][j][i][m]=(rhs[k][j][i][m]-(dssp*(((5.0*u[k][j][i][m])-(4.0*u[k+1][j][i][m]))+u[k+2][j][i][m])));
			}
		}
	}
	k=2;
	#pragma cetus private(i, j, m) 
	#pragma loop name compute_rhs#6 
	#pragma cetus parallel 
#pragma omp parallel for private(i, j, m)
	//#pragma omp parallel for if((10000<(((67L+(-36L*grid_points[0L]))+(-33L*grid_points[1L]))+((18L*grid_points[0L])*grid_points[1L])))) private(i, j, m)
	for (j=1; j<=(grid_points[1]-2); j ++ )
	{
		#pragma cetus private(i, m) 
		#pragma loop name compute_rhs#6#0 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			#pragma cetus private(m) 
			#pragma loop name compute_rhs#6#0#0 
			for (m=0; m<5; m ++ )
			{
				rhs[k][j][i][m]=(rhs[k][j][i][m]-(dssp*((((( - 4.0)*u[k-1][j][i][m])+(6.0*u[k][j][i][m]))-(4.0*u[k+1][j][i][m]))+u[k+2][j][i][m])));
			}
		}
	}
	#pragma cetus private(i, j, k, m) 
	#pragma loop name compute_rhs#7 
	#pragma cetus parallel 
#pragma omp parallel for private(i, j, k, m)
	//#pragma omp parallel for if((10000<(((((((-413L+(216L*grid_points[0L]))+(198L*grid_points[1L]))+(69L*grid_points[2L]))+((-108L*grid_points[0L])*grid_points[1L]))+((-36L*grid_points[0L])*grid_points[2L]))+((-33L*grid_points[1L])*grid_points[2L]))+(((18L*grid_points[0L])*grid_points[1L])*grid_points[2L])))) private(i, j, k, m)
	for (k=3; k<=(grid_points[2]-4); k ++ )
	{
		#pragma cetus private(i, j, m) 
		#pragma loop name compute_rhs#7#0 
		for (j=1; j<=(grid_points[1]-2); j ++ )
		{
			#pragma cetus private(i, m) 
			#pragma loop name compute_rhs#7#0#0 
			for (i=1; i<=(grid_points[0]-2); i ++ )
			{
				#pragma cetus private(m) 
				#pragma loop name compute_rhs#7#0#0#0 
				for (m=0; m<5; m ++ )
				{
					rhs[k][j][i][m]=(rhs[k][j][i][m]-(dssp*((((u[k-2][j][i][m]-(4.0*u[k-1][j][i][m]))+(6.0*u[k][j][i][m]))-(4.0*u[k+1][j][i][m]))+u[k+2][j][i][m])));
				}
			}
		}
	}
	k=(grid_points[2]-3);
	#pragma cetus private(i, j, m) 
	#pragma loop name compute_rhs#8 
	#pragma cetus parallel 
#pragma omp parallel for private(i, j, m)
	//#pragma omp parallel for if((10000<(((67L+(-36L*grid_points[0L]))+(-33L*grid_points[1L]))+((18L*grid_points[0L])*grid_points[1L])))) private(i, j, m)
	for (j=1; j<=(grid_points[1]-2); j ++ )
	{
		#pragma cetus private(i, m) 
		#pragma loop name compute_rhs#8#0 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			#pragma cetus private(m) 
			#pragma loop name compute_rhs#8#0#0 
			for (m=0; m<5; m ++ )
			{
				rhs[k][j][i][m]=(rhs[k][j][i][m]-(dssp*(((u[k-2][j][i][m]-(4.0*u[k-1][j][i][m]))+(6.0*u[k][j][i][m]))-(4.0*u[k+1][j][i][m]))));
			}
		}
	}
	k=(grid_points[2]-2);
	#pragma cetus private(i, j, m) 
	#pragma loop name compute_rhs#9 
	#pragma cetus parallel 
#pragma omp parallel for private(i, j, m)
	//#pragma omp parallel for if((10000<(((67L+(-36L*grid_points[0L]))+(-33L*grid_points[1L]))+((18L*grid_points[0L])*grid_points[1L])))) private(i, j, m)
	for (j=1; j<=(grid_points[1]-2); j ++ )
	{
		#pragma cetus private(i, m) 
		#pragma loop name compute_rhs#9#0 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			#pragma cetus private(m) 
			#pragma loop name compute_rhs#9#0#0 
			for (m=0; m<5; m ++ )
			{
				rhs[k][j][i][m]=(rhs[k][j][i][m]-(dssp*((u[k-2][j][i][m]-(4.0*u[k-1][j][i][m]))+(5.0*u[k][j][i][m]))));
			}
		}
	}
	if (timeron)
	{
		timer_stop(4);
	}
	#pragma cetus private(i, j, k, m) 
	#pragma loop name compute_rhs#10 
	#pragma cetus parallel 
#pragma omp parallel for private(i, j, k, m)
	//#pragma omp parallel for if((10000<(((((((-137L+(72L*grid_points[0L]))+(66L*grid_points[1L]))+(69L*grid_points[2L]))+((-36L*grid_points[0L])*grid_points[1L]))+((-36L*grid_points[0L])*grid_points[2L]))+((-33L*grid_points[1L])*grid_points[2L]))+(((18L*grid_points[0L])*grid_points[1L])*grid_points[2L])))) private(i, j, k, m)
	for (k=1; k<=(grid_points[2]-2); k ++ )
	{
		#pragma cetus private(i, j, m) 
		#pragma loop name compute_rhs#10#0 
		for (j=1; j<=(grid_points[1]-2); j ++ )
		{
			#pragma cetus private(i, m) 
			#pragma loop name compute_rhs#10#0#0 
			for (i=1; i<=(grid_points[0]-2); i ++ )
			{
				#pragma cetus private(m) 
				#pragma loop name compute_rhs#10#0#0#0 
				for (m=0; m<5; m ++ )
				{
					rhs[k][j][i][m]=(rhs[k][j][i][m]*dt);
				}
			}
		}
	}
	if (timeron)
	{
		timer_stop(5);
	}
}


==> NAS_files/BT_Cetus/set_constants.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB BT code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
#include "header.h"
void set_constants()
{
	ce[0][0]=2.0;
	ce[0][1]=0.0;
	ce[0][2]=0.0;
	ce[0][3]=4.0;
	ce[0][4]=5.0;
	ce[0][5]=3.0;
	ce[0][6]=0.5;
	ce[0][7]=0.02;
	ce[0][8]=0.01;
	ce[0][9]=0.03;
	ce[0][10]=0.5;
	ce[0][11]=0.4;
	ce[0][12]=0.3;
	ce[1][0]=1.0;
	ce[1][1]=0.0;
	ce[1][2]=0.0;
	ce[1][3]=0.0;
	ce[1][4]=1.0;
	ce[1][5]=2.0;
	ce[1][6]=3.0;
	ce[1][7]=0.01;
	ce[1][8]=0.03;
	ce[1][9]=0.02;
	ce[1][10]=0.4;
	ce[1][11]=0.3;
	ce[1][12]=0.5;
	ce[2][0]=2.0;
	ce[2][1]=2.0;
	ce[2][2]=0.0;
	ce[2][3]=0.0;
	ce[2][4]=0.0;
	ce[2][5]=2.0;
	ce[2][6]=3.0;
	ce[2][7]=0.04;
	ce[2][8]=0.03;
	ce[2][9]=0.05;
	ce[2][10]=0.3;
	ce[2][11]=0.5;
	ce[2][12]=0.4;
	ce[3][0]=2.0;
	ce[3][1]=2.0;
	ce[3][2]=0.0;
	ce[3][3]=0.0;
	ce[3][4]=0.0;
	ce[3][5]=2.0;
	ce[3][6]=3.0;
	ce[3][7]=0.03;
	ce[3][8]=0.05;
	ce[3][9]=0.04;
	ce[3][10]=0.2;
	ce[3][11]=0.1;
	ce[3][12]=0.3;
	ce[4][0]=5.0;
	ce[4][1]=4.0;
	ce[4][2]=3.0;
	ce[4][3]=2.0;
	ce[4][4]=0.1;
	ce[4][5]=0.4;
	ce[4][6]=0.3;
	ce[4][7]=0.05;
	ce[4][8]=0.04;
	ce[4][9]=0.03;
	ce[4][10]=0.1;
	ce[4][11]=0.3;
	ce[4][12]=0.2;
	c1=1.4;
	c2=0.4;
	c3=0.1;
	c4=1.0;
	c5=1.4;
	dnxm1=(1.0/((double)(grid_points[0]-1)));
	dnym1=(1.0/((double)(grid_points[1]-1)));
	dnzm1=(1.0/((double)(grid_points[2]-1)));
	c1c2=(c1*c2);
	c1c5=(c1*c5);
	c3c4=(c3*c4);
	c1345=(c1c5*c3c4);
	conz1=(1.0-c1c5);
	tx1=(1.0/(dnxm1*dnxm1));
	tx2=(1.0/(2.0*dnxm1));
	tx3=(1.0/dnxm1);
	ty1=(1.0/(dnym1*dnym1));
	ty2=(1.0/(2.0*dnym1));
	ty3=(1.0/dnym1);
	tz1=(1.0/(dnzm1*dnzm1));
	tz2=(1.0/(2.0*dnzm1));
	tz3=(1.0/dnzm1);
	dx1=0.75;
	dx2=0.75;
	dx3=0.75;
	dx4=0.75;
	dx5=0.75;
	dy1=0.75;
	dy2=0.75;
	dy3=0.75;
	dy4=0.75;
	dy5=0.75;
	dz1=1.0;
	dz2=1.0;
	dz3=1.0;
	dz4=1.0;
	dz5=1.0;
	dxmax=((dx3>dx4) ? dx3 : dx4);
	dymax=((dy2>dy4) ? dy2 : dy4);
	dzmax=((dz2>dz3) ? dz2 : dz3);
	dssp=(0.25*((dx1>((dy1>dz1) ? dy1 : dz1)) ? dx1 : ((dy1>dz1) ? dy1 : dz1)));
	c4dssp=(4.0*dssp);
	c5dssp=(5.0*dssp);
	dttx1=(dt*tx1);
	dttx2=(dt*tx2);
	dtty1=(dt*ty1);
	dtty2=(dt*ty2);
	dttz1=(dt*tz1);
	dttz2=(dt*tz2);
	c2dttx1=(2.0*dttx1);
	c2dtty1=(2.0*dtty1);
	c2dttz1=(2.0*dttz1);
	dtdssp=(dt*dssp);
	comz1=dtdssp;
	comz4=(4.0*dtdssp);
	comz5=(5.0*dtdssp);
	comz6=(6.0*dtdssp);
	c3c4tx3=(c3c4*tx3);
	c3c4ty3=(c3c4*ty3);
	c3c4tz3=(c3c4*tz3);
	dx1tx1=(dx1*tx1);
	dx2tx1=(dx2*tx1);
	dx3tx1=(dx3*tx1);
	dx4tx1=(dx4*tx1);
	dx5tx1=(dx5*tx1);
	dy1ty1=(dy1*ty1);
	dy2ty1=(dy2*ty1);
	dy3ty1=(dy3*ty1);
	dy4ty1=(dy4*ty1);
	dy5ty1=(dy5*ty1);
	dz1tz1=(dz1*tz1);
	dz2tz1=(dz2*tz1);
	dz3tz1=(dz3*tz1);
	dz4tz1=(dz4*tz1);
	dz5tz1=(dz5*tz1);
	c2iv=2.5;
	con43=(4.0/3.0);
	con16=(1.0/6.0);
	xxcon1=((c3c4tx3*con43)*tx3);
	xxcon2=(c3c4tx3*tx3);
	xxcon3=((c3c4tx3*conz1)*tx3);
	xxcon4=((c3c4tx3*con16)*tx3);
	xxcon5=((c3c4tx3*c1c5)*tx3);
	yycon1=((c3c4ty3*con43)*ty3);
	yycon2=(c3c4ty3*ty3);
	yycon3=((c3c4ty3*conz1)*ty3);
	yycon4=((c3c4ty3*con16)*ty3);
	yycon5=((c3c4ty3*c1c5)*ty3);
	zzcon1=((c3c4tz3*con43)*tz3);
	zzcon2=(c3c4tz3*tz3);
	zzcon3=((c3c4tz3*conz1)*tz3);
	zzcon4=((c3c4tz3*con16)*tz3);
	zzcon5=((c3c4tz3*c1c5)*tz3);
}


==> NAS_files/BT_Cetus/solve_subs.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB BT code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
/* --------------------------------------------------------------------- */
/* subtracts bvec=bvec - ablockavec */
/* --------------------------------------------------------------------- */
void matvec_sub(double ablock[5][5], double avec[5], double bvec[5])
{
	/* --------------------------------------------------------------------- */
	/* rhs[kc][jc][ic][i] = rhs[kc][jc][ic][i]  */
	/* $                  - lhs[ia][ablock][0][i] */
	/* --------------------------------------------------------------------- */
	bvec[0]=(((((bvec[0]-(ablock[0][0]*avec[0]))-(ablock[1][0]*avec[1]))-(ablock[2][0]*avec[2]))-(ablock[3][0]*avec[3]))-(ablock[4][0]*avec[4]));
	bvec[1]=(((((bvec[1]-(ablock[0][1]*avec[0]))-(ablock[1][1]*avec[1]))-(ablock[2][1]*avec[2]))-(ablock[3][1]*avec[3]))-(ablock[4][1]*avec[4]));
	bvec[2]=(((((bvec[2]-(ablock[0][2]*avec[0]))-(ablock[1][2]*avec[1]))-(ablock[2][2]*avec[2]))-(ablock[3][2]*avec[3]))-(ablock[4][2]*avec[4]));
	bvec[3]=(((((bvec[3]-(ablock[0][3]*avec[0]))-(ablock[1][3]*avec[1]))-(ablock[2][3]*avec[2]))-(ablock[3][3]*avec[3]))-(ablock[4][3]*avec[4]));
	bvec[4]=(((((bvec[4]-(ablock[0][4]*avec[0]))-(ablock[1][4]*avec[1]))-(ablock[2][4]*avec[2]))-(ablock[3][4]*avec[3]))-(ablock[4][4]*avec[4]));
}

/* --------------------------------------------------------------------- */
/* subtracts a(i,j,k) X b(i,j,k) from c(i,j,k) */
/* --------------------------------------------------------------------- */
void matmul_sub(double ablock[5][5], double bblock[5][5], double cblock[5][5])
{
	cblock[0][0]=(((((cblock[0][0]-(ablock[0][0]*bblock[0][0]))-(ablock[1][0]*bblock[0][1]))-(ablock[2][0]*bblock[0][2]))-(ablock[3][0]*bblock[0][3]))-(ablock[4][0]*bblock[0][4]));
	cblock[0][1]=(((((cblock[0][1]-(ablock[0][1]*bblock[0][0]))-(ablock[1][1]*bblock[0][1]))-(ablock[2][1]*bblock[0][2]))-(ablock[3][1]*bblock[0][3]))-(ablock[4][1]*bblock[0][4]));
	cblock[0][2]=(((((cblock[0][2]-(ablock[0][2]*bblock[0][0]))-(ablock[1][2]*bblock[0][1]))-(ablock[2][2]*bblock[0][2]))-(ablock[3][2]*bblock[0][3]))-(ablock[4][2]*bblock[0][4]));
	cblock[0][3]=(((((cblock[0][3]-(ablock[0][3]*bblock[0][0]))-(ablock[1][3]*bblock[0][1]))-(ablock[2][3]*bblock[0][2]))-(ablock[3][3]*bblock[0][3]))-(ablock[4][3]*bblock[0][4]));
	cblock[0][4]=(((((cblock[0][4]-(ablock[0][4]*bblock[0][0]))-(ablock[1][4]*bblock[0][1]))-(ablock[2][4]*bblock[0][2]))-(ablock[3][4]*bblock[0][3]))-(ablock[4][4]*bblock[0][4]));
	cblock[1][0]=(((((cblock[1][0]-(ablock[0][0]*bblock[1][0]))-(ablock[1][0]*bblock[1][1]))-(ablock[2][0]*bblock[1][2]))-(ablock[3][0]*bblock[1][3]))-(ablock[4][0]*bblock[1][4]));
	cblock[1][1]=(((((cblock[1][1]-(ablock[0][1]*bblock[1][0]))-(ablock[1][1]*bblock[1][1]))-(ablock[2][1]*bblock[1][2]))-(ablock[3][1]*bblock[1][3]))-(ablock[4][1]*bblock[1][4]));
	cblock[1][2]=(((((cblock[1][2]-(ablock[0][2]*bblock[1][0]))-(ablock[1][2]*bblock[1][1]))-(ablock[2][2]*bblock[1][2]))-(ablock[3][2]*bblock[1][3]))-(ablock[4][2]*bblock[1][4]));
	cblock[1][3]=(((((cblock[1][3]-(ablock[0][3]*bblock[1][0]))-(ablock[1][3]*bblock[1][1]))-(ablock[2][3]*bblock[1][2]))-(ablock[3][3]*bblock[1][3]))-(ablock[4][3]*bblock[1][4]));
	cblock[1][4]=(((((cblock[1][4]-(ablock[0][4]*bblock[1][0]))-(ablock[1][4]*bblock[1][1]))-(ablock[2][4]*bblock[1][2]))-(ablock[3][4]*bblock[1][3]))-(ablock[4][4]*bblock[1][4]));
	cblock[2][0]=(((((cblock[2][0]-(ablock[0][0]*bblock[2][0]))-(ablock[1][0]*bblock[2][1]))-(ablock[2][0]*bblock[2][2]))-(ablock[3][0]*bblock[2][3]))-(ablock[4][0]*bblock[2][4]));
	cblock[2][1]=(((((cblock[2][1]-(ablock[0][1]*bblock[2][0]))-(ablock[1][1]*bblock[2][1]))-(ablock[2][1]*bblock[2][2]))-(ablock[3][1]*bblock[2][3]))-(ablock[4][1]*bblock[2][4]));
	cblock[2][2]=(((((cblock[2][2]-(ablock[0][2]*bblock[2][0]))-(ablock[1][2]*bblock[2][1]))-(ablock[2][2]*bblock[2][2]))-(ablock[3][2]*bblock[2][3]))-(ablock[4][2]*bblock[2][4]));
	cblock[2][3]=(((((cblock[2][3]-(ablock[0][3]*bblock[2][0]))-(ablock[1][3]*bblock[2][1]))-(ablock[2][3]*bblock[2][2]))-(ablock[3][3]*bblock[2][3]))-(ablock[4][3]*bblock[2][4]));
	cblock[2][4]=(((((cblock[2][4]-(ablock[0][4]*bblock[2][0]))-(ablock[1][4]*bblock[2][1]))-(ablock[2][4]*bblock[2][2]))-(ablock[3][4]*bblock[2][3]))-(ablock[4][4]*bblock[2][4]));
	cblock[3][0]=(((((cblock[3][0]-(ablock[0][0]*bblock[3][0]))-(ablock[1][0]*bblock[3][1]))-(ablock[2][0]*bblock[3][2]))-(ablock[3][0]*bblock[3][3]))-(ablock[4][0]*bblock[3][4]));
	cblock[3][1]=(((((cblock[3][1]-(ablock[0][1]*bblock[3][0]))-(ablock[1][1]*bblock[3][1]))-(ablock[2][1]*bblock[3][2]))-(ablock[3][1]*bblock[3][3]))-(ablock[4][1]*bblock[3][4]));
	cblock[3][2]=(((((cblock[3][2]-(ablock[0][2]*bblock[3][0]))-(ablock[1][2]*bblock[3][1]))-(ablock[2][2]*bblock[3][2]))-(ablock[3][2]*bblock[3][3]))-(ablock[4][2]*bblock[3][4]));
	cblock[3][3]=(((((cblock[3][3]-(ablock[0][3]*bblock[3][0]))-(ablock[1][3]*bblock[3][1]))-(ablock[2][3]*bblock[3][2]))-(ablock[3][3]*bblock[3][3]))-(ablock[4][3]*bblock[3][4]));
	cblock[3][4]=(((((cblock[3][4]-(ablock[0][4]*bblock[3][0]))-(ablock[1][4]*bblock[3][1]))-(ablock[2][4]*bblock[3][2]))-(ablock[3][4]*bblock[3][3]))-(ablock[4][4]*bblock[3][4]));
	cblock[4][0]=(((((cblock[4][0]-(ablock[0][0]*bblock[4][0]))-(ablock[1][0]*bblock[4][1]))-(ablock[2][0]*bblock[4][2]))-(ablock[3][0]*bblock[4][3]))-(ablock[4][0]*bblock[4][4]));
	cblock[4][1]=(((((cblock[4][1]-(ablock[0][1]*bblock[4][0]))-(ablock[1][1]*bblock[4][1]))-(ablock[2][1]*bblock[4][2]))-(ablock[3][1]*bblock[4][3]))-(ablock[4][1]*bblock[4][4]));
	cblock[4][2]=(((((cblock[4][2]-(ablock[0][2]*bblock[4][0]))-(ablock[1][2]*bblock[4][1]))-(ablock[2][2]*bblock[4][2]))-(ablock[3][2]*bblock[4][3]))-(ablock[4][2]*bblock[4][4]));
	cblock[4][3]=(((((cblock[4][3]-(ablock[0][3]*bblock[4][0]))-(ablock[1][3]*bblock[4][1]))-(ablock[2][3]*bblock[4][2]))-(ablock[3][3]*bblock[4][3]))-(ablock[4][3]*bblock[4][4]));
	cblock[4][4]=(((((cblock[4][4]-(ablock[0][4]*bblock[4][0]))-(ablock[1][4]*bblock[4][1]))-(ablock[2][4]*bblock[4][2]))-(ablock[3][4]*bblock[4][3]))-(ablock[4][4]*bblock[4][4]));
}

void binvcrhs(double lhs[5][5], double c[5][5], double r[5])
{
	double pivot, coeff;
	pivot=(1.0/lhs[0][0]);
	lhs[1][0]=(lhs[1][0]*pivot);
	lhs[2][0]=(lhs[2][0]*pivot);
	lhs[3][0]=(lhs[3][0]*pivot);
	lhs[4][0]=(lhs[4][0]*pivot);
	c[0][0]=(c[0][0]*pivot);
	c[1][0]=(c[1][0]*pivot);
	c[2][0]=(c[2][0]*pivot);
	c[3][0]=(c[3][0]*pivot);
	c[4][0]=(c[4][0]*pivot);
	r[0]=(r[0]*pivot);
	coeff=lhs[0][1];
	lhs[1][1]=(lhs[1][1]-(coeff*lhs[1][0]));
	lhs[2][1]=(lhs[2][1]-(coeff*lhs[2][0]));
	lhs[3][1]=(lhs[3][1]-(coeff*lhs[3][0]));
	lhs[4][1]=(lhs[4][1]-(coeff*lhs[4][0]));
	c[0][1]=(c[0][1]-(coeff*c[0][0]));
	c[1][1]=(c[1][1]-(coeff*c[1][0]));
	c[2][1]=(c[2][1]-(coeff*c[2][0]));
	c[3][1]=(c[3][1]-(coeff*c[3][0]));
	c[4][1]=(c[4][1]-(coeff*c[4][0]));
	r[1]=(r[1]-(coeff*r[0]));
	coeff=lhs[0][2];
	lhs[1][2]=(lhs[1][2]-(coeff*lhs[1][0]));
	lhs[2][2]=(lhs[2][2]-(coeff*lhs[2][0]));
	lhs[3][2]=(lhs[3][2]-(coeff*lhs[3][0]));
	lhs[4][2]=(lhs[4][2]-(coeff*lhs[4][0]));
	c[0][2]=(c[0][2]-(coeff*c[0][0]));
	c[1][2]=(c[1][2]-(coeff*c[1][0]));
	c[2][2]=(c[2][2]-(coeff*c[2][0]));
	c[3][2]=(c[3][2]-(coeff*c[3][0]));
	c[4][2]=(c[4][2]-(coeff*c[4][0]));
	r[2]=(r[2]-(coeff*r[0]));
	coeff=lhs[0][3];
	lhs[1][3]=(lhs[1][3]-(coeff*lhs[1][0]));
	lhs[2][3]=(lhs[2][3]-(coeff*lhs[2][0]));
	lhs[3][3]=(lhs[3][3]-(coeff*lhs[3][0]));
	lhs[4][3]=(lhs[4][3]-(coeff*lhs[4][0]));
	c[0][3]=(c[0][3]-(coeff*c[0][0]));
	c[1][3]=(c[1][3]-(coeff*c[1][0]));
	c[2][3]=(c[2][3]-(coeff*c[2][0]));
	c[3][3]=(c[3][3]-(coeff*c[3][0]));
	c[4][3]=(c[4][3]-(coeff*c[4][0]));
	r[3]=(r[3]-(coeff*r[0]));
	coeff=lhs[0][4];
	lhs[1][4]=(lhs[1][4]-(coeff*lhs[1][0]));
	lhs[2][4]=(lhs[2][4]-(coeff*lhs[2][0]));
	lhs[3][4]=(lhs[3][4]-(coeff*lhs[3][0]));
	lhs[4][4]=(lhs[4][4]-(coeff*lhs[4][0]));
	c[0][4]=(c[0][4]-(coeff*c[0][0]));
	c[1][4]=(c[1][4]-(coeff*c[1][0]));
	c[2][4]=(c[2][4]-(coeff*c[2][0]));
	c[3][4]=(c[3][4]-(coeff*c[3][0]));
	c[4][4]=(c[4][4]-(coeff*c[4][0]));
	r[4]=(r[4]-(coeff*r[0]));
	pivot=(1.0/lhs[1][1]);
	lhs[2][1]=(lhs[2][1]*pivot);
	lhs[3][1]=(lhs[3][1]*pivot);
	lhs[4][1]=(lhs[4][1]*pivot);
	c[0][1]=(c[0][1]*pivot);
	c[1][1]=(c[1][1]*pivot);
	c[2][1]=(c[2][1]*pivot);
	c[3][1]=(c[3][1]*pivot);
	c[4][1]=(c[4][1]*pivot);
	r[1]=(r[1]*pivot);
	coeff=lhs[1][0];
	lhs[2][0]=(lhs[2][0]-(coeff*lhs[2][1]));
	lhs[3][0]=(lhs[3][0]-(coeff*lhs[3][1]));
	lhs[4][0]=(lhs[4][0]-(coeff*lhs[4][1]));
	c[0][0]=(c[0][0]-(coeff*c[0][1]));
	c[1][0]=(c[1][0]-(coeff*c[1][1]));
	c[2][0]=(c[2][0]-(coeff*c[2][1]));
	c[3][0]=(c[3][0]-(coeff*c[3][1]));
	c[4][0]=(c[4][0]-(coeff*c[4][1]));
	r[0]=(r[0]-(coeff*r[1]));
	coeff=lhs[1][2];
	lhs[2][2]=(lhs[2][2]-(coeff*lhs[2][1]));
	lhs[3][2]=(lhs[3][2]-(coeff*lhs[3][1]));
	lhs[4][2]=(lhs[4][2]-(coeff*lhs[4][1]));
	c[0][2]=(c[0][2]-(coeff*c[0][1]));
	c[1][2]=(c[1][2]-(coeff*c[1][1]));
	c[2][2]=(c[2][2]-(coeff*c[2][1]));
	c[3][2]=(c[3][2]-(coeff*c[3][1]));
	c[4][2]=(c[4][2]-(coeff*c[4][1]));
	r[2]=(r[2]-(coeff*r[1]));
	coeff=lhs[1][3];
	lhs[2][3]=(lhs[2][3]-(coeff*lhs[2][1]));
	lhs[3][3]=(lhs[3][3]-(coeff*lhs[3][1]));
	lhs[4][3]=(lhs[4][3]-(coeff*lhs[4][1]));
	c[0][3]=(c[0][3]-(coeff*c[0][1]));
	c[1][3]=(c[1][3]-(coeff*c[1][1]));
	c[2][3]=(c[2][3]-(coeff*c[2][1]));
	c[3][3]=(c[3][3]-(coeff*c[3][1]));
	c[4][3]=(c[4][3]-(coeff*c[4][1]));
	r[3]=(r[3]-(coeff*r[1]));
	coeff=lhs[1][4];
	lhs[2][4]=(lhs[2][4]-(coeff*lhs[2][1]));
	lhs[3][4]=(lhs[3][4]-(coeff*lhs[3][1]));
	lhs[4][4]=(lhs[4][4]-(coeff*lhs[4][1]));
	c[0][4]=(c[0][4]-(coeff*c[0][1]));
	c[1][4]=(c[1][4]-(coeff*c[1][1]));
	c[2][4]=(c[2][4]-(coeff*c[2][1]));
	c[3][4]=(c[3][4]-(coeff*c[3][1]));
	c[4][4]=(c[4][4]-(coeff*c[4][1]));
	r[4]=(r[4]-(coeff*r[1]));
	pivot=(1.0/lhs[2][2]);
	lhs[3][2]=(lhs[3][2]*pivot);
	lhs[4][2]=(lhs[4][2]*pivot);
	c[0][2]=(c[0][2]*pivot);
	c[1][2]=(c[1][2]*pivot);
	c[2][2]=(c[2][2]*pivot);
	c[3][2]=(c[3][2]*pivot);
	c[4][2]=(c[4][2]*pivot);
	r[2]=(r[2]*pivot);
	coeff=lhs[2][0];
	lhs[3][0]=(lhs[3][0]-(coeff*lhs[3][2]));
	lhs[4][0]=(lhs[4][0]-(coeff*lhs[4][2]));
	c[0][0]=(c[0][0]-(coeff*c[0][2]));
	c[1][0]=(c[1][0]-(coeff*c[1][2]));
	c[2][0]=(c[2][0]-(coeff*c[2][2]));
	c[3][0]=(c[3][0]-(coeff*c[3][2]));
	c[4][0]=(c[4][0]-(coeff*c[4][2]));
	r[0]=(r[0]-(coeff*r[2]));
	coeff=lhs[2][1];
	lhs[3][1]=(lhs[3][1]-(coeff*lhs[3][2]));
	lhs[4][1]=(lhs[4][1]-(coeff*lhs[4][2]));
	c[0][1]=(c[0][1]-(coeff*c[0][2]));
	c[1][1]=(c[1][1]-(coeff*c[1][2]));
	c[2][1]=(c[2][1]-(coeff*c[2][2]));
	c[3][1]=(c[3][1]-(coeff*c[3][2]));
	c[4][1]=(c[4][1]-(coeff*c[4][2]));
	r[1]=(r[1]-(coeff*r[2]));
	coeff=lhs[2][3];
	lhs[3][3]=(lhs[3][3]-(coeff*lhs[3][2]));
	lhs[4][3]=(lhs[4][3]-(coeff*lhs[4][2]));
	c[0][3]=(c[0][3]-(coeff*c[0][2]));
	c[1][3]=(c[1][3]-(coeff*c[1][2]));
	c[2][3]=(c[2][3]-(coeff*c[2][2]));
	c[3][3]=(c[3][3]-(coeff*c[3][2]));
	c[4][3]=(c[4][3]-(coeff*c[4][2]));
	r[3]=(r[3]-(coeff*r[2]));
	coeff=lhs[2][4];
	lhs[3][4]=(lhs[3][4]-(coeff*lhs[3][2]));
	lhs[4][4]=(lhs[4][4]-(coeff*lhs[4][2]));
	c[0][4]=(c[0][4]-(coeff*c[0][2]));
	c[1][4]=(c[1][4]-(coeff*c[1][2]));
	c[2][4]=(c[2][4]-(coeff*c[2][2]));
	c[3][4]=(c[3][4]-(coeff*c[3][2]));
	c[4][4]=(c[4][4]-(coeff*c[4][2]));
	r[4]=(r[4]-(coeff*r[2]));
	pivot=(1.0/lhs[3][3]);
	lhs[4][3]=(lhs[4][3]*pivot);
	c[0][3]=(c[0][3]*pivot);
	c[1][3]=(c[1][3]*pivot);
	c[2][3]=(c[2][3]*pivot);
	c[3][3]=(c[3][3]*pivot);
	c[4][3]=(c[4][3]*pivot);
	r[3]=(r[3]*pivot);
	coeff=lhs[3][0];
	lhs[4][0]=(lhs[4][0]-(coeff*lhs[4][3]));
	c[0][0]=(c[0][0]-(coeff*c[0][3]));
	c[1][0]=(c[1][0]-(coeff*c[1][3]));
	c[2][0]=(c[2][0]-(coeff*c[2][3]));
	c[3][0]=(c[3][0]-(coeff*c[3][3]));
	c[4][0]=(c[4][0]-(coeff*c[4][3]));
	r[0]=(r[0]-(coeff*r[3]));
	coeff=lhs[3][1];
	lhs[4][1]=(lhs[4][1]-(coeff*lhs[4][3]));
	c[0][1]=(c[0][1]-(coeff*c[0][3]));
	c[1][1]=(c[1][1]-(coeff*c[1][3]));
	c[2][1]=(c[2][1]-(coeff*c[2][3]));
	c[3][1]=(c[3][1]-(coeff*c[3][3]));
	c[4][1]=(c[4][1]-(coeff*c[4][3]));
	r[1]=(r[1]-(coeff*r[3]));
	coeff=lhs[3][2];
	lhs[4][2]=(lhs[4][2]-(coeff*lhs[4][3]));
	c[0][2]=(c[0][2]-(coeff*c[0][3]));
	c[1][2]=(c[1][2]-(coeff*c[1][3]));
	c[2][2]=(c[2][2]-(coeff*c[2][3]));
	c[3][2]=(c[3][2]-(coeff*c[3][3]));
	c[4][2]=(c[4][2]-(coeff*c[4][3]));
	r[2]=(r[2]-(coeff*r[3]));
	coeff=lhs[3][4];
	lhs[4][4]=(lhs[4][4]-(coeff*lhs[4][3]));
	c[0][4]=(c[0][4]-(coeff*c[0][3]));
	c[1][4]=(c[1][4]-(coeff*c[1][3]));
	c[2][4]=(c[2][4]-(coeff*c[2][3]));
	c[3][4]=(c[3][4]-(coeff*c[3][3]));
	c[4][4]=(c[4][4]-(coeff*c[4][3]));
	r[4]=(r[4]-(coeff*r[3]));
	pivot=(1.0/lhs[4][4]);
	c[0][4]=(c[0][4]*pivot);
	c[1][4]=(c[1][4]*pivot);
	c[2][4]=(c[2][4]*pivot);
	c[3][4]=(c[3][4]*pivot);
	c[4][4]=(c[4][4]*pivot);
	r[4]=(r[4]*pivot);
	coeff=lhs[4][0];
	c[0][0]=(c[0][0]-(coeff*c[0][4]));
	c[1][0]=(c[1][0]-(coeff*c[1][4]));
	c[2][0]=(c[2][0]-(coeff*c[2][4]));
	c[3][0]=(c[3][0]-(coeff*c[3][4]));
	c[4][0]=(c[4][0]-(coeff*c[4][4]));
	r[0]=(r[0]-(coeff*r[4]));
	coeff=lhs[4][1];
	c[0][1]=(c[0][1]-(coeff*c[0][4]));
	c[1][1]=(c[1][1]-(coeff*c[1][4]));
	c[2][1]=(c[2][1]-(coeff*c[2][4]));
	c[3][1]=(c[3][1]-(coeff*c[3][4]));
	c[4][1]=(c[4][1]-(coeff*c[4][4]));
	r[1]=(r[1]-(coeff*r[4]));
	coeff=lhs[4][2];
	c[0][2]=(c[0][2]-(coeff*c[0][4]));
	c[1][2]=(c[1][2]-(coeff*c[1][4]));
	c[2][2]=(c[2][2]-(coeff*c[2][4]));
	c[3][2]=(c[3][2]-(coeff*c[3][4]));
	c[4][2]=(c[4][2]-(coeff*c[4][4]));
	r[2]=(r[2]-(coeff*r[4]));
	coeff=lhs[4][3];
	c[0][3]=(c[0][3]-(coeff*c[0][4]));
	c[1][3]=(c[1][3]-(coeff*c[1][4]));
	c[2][3]=(c[2][3]-(coeff*c[2][4]));
	c[3][3]=(c[3][3]-(coeff*c[3][4]));
	c[4][3]=(c[4][3]-(coeff*c[4][4]));
	r[3]=(r[3]-(coeff*r[4]));
}

void binvrhs(double lhs[5][5], double r[5])
{
	double pivot, coeff;
	pivot=(1.0/lhs[0][0]);
	lhs[1][0]=(lhs[1][0]*pivot);
	lhs[2][0]=(lhs[2][0]*pivot);
	lhs[3][0]=(lhs[3][0]*pivot);
	lhs[4][0]=(lhs[4][0]*pivot);
	r[0]=(r[0]*pivot);
	coeff=lhs[0][1];
	lhs[1][1]=(lhs[1][1]-(coeff*lhs[1][0]));
	lhs[2][1]=(lhs[2][1]-(coeff*lhs[2][0]));
	lhs[3][1]=(lhs[3][1]-(coeff*lhs[3][0]));
	lhs[4][1]=(lhs[4][1]-(coeff*lhs[4][0]));
	r[1]=(r[1]-(coeff*r[0]));
	coeff=lhs[0][2];
	lhs[1][2]=(lhs[1][2]-(coeff*lhs[1][0]));
	lhs[2][2]=(lhs[2][2]-(coeff*lhs[2][0]));
	lhs[3][2]=(lhs[3][2]-(coeff*lhs[3][0]));
	lhs[4][2]=(lhs[4][2]-(coeff*lhs[4][0]));
	r[2]=(r[2]-(coeff*r[0]));
	coeff=lhs[0][3];
	lhs[1][3]=(lhs[1][3]-(coeff*lhs[1][0]));
	lhs[2][3]=(lhs[2][3]-(coeff*lhs[2][0]));
	lhs[3][3]=(lhs[3][3]-(coeff*lhs[3][0]));
	lhs[4][3]=(lhs[4][3]-(coeff*lhs[4][0]));
	r[3]=(r[3]-(coeff*r[0]));
	coeff=lhs[0][4];
	lhs[1][4]=(lhs[1][4]-(coeff*lhs[1][0]));
	lhs[2][4]=(lhs[2][4]-(coeff*lhs[2][0]));
	lhs[3][4]=(lhs[3][4]-(coeff*lhs[3][0]));
	lhs[4][4]=(lhs[4][4]-(coeff*lhs[4][0]));
	r[4]=(r[4]-(coeff*r[0]));
	pivot=(1.0/lhs[1][1]);
	lhs[2][1]=(lhs[2][1]*pivot);
	lhs[3][1]=(lhs[3][1]*pivot);
	lhs[4][1]=(lhs[4][1]*pivot);
	r[1]=(r[1]*pivot);
	coeff=lhs[1][0];
	lhs[2][0]=(lhs[2][0]-(coeff*lhs[2][1]));
	lhs[3][0]=(lhs[3][0]-(coeff*lhs[3][1]));
	lhs[4][0]=(lhs[4][0]-(coeff*lhs[4][1]));
	r[0]=(r[0]-(coeff*r[1]));
	coeff=lhs[1][2];
	lhs[2][2]=(lhs[2][2]-(coeff*lhs[2][1]));
	lhs[3][2]=(lhs[3][2]-(coeff*lhs[3][1]));
	lhs[4][2]=(lhs[4][2]-(coeff*lhs[4][1]));
	r[2]=(r[2]-(coeff*r[1]));
	coeff=lhs[1][3];
	lhs[2][3]=(lhs[2][3]-(coeff*lhs[2][1]));
	lhs[3][3]=(lhs[3][3]-(coeff*lhs[3][1]));
	lhs[4][3]=(lhs[4][3]-(coeff*lhs[4][1]));
	r[3]=(r[3]-(coeff*r[1]));
	coeff=lhs[1][4];
	lhs[2][4]=(lhs[2][4]-(coeff*lhs[2][1]));
	lhs[3][4]=(lhs[3][4]-(coeff*lhs[3][1]));
	lhs[4][4]=(lhs[4][4]-(coeff*lhs[4][1]));
	r[4]=(r[4]-(coeff*r[1]));
	pivot=(1.0/lhs[2][2]);
	lhs[3][2]=(lhs[3][2]*pivot);
	lhs[4][2]=(lhs[4][2]*pivot);
	r[2]=(r[2]*pivot);
	coeff=lhs[2][0];
	lhs[3][0]=(lhs[3][0]-(coeff*lhs[3][2]));
	lhs[4][0]=(lhs[4][0]-(coeff*lhs[4][2]));
	r[0]=(r[0]-(coeff*r[2]));
	coeff=lhs[2][1];
	lhs[3][1]=(lhs[3][1]-(coeff*lhs[3][2]));
	lhs[4][1]=(lhs[4][1]-(coeff*lhs[4][2]));
	r[1]=(r[1]-(coeff*r[2]));
	coeff=lhs[2][3];
	lhs[3][3]=(lhs[3][3]-(coeff*lhs[3][2]));
	lhs[4][3]=(lhs[4][3]-(coeff*lhs[4][2]));
	r[3]=(r[3]-(coeff*r[2]));
	coeff=lhs[2][4];
	lhs[3][4]=(lhs[3][4]-(coeff*lhs[3][2]));
	lhs[4][4]=(lhs[4][4]-(coeff*lhs[4][2]));
	r[4]=(r[4]-(coeff*r[2]));
	pivot=(1.0/lhs[3][3]);
	lhs[4][3]=(lhs[4][3]*pivot);
	r[3]=(r[3]*pivot);
	coeff=lhs[3][0];
	lhs[4][0]=(lhs[4][0]-(coeff*lhs[4][3]));
	r[0]=(r[0]-(coeff*r[3]));
	coeff=lhs[3][1];
	lhs[4][1]=(lhs[4][1]-(coeff*lhs[4][3]));
	r[1]=(r[1]-(coeff*r[3]));
	coeff=lhs[3][2];
	lhs[4][2]=(lhs[4][2]-(coeff*lhs[4][3]));
	r[2]=(r[2]-(coeff*r[3]));
	coeff=lhs[3][4];
	lhs[4][4]=(lhs[4][4]-(coeff*lhs[4][3]));
	r[4]=(r[4]-(coeff*r[3]));
	pivot=(1.0/lhs[4][4]);
	r[4]=(r[4]*pivot);
	coeff=lhs[4][0];
	r[0]=(r[0]-(coeff*r[4]));
	coeff=lhs[4][1];
	r[1]=(r[1]-(coeff*r[4]));
	coeff=lhs[4][2];
	r[2]=(r[2]-(coeff*r[4]));
	coeff=lhs[4][3];
	r[3]=(r[3]-(coeff*r[4]));
}


==> NAS_files/BT_Cetus/verify.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB BT code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
#include <stdio.h>
#include <math.h>
#include "header.h"
/* --------------------------------------------------------------------- */
/* verification routine                          */
/* --------------------------------------------------------------------- */
void verify(int no_time_steps, char * Class, logical * verified)
{
	double xcrref[5], xceref[5], xcrdif[5], xcedif[5];
	double epsilon, xce[5], xcr[5], dtref = 0.0;
	int m;
	/* --------------------------------------------------------------------- */
	/* tolerance level */
	/* --------------------------------------------------------------------- */
	epsilon=1.0E-8;
	/* --------------------------------------------------------------------- */
	/* compute the error norm and the residual norm, and exit if not printing */
	/* --------------------------------------------------------------------- */
	error_norm(xce);
	compute_rhs();
	rhs_norm(xcr);
	#pragma cetus private(m) 
	#pragma loop name verify#0 
	#pragma cetus parallel 
	/*
	Disabled due to low profitability: #pragma omp parallel for private(m)
	*/
	for (m=0; m<5; m ++ )
	{
		xcr[m]=(xcr[m]/dt);
	}
	( * Class)='U';
	( * verified)=true;
	#pragma cetus private(m) 
	#pragma loop name verify#1 
	#pragma cetus parallel 
	/*
	Disabled due to low profitability: #pragma omp parallel for private(m)
	*/
	for (m=0; m<5; m ++ )
	{
		xcrref[m]=1.0;
		xceref[m]=1.0;
	}
	/* --------------------------------------------------------------------- */
	/* reference data for 12X12X12 grids after 60 time steps, with DT = 1.0e-02 */
	/* --------------------------------------------------------------------- */
	if ((((grid_points[0]==12)&&(grid_points[1]==12))&&(grid_points[2]==12))&&(no_time_steps==60))
	{
		( * Class)='S';
		dtref=0.01;
		/* --------------------------------------------------------------------- */
		/* Reference values of RMS-norms of residual. */
		/* --------------------------------------------------------------------- */
		xcrref[0]=0.17034283709541312;
		xcrref[1]=0.012975252070034096;
		xcrref[2]=0.032527926989486054;
		xcrref[3]=0.0264364212751668;
		xcrref[4]=0.1921178413174443;
		/* --------------------------------------------------------------------- */
		/* Reference values of RMS-norms of solution error. */
		/* --------------------------------------------------------------------- */
		xceref[0]=4.997691334581158E-4;
		xceref[1]=4.519566678296193E-5;
		xceref[2]=7.397376517292135E-5;
		xceref[3]=7.382123863243973E-5;
		xceref[4]=8.926963098749145E-4;
		/* --------------------------------------------------------------------- */
		/* reference data for 24X24X24 grids after 200 time steps,  */
		/* with DT = 0.8e-3 */
		/* --------------------------------------------------------------------- */
	}
	else
	{
		if ((((grid_points[0]==24)&&(grid_points[1]==24))&&(grid_points[2]==24))&&(no_time_steps==200))
		{
			( * Class)='W';
			dtref=8.0E-4;
			/* --------------------------------------------------------------------- */
			/* Reference values of RMS-norms of residual. */
			/* --------------------------------------------------------------------- */
			xcrref[0]=112.5590409344;
			xcrref[1]=11.80007595731;
			xcrref[2]=27.10329767846;
			xcrref[3]=24.69174937669;
			xcrref[4]=263.8427874317;
			/* --------------------------------------------------------------------- */
			/* Reference values of RMS-norms of solution error. */
			/* --------------------------------------------------------------------- */
			xceref[0]=4.419655736008;
			xceref[1]=0.4638531260002;
			xceref[2]=1.011551749967;
			xceref[3]=0.9235878729944;
			xceref[4]=10.18045837718;
			/* --------------------------------------------------------------------- */
			/* reference data for 64X64X64 grids after 200 time steps,  */
			/* with DT = 0.8e-3 */
			/* --------------------------------------------------------------------- */
		}
		else
		{
			if ((((grid_points[0]==64)&&(grid_points[1]==64))&&(grid_points[2]==64))&&(no_time_steps==200))
			{
				( * Class)='A';
				dtref=8.0E-4;
				/* --------------------------------------------------------------------- */
				/* Reference values of RMS-norms of residual. */
				/* --------------------------------------------------------------------- */
				xcrref[0]=108.06346714637264;
				xcrref[1]=11.319730901220813;
				xcrref[2]=25.974354511582465;
				xcrref[3]=23.66562254467891;
				xcrref[4]=252.78963211748345;
				/* --------------------------------------------------------------------- */
				/* Reference values of RMS-norms of solution error. */
				/* --------------------------------------------------------------------- */
				xceref[0]=4.2348416040525025;
				xceref[1]=0.443902824969957;
				xceref[2]=0.9669248013634565;
				xceref[3]=0.8830206303976548;
				xceref[4]=9.737990177082928;
				/* --------------------------------------------------------------------- */
				/* reference data for 102X102X102 grids after 200 time steps, */
				/* with DT = 3.0e-04 */
				/* --------------------------------------------------------------------- */
			}
			else
			{
				if ((((grid_points[0]==102)&&(grid_points[1]==102))&&(grid_points[2]==102))&&(no_time_steps==200))
				{
					( * Class)='B';
					dtref=3.0E-4;
					/* --------------------------------------------------------------------- */
					/* Reference values of RMS-norms of residual. */
					/* --------------------------------------------------------------------- */
					xcrref[0]=1423.3597229287254;
					xcrref[1]=99.33052259015024;
					xcrref[2]=356.46025644535285;
					xcrref[3]=324.8544795908409;
					xcrref[4]=3270.7541254659363;
					/* --------------------------------------------------------------------- */
					/* Reference values of RMS-norms of solution error. */
					/* --------------------------------------------------------------------- */
					xceref[0]=52.96984714093686;
					xceref[1]=4.463289611567067;
					xceref[2]=13.122573342210174;
					xceref[3]=12.006925323559145;
					xceref[4]=124.59576151035986;
					/* --------------------------------------------------------------------- */
					/* reference data for 162X162X162 grids after 200 time steps, */
					/* with DT = 1.0e-04 */
					/* --------------------------------------------------------------------- */
				}
				else
				{
					if ((((grid_points[0]==162)&&(grid_points[1]==162))&&(grid_points[2]==162))&&(no_time_steps==200))
					{
						( * Class)='C';
						dtref=1.0E-4;
						/* --------------------------------------------------------------------- */
						/* Reference values of RMS-norms of residual. */
						/* --------------------------------------------------------------------- */
						xcrref[0]=6239.8116551764615;
						xcrref[1]=507.93239190423964;
						xcrref[2]=1542.3530093013596;
						xcrref[3]=1330.238792929119;
						xcrref[4]=11604.087428436455;
						/* --------------------------------------------------------------------- */
						/* Reference values of RMS-norms of solution error. */
						/* --------------------------------------------------------------------- */
						xceref[0]=164.62008369091265;
						xceref[1]=11.497107903824313;
						xceref[2]=41.20744620746151;
						xceref[3]=37.08765105969417;
						xceref[4]=362.11053051841265;
						/* --------------------------------------------------------------------- */
						/* reference data for 408x408x408 grids after 250 time steps, */
						/* with DT = 0.2e-04 */
						/* --------------------------------------------------------------------- */
					}
					else
					{
						if ((((grid_points[0]==408)&&(grid_points[1]==408))&&(grid_points[2]==408))&&(no_time_steps==250))
						{
							( * Class)='D';
							dtref=2.0E-5;
							/* --------------------------------------------------------------------- */
							/* Reference values of RMS-norms of residual. */
							/* --------------------------------------------------------------------- */
							xcrref[0]=25331.88551738;
							xcrref[1]=2346.39371698;
							xcrref[2]=6294.554366904;
							xcrref[3]=5352.56537603;
							xcrref[4]=39058.64038618;
							/* --------------------------------------------------------------------- */
							/* Reference values of RMS-norms of solution error. */
							/* --------------------------------------------------------------------- */
							xceref[0]=310.0009377557;
							xceref[1]=24.24086324913;
							xceref[2]=77.82212022645;
							xceref[3]=68.35623860116;
							xceref[4]=606.5737200368;
							/* --------------------------------------------------------------------- */
							/* reference data for 1020x1020x1020 grids after 250 time steps, */
							/* with DT = 0.4e-05 */
							/* --------------------------------------------------------------------- */
						}
						else
						{
							if ((((grid_points[0]==1020)&&(grid_points[1]==1020))&&(grid_points[2]==1020))&&(no_time_steps==250))
							{
								( * Class)='E';
								dtref=4.0E-6;
								/* --------------------------------------------------------------------- */
								/* Reference values of RMS-norms of residual. */
								/* --------------------------------------------------------------------- */
								xcrref[0]=97953.72484517;
								xcrref[1]=9739.814511521;
								xcrref[2]=24676.06342965;
								xcrref[3]=20924.1957286;
								xcrref[4]=139213.8856939;
								/* --------------------------------------------------------------------- */
								/* Reference values of RMS-norms of solution error. */
								/* --------------------------------------------------------------------- */
								xceref[0]=432.7562208414;
								xceref[1]=36.99051964887;
								xceref[2]=108.9845040954;
								xceref[3]=94.62517622043;
								xceref[4]=776.5512765309;
							}
							else
							{
								( * verified)=false;
							}
						}
					}
				}
			}
		}
	}
	/* --------------------------------------------------------------------- */
	/* verification test for residuals if gridsize is one of  */
	/* the defined grid sizes above (Class != 'U') */
	/* --------------------------------------------------------------------- */
	/* --------------------------------------------------------------------- */
	/* Compute the difference of solution values and the known reference values. */
	/* --------------------------------------------------------------------- */
	#pragma cetus private(m) 
	#pragma loop name verify#2 
	#pragma cetus parallel 
	/*
	Disabled due to low profitability: #pragma omp parallel for private(m)
	*/
	for (m=0; m<5; m ++ )
	{
		xcrdif[m]=fabs((xcr[m]-xcrref[m])/xcrref[m]);
		xcedif[m]=fabs((xce[m]-xceref[m])/xceref[m]);
	}
	/* --------------------------------------------------------------------- */
	/* Output the comparison of computed results to known cases. */
	/* --------------------------------------------------------------------- */
	if (( * Class)!='U')
	{
		printf(" Verification being performed for class %c\n",  * Class);
		printf(" accuracy setting for epsilon = %20.13E\n", epsilon);
		( * verified)=(fabs(dt-dtref)<=epsilon);
		if ( ! ( * verified))
		{
			( * Class)='U';
			printf(" DT does not match the reference value of %15.8E\n", dtref);
		}
	}
	else
	{
		printf(" Unknown class\n");
	}
	if (( * Class)!='U')
	{
		printf(" Comparison of RMS-norms of residual\n");
	}
	else
	{
		printf(" RMS-norms of residual\n");
	}
	#pragma cetus private(m) 
	#pragma loop name verify#3 
	for (m=0; m<5; m ++ )
	{
		if (( * Class)=='U')
		{
			printf("          %2d%20.13E\n", m+1, xcr[m]);
		}
		else
		{
			if (xcrdif[m]<=epsilon)
			{
				printf("          %2d%20.13E%20.13E%20.13E\n", m+1, xcr[m], xcrref[m], xcrdif[m]);
			}
			else
			{
				( * verified)=false;
				printf(" FAILURE: %2d%20.13E%20.13E%20.13E\n", m+1, xcr[m], xcrref[m], xcrdif[m]);
			}
		}
	}
	if (( * Class)!='U')
	{
		printf(" Comparison of RMS-norms of solution error\n");
	}
	else
	{
		printf(" RMS-norms of solution error\n");
	}
	#pragma cetus private(m) 
	#pragma loop name verify#4 
	for (m=0; m<5; m ++ )
	{
		if (( * Class)=='U')
		{
			printf("          %2d%20.13E\n", m+1, xce[m]);
		}
		else
		{
			if (xcedif[m]<=epsilon)
			{
				printf("          %2d%20.13E%20.13E%20.13E\n", m+1, xce[m], xceref[m], xcedif[m]);
			}
			else
			{
				( * verified)=false;
				printf(" FAILURE: %2d%20.13E%20.13E%20.13E\n", m+1, xce[m], xceref[m], xcedif[m]);
			}
		}
	}
	if (( * Class)=='U')
	{
		printf(" No reference values provided\n");
		printf(" No verification performed\n");
	}
	else
	{
		if ( * verified)
		{
			printf(" Verification Successful\n");
		}
		else
		{
			printf(" Verification failed\n");
		}
	}
}


==> NAS_files/BT_Cetus/x_solve.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB BT code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
#include "header.h"
#include "work_lhs.h"
#include "timers.h"
/* --------------------------------------------------------------------- */
/*  */
/* Performs line solves in X direction by first factoring */
/* the block-tridiagonal matrix into an upper triangular matrix,  */
/* and then performing back substitution to solve for the unknow */
/* vectors of each line.   */
/*  */
/* Make sure we treat elements zero to cell_size in the direction */
/* of the sweep. */
/*  */
/* --------------------------------------------------------------------- */
void x_solve()
{
	int i, j, k, m, n, isize;
	int ii;
	/* --------------------------------------------------------------------- */
	/* --------------------------------------------------------------------- */
	if (timeron)
	{
		timer_start(6);
	}
	/* --------------------------------------------------------------------- */
	/* --------------------------------------------------------------------- */
	/* --------------------------------------------------------------------- */
	/* This function computes the left hand side in the xi-direction */
	/* --------------------------------------------------------------------- */
	isize=(grid_points[0]-1);
	/* --------------------------------------------------------------------- */
	/* determine a (labeled f) and n jacobians */
	/* --------------------------------------------------------------------- */
	#pragma cetus private(i, ii, j, k, m, n) 
	#pragma cetus lastprivate(tmp1, tmp2, tmp3) 
	#pragma loop name x_solve#0 
	#pragma cetus parallel 
#pragma omp parallel for private(i, ii, j, k, m, n) lastprivate(tmp1, tmp2, tmp3)
	for (k=1; k<=(grid_points[2]-2); k ++ )
	{
		double lhs_r[(162+1)][3][5][5];
		double fjac_r[(162+1)][5][5];
		double njac_r[(162+1)][5][5];
		#pragma cetus private(coeff, i, i_lhsinit, ii, j, m, m_lhsinit, n, n_lhsinit, pivot) 
		#pragma cetus lastprivate(fjac_r, njac_r, tmp1, tmp2, tmp3) 
		#pragma loop name x_solve#0#0 
		for (j=1; j<=(grid_points[1]-2); j ++ )
		{
			int i_lhsinit, m_lhsinit, n_lhsinit;
			double pivot, coeff;
			#pragma cetus private(i) 
			#pragma cetus lastprivate(tmp1, tmp2, tmp3) 
			#pragma loop name x_solve#0#0#0 
			for (i=0; i<=isize; i ++ )
			{
				tmp1=rho_i[k][j][i];
				tmp2=(tmp1*tmp1);
				tmp3=(tmp1*tmp2);
				/* ------------------------------------------------------------------- */
				/*  */
				/* ------------------------------------------------------------------- */
				fjac_r[i][0][0]=0.0;
				fjac_r[i][1][0]=1.0;
				fjac_r[i][2][0]=0.0;
				fjac_r[i][3][0]=0.0;
				fjac_r[i][4][0]=0.0;
				fjac_r[i][0][1]=(( - ((u[k][j][i][1]*tmp2)*u[k][j][i][1]))+(c2*qs[k][j][i]));
				fjac_r[i][1][1]=((2.0-c2)*(u[k][j][i][1]/u[k][j][i][0]));
				fjac_r[i][2][1]=(( - c2)*(u[k][j][i][2]*tmp1));
				fjac_r[i][3][1]=(( - c2)*(u[k][j][i][3]*tmp1));
				fjac_r[i][4][1]=c2;
				fjac_r[i][0][2]=(( - (u[k][j][i][1]*u[k][j][i][2]))*tmp2);
				fjac_r[i][1][2]=(u[k][j][i][2]*tmp1);
				fjac_r[i][2][2]=(u[k][j][i][1]*tmp1);
				fjac_r[i][3][2]=0.0;
				fjac_r[i][4][2]=0.0;
				fjac_r[i][0][3]=(( - (u[k][j][i][1]*u[k][j][i][3]))*tmp2);
				fjac_r[i][1][3]=(u[k][j][i][3]*tmp1);
				fjac_r[i][2][3]=0.0;
				fjac_r[i][3][3]=(u[k][j][i][1]*tmp1);
				fjac_r[i][4][3]=0.0;
				fjac_r[i][0][4]=((((c2*2.0)*square[k][j][i])-(c1*u[k][j][i][4]))*(u[k][j][i][1]*tmp2));
				fjac_r[i][1][4]=(((c1*u[k][j][i][4])*tmp1)-(c2*(((u[k][j][i][1]*u[k][j][i][1])*tmp2)+qs[k][j][i])));
				fjac_r[i][2][4]=((( - c2)*(u[k][j][i][2]*u[k][j][i][1]))*tmp2);
				fjac_r[i][3][4]=((( - c2)*(u[k][j][i][3]*u[k][j][i][1]))*tmp2);
				fjac_r[i][4][4]=(c1*(u[k][j][i][1]*tmp1));
				njac_r[i][0][0]=0.0;
				njac_r[i][1][0]=0.0;
				njac_r[i][2][0]=0.0;
				njac_r[i][3][0]=0.0;
				njac_r[i][4][0]=0.0;
				njac_r[i][0][1]=(((( - con43)*c3c4)*tmp2)*u[k][j][i][1]);
				njac_r[i][1][1]=((con43*c3c4)*tmp1);
				njac_r[i][2][1]=0.0;
				njac_r[i][3][1]=0.0;
				njac_r[i][4][1]=0.0;
				njac_r[i][0][2]=((( - c3c4)*tmp2)*u[k][j][i][2]);
				njac_r[i][1][2]=0.0;
				njac_r[i][2][2]=(c3c4*tmp1);
				njac_r[i][3][2]=0.0;
				njac_r[i][4][2]=0.0;
				njac_r[i][0][3]=((( - c3c4)*tmp2)*u[k][j][i][3]);
				njac_r[i][1][3]=0.0;
				njac_r[i][2][3]=0.0;
				njac_r[i][3][3]=(c3c4*tmp1);
				njac_r[i][4][3]=0.0;
				njac_r[i][0][4]=(((((( - ((con43*c3c4)-c1345))*tmp3)*(u[k][j][i][1]*u[k][j][i][1]))-(((c3c4-c1345)*tmp3)*(u[k][j][i][2]*u[k][j][i][2])))-(((c3c4-c1345)*tmp3)*(u[k][j][i][3]*u[k][j][i][3])))-((c1345*tmp2)*u[k][j][i][4]));
				njac_r[i][1][4]=((((con43*c3c4)-c1345)*tmp2)*u[k][j][i][1]);
				njac_r[i][2][4]=(((c3c4-c1345)*tmp2)*u[k][j][i][2]);
				njac_r[i][3][4]=(((c3c4-c1345)*tmp2)*u[k][j][i][3]);
				njac_r[i][4][4]=(c1345*tmp1);
			}
			/* --------------------------------------------------------------------- */
			/* now jacobians set, so form left hand side in x direction */
			/* --------------------------------------------------------------------- */
			/* lhsinit(lhs, isize); */
			i_lhsinit=0;
			#pragma cetus private(m_lhsinit, n_lhsinit) 
			#pragma loop name x_solve#0#0#1 
			for (n_lhsinit=0; n_lhsinit<5; n_lhsinit ++ )
			{
				#pragma cetus private(m_lhsinit) 
				#pragma loop name x_solve#0#0#1#0 
				for (m_lhsinit=0; m_lhsinit<5; m_lhsinit ++ )
				{
					lhs_r[i_lhsinit][0][n_lhsinit][m_lhsinit]=0.0;
					lhs_r[i_lhsinit][1][n_lhsinit][m_lhsinit]=0.0;
					lhs_r[i_lhsinit][2][n_lhsinit][m_lhsinit]=0.0;
				}
				lhs_r[i_lhsinit][1][n_lhsinit][n_lhsinit]=1.0;
			}
			i_lhsinit=isize;
			#pragma cetus private(m_lhsinit, n_lhsinit) 
			#pragma loop name x_solve#0#0#2 
			for (n_lhsinit=0; n_lhsinit<5; n_lhsinit ++ )
			{
				#pragma cetus private(m_lhsinit) 
				#pragma loop name x_solve#0#0#2#0 
				for (m_lhsinit=0; m_lhsinit<5; m_lhsinit ++ )
				{
					lhs_r[i_lhsinit][0][n_lhsinit][m_lhsinit]=0.0;
					lhs_r[i_lhsinit][1][n_lhsinit][m_lhsinit]=0.0;
					lhs_r[i_lhsinit][2][n_lhsinit][m_lhsinit]=0.0;
				}
				lhs_r[i_lhsinit][1][n_lhsinit][n_lhsinit]=1.0;
			}
			#pragma cetus private(i) 
			#pragma cetus lastprivate(tmp1, tmp2) 
			#pragma loop name x_solve#0#0#3 
			for (i=1; i<=(isize-1); i ++ )
			{
				tmp1=(dt*tx1);
				tmp2=(dt*tx2);
				lhs_r[i][0][0][0]=(((( - tmp2)*fjac_r[i-1][0][0])-(tmp1*njac_r[i-1][0][0]))-(tmp1*dx1));
				lhs_r[i][0][1][0]=((( - tmp2)*fjac_r[i-1][1][0])-(tmp1*njac_r[i-1][1][0]));
				lhs_r[i][0][2][0]=((( - tmp2)*fjac_r[i-1][2][0])-(tmp1*njac_r[i-1][2][0]));
				lhs_r[i][0][3][0]=((( - tmp2)*fjac_r[i-1][3][0])-(tmp1*njac_r[i-1][3][0]));
				lhs_r[i][0][4][0]=((( - tmp2)*fjac_r[i-1][4][0])-(tmp1*njac_r[i-1][4][0]));
				lhs_r[i][0][0][1]=((( - tmp2)*fjac_r[i-1][0][1])-(tmp1*njac_r[i-1][0][1]));
				lhs_r[i][0][1][1]=(((( - tmp2)*fjac_r[i-1][1][1])-(tmp1*njac_r[i-1][1][1]))-(tmp1*dx2));
				lhs_r[i][0][2][1]=((( - tmp2)*fjac_r[i-1][2][1])-(tmp1*njac_r[i-1][2][1]));
				lhs_r[i][0][3][1]=((( - tmp2)*fjac_r[i-1][3][1])-(tmp1*njac_r[i-1][3][1]));
				lhs_r[i][0][4][1]=((( - tmp2)*fjac_r[i-1][4][1])-(tmp1*njac_r[i-1][4][1]));
				lhs_r[i][0][0][2]=((( - tmp2)*fjac_r[i-1][0][2])-(tmp1*njac_r[i-1][0][2]));
				lhs_r[i][0][1][2]=((( - tmp2)*fjac_r[i-1][1][2])-(tmp1*njac_r[i-1][1][2]));
				lhs_r[i][0][2][2]=(((( - tmp2)*fjac_r[i-1][2][2])-(tmp1*njac_r[i-1][2][2]))-(tmp1*dx3));
				lhs_r[i][0][3][2]=((( - tmp2)*fjac_r[i-1][3][2])-(tmp1*njac_r[i-1][3][2]));
				lhs_r[i][0][4][2]=((( - tmp2)*fjac_r[i-1][4][2])-(tmp1*njac_r[i-1][4][2]));
				lhs_r[i][0][0][3]=((( - tmp2)*fjac_r[i-1][0][3])-(tmp1*njac_r[i-1][0][3]));
				lhs_r[i][0][1][3]=((( - tmp2)*fjac_r[i-1][1][3])-(tmp1*njac_r[i-1][1][3]));
				lhs_r[i][0][2][3]=((( - tmp2)*fjac_r[i-1][2][3])-(tmp1*njac_r[i-1][2][3]));
				lhs_r[i][0][3][3]=(((( - tmp2)*fjac_r[i-1][3][3])-(tmp1*njac_r[i-1][3][3]))-(tmp1*dx4));
				lhs_r[i][0][4][3]=((( - tmp2)*fjac_r[i-1][4][3])-(tmp1*njac_r[i-1][4][3]));
				lhs_r[i][0][0][4]=((( - tmp2)*fjac_r[i-1][0][4])-(tmp1*njac_r[i-1][0][4]));
				lhs_r[i][0][1][4]=((( - tmp2)*fjac_r[i-1][1][4])-(tmp1*njac_r[i-1][1][4]));
				lhs_r[i][0][2][4]=((( - tmp2)*fjac_r[i-1][2][4])-(tmp1*njac_r[i-1][2][4]));
				lhs_r[i][0][3][4]=((( - tmp2)*fjac_r[i-1][3][4])-(tmp1*njac_r[i-1][3][4]));
				lhs_r[i][0][4][4]=(((( - tmp2)*fjac_r[i-1][4][4])-(tmp1*njac_r[i-1][4][4]))-(tmp1*dx5));
				lhs_r[i][1][0][0]=((1.0+((tmp1*2.0)*njac_r[i][0][0]))+((tmp1*2.0)*dx1));
				lhs_r[i][1][1][0]=((tmp1*2.0)*njac_r[i][1][0]);
				lhs_r[i][1][2][0]=((tmp1*2.0)*njac_r[i][2][0]);
				lhs_r[i][1][3][0]=((tmp1*2.0)*njac_r[i][3][0]);
				lhs_r[i][1][4][0]=((tmp1*2.0)*njac_r[i][4][0]);
				lhs_r[i][1][0][1]=((tmp1*2.0)*njac_r[i][0][1]);
				lhs_r[i][1][1][1]=((1.0+((tmp1*2.0)*njac_r[i][1][1]))+((tmp1*2.0)*dx2));
				lhs_r[i][1][2][1]=((tmp1*2.0)*njac_r[i][2][1]);
				lhs_r[i][1][3][1]=((tmp1*2.0)*njac_r[i][3][1]);
				lhs_r[i][1][4][1]=((tmp1*2.0)*njac_r[i][4][1]);
				lhs_r[i][1][0][2]=((tmp1*2.0)*njac_r[i][0][2]);
				lhs_r[i][1][1][2]=((tmp1*2.0)*njac_r[i][1][2]);
				lhs_r[i][1][2][2]=((1.0+((tmp1*2.0)*njac_r[i][2][2]))+((tmp1*2.0)*dx3));
				lhs_r[i][1][3][2]=((tmp1*2.0)*njac_r[i][3][2]);
				lhs_r[i][1][4][2]=((tmp1*2.0)*njac_r[i][4][2]);
				lhs_r[i][1][0][3]=((tmp1*2.0)*njac_r[i][0][3]);
				lhs_r[i][1][1][3]=((tmp1*2.0)*njac_r[i][1][3]);
				lhs_r[i][1][2][3]=((tmp1*2.0)*njac_r[i][2][3]);
				lhs_r[i][1][3][3]=((1.0+((tmp1*2.0)*njac_r[i][3][3]))+((tmp1*2.0)*dx4));
				lhs_r[i][1][4][3]=((tmp1*2.0)*njac_r[i][4][3]);
				lhs_r[i][1][0][4]=((tmp1*2.0)*njac_r[i][0][4]);
				lhs_r[i][1][1][4]=((tmp1*2.0)*njac_r[i][1][4]);
				lhs_r[i][1][2][4]=((tmp1*2.0)*njac_r[i][2][4]);
				lhs_r[i][1][3][4]=((tmp1*2.0)*njac_r[i][3][4]);
				lhs_r[i][1][4][4]=((1.0+((tmp1*2.0)*njac_r[i][4][4]))+((tmp1*2.0)*dx5));
				lhs_r[i][2][0][0]=(((tmp2*fjac_r[i+1][0][0])-(tmp1*njac_r[i+1][0][0]))-(tmp1*dx1));
				lhs_r[i][2][1][0]=((tmp2*fjac_r[i+1][1][0])-(tmp1*njac_r[i+1][1][0]));
				lhs_r[i][2][2][0]=((tmp2*fjac_r[i+1][2][0])-(tmp1*njac_r[i+1][2][0]));
				lhs_r[i][2][3][0]=((tmp2*fjac_r[i+1][3][0])-(tmp1*njac_r[i+1][3][0]));
				lhs_r[i][2][4][0]=((tmp2*fjac_r[i+1][4][0])-(tmp1*njac_r[i+1][4][0]));
				lhs_r[i][2][0][1]=((tmp2*fjac_r[i+1][0][1])-(tmp1*njac_r[i+1][0][1]));
				lhs_r[i][2][1][1]=(((tmp2*fjac_r[i+1][1][1])-(tmp1*njac_r[i+1][1][1]))-(tmp1*dx2));
				lhs_r[i][2][2][1]=((tmp2*fjac_r[i+1][2][1])-(tmp1*njac_r[i+1][2][1]));
				lhs_r[i][2][3][1]=((tmp2*fjac_r[i+1][3][1])-(tmp1*njac_r[i+1][3][1]));
				lhs_r[i][2][4][1]=((tmp2*fjac_r[i+1][4][1])-(tmp1*njac_r[i+1][4][1]));
				lhs_r[i][2][0][2]=((tmp2*fjac_r[i+1][0][2])-(tmp1*njac_r[i+1][0][2]));
				lhs_r[i][2][1][2]=((tmp2*fjac_r[i+1][1][2])-(tmp1*njac_r[i+1][1][2]));
				lhs_r[i][2][2][2]=(((tmp2*fjac_r[i+1][2][2])-(tmp1*njac_r[i+1][2][2]))-(tmp1*dx3));
				lhs_r[i][2][3][2]=((tmp2*fjac_r[i+1][3][2])-(tmp1*njac_r[i+1][3][2]));
				lhs_r[i][2][4][2]=((tmp2*fjac_r[i+1][4][2])-(tmp1*njac_r[i+1][4][2]));
				lhs_r[i][2][0][3]=((tmp2*fjac_r[i+1][0][3])-(tmp1*njac_r[i+1][0][3]));
				lhs_r[i][2][1][3]=((tmp2*fjac_r[i+1][1][3])-(tmp1*njac_r[i+1][1][3]));
				lhs_r[i][2][2][3]=((tmp2*fjac_r[i+1][2][3])-(tmp1*njac_r[i+1][2][3]));
				lhs_r[i][2][3][3]=(((tmp2*fjac_r[i+1][3][3])-(tmp1*njac_r[i+1][3][3]))-(tmp1*dx4));
				lhs_r[i][2][4][3]=((tmp2*fjac_r[i+1][4][3])-(tmp1*njac_r[i+1][4][3]));
				lhs_r[i][2][0][4]=((tmp2*fjac_r[i+1][0][4])-(tmp1*njac_r[i+1][0][4]));
				lhs_r[i][2][1][4]=((tmp2*fjac_r[i+1][1][4])-(tmp1*njac_r[i+1][1][4]));
				lhs_r[i][2][2][4]=((tmp2*fjac_r[i+1][2][4])-(tmp1*njac_r[i+1][2][4]));
				lhs_r[i][2][3][4]=((tmp2*fjac_r[i+1][3][4])-(tmp1*njac_r[i+1][3][4]));
				lhs_r[i][2][4][4]=(((tmp2*fjac_r[i+1][4][4])-(tmp1*njac_r[i+1][4][4]))-(tmp1*dx5));
			}
			/* --------------------------------------------------------------------- */
			/* --------------------------------------------------------------------- */
			/* --------------------------------------------------------------------- */
			/* performs guaussian elimination on this cell. */
			/*  */
			/* assumes that unpacking routines for non-first cells  */
			/* preload C' and rhs' from previous cell. */
			/*  */
			/* assumed send happens outside this routine, but that */
			/* c'(IMAX) and rhs'(IMAX) will be sent to next cell */
			/* --------------------------------------------------------------------- */
			/* --------------------------------------------------------------------- */
			/* outer most do loops - sweeping in i direction */
			/* --------------------------------------------------------------------- */
			/* --------------------------------------------------------------------- */
			/* multiply c[k][j][0] by b_inverse and copy back to c */
			/* multiply rhs(0) by b_inverse(0) and copy to rhs */
			/* --------------------------------------------------------------------- */
			/*      binvcrhs( lhs_r[0][BB], lhs_r[0][CC], rhs[k][j][0] ); */
			pivot=(1.0/lhs_r[0][1][0][0]);
			lhs_r[0][1][1][0]=(lhs_r[0][1][1][0]*pivot);
			lhs_r[0][1][2][0]=(lhs_r[0][1][2][0]*pivot);
			lhs_r[0][1][3][0]=(lhs_r[0][1][3][0]*pivot);
			lhs_r[0][1][4][0]=(lhs_r[0][1][4][0]*pivot);
			lhs_r[0][2][0][0]=(lhs_r[0][2][0][0]*pivot);
			lhs_r[0][2][1][0]=(lhs_r[0][2][1][0]*pivot);
			lhs_r[0][2][2][0]=(lhs_r[0][2][2][0]*pivot);
			lhs_r[0][2][3][0]=(lhs_r[0][2][3][0]*pivot);
			lhs_r[0][2][4][0]=(lhs_r[0][2][4][0]*pivot);
			rhs[k][j][0][0]=(rhs[k][j][0][0]*pivot);
			coeff=lhs_r[0][1][0][1];
			lhs_r[0][1][1][1]=(lhs_r[0][1][1][1]-(coeff*lhs_r[0][1][1][0]));
			lhs_r[0][1][2][1]=(lhs_r[0][1][2][1]-(coeff*lhs_r[0][1][2][0]));
			lhs_r[0][1][3][1]=(lhs_r[0][1][3][1]-(coeff*lhs_r[0][1][3][0]));
			lhs_r[0][1][4][1]=(lhs_r[0][1][4][1]-(coeff*lhs_r[0][1][4][0]));
			lhs_r[0][2][0][1]=(lhs_r[0][2][0][1]-(coeff*lhs_r[0][2][0][0]));
			lhs_r[0][2][1][1]=(lhs_r[0][2][1][1]-(coeff*lhs_r[0][2][1][0]));
			lhs_r[0][2][2][1]=(lhs_r[0][2][2][1]-(coeff*lhs_r[0][2][2][0]));
			lhs_r[0][2][3][1]=(lhs_r[0][2][3][1]-(coeff*lhs_r[0][2][3][0]));
			lhs_r[0][2][4][1]=(lhs_r[0][2][4][1]-(coeff*lhs_r[0][2][4][0]));
			rhs[k][j][0][1]=(rhs[k][j][0][1]-(coeff*rhs[k][j][0][0]));
			coeff=lhs_r[0][1][0][2];
			lhs_r[0][1][1][2]=(lhs_r[0][1][1][2]-(coeff*lhs_r[0][1][1][0]));
			lhs_r[0][1][2][2]=(lhs_r[0][1][2][2]-(coeff*lhs_r[0][1][2][0]));
			lhs_r[0][1][3][2]=(lhs_r[0][1][3][2]-(coeff*lhs_r[0][1][3][0]));
			lhs_r[0][1][4][2]=(lhs_r[0][1][4][2]-(coeff*lhs_r[0][1][4][0]));
			lhs_r[0][2][0][2]=(lhs_r[0][2][0][2]-(coeff*lhs_r[0][2][0][0]));
			lhs_r[0][2][1][2]=(lhs_r[0][2][1][2]-(coeff*lhs_r[0][2][1][0]));
			lhs_r[0][2][2][2]=(lhs_r[0][2][2][2]-(coeff*lhs_r[0][2][2][0]));
			lhs_r[0][2][3][2]=(lhs_r[0][2][3][2]-(coeff*lhs_r[0][2][3][0]));
			lhs_r[0][2][4][2]=(lhs_r[0][2][4][2]-(coeff*lhs_r[0][2][4][0]));
			rhs[k][j][0][2]=(rhs[k][j][0][2]-(coeff*rhs[k][j][0][0]));
			coeff=lhs_r[0][1][0][3];
			lhs_r[0][1][1][3]=(lhs_r[0][1][1][3]-(coeff*lhs_r[0][1][1][0]));
			lhs_r[0][1][2][3]=(lhs_r[0][1][2][3]-(coeff*lhs_r[0][1][2][0]));
			lhs_r[0][1][3][3]=(lhs_r[0][1][3][3]-(coeff*lhs_r[0][1][3][0]));
			lhs_r[0][1][4][3]=(lhs_r[0][1][4][3]-(coeff*lhs_r[0][1][4][0]));
			lhs_r[0][2][0][3]=(lhs_r[0][2][0][3]-(coeff*lhs_r[0][2][0][0]));
			lhs_r[0][2][1][3]=(lhs_r[0][2][1][3]-(coeff*lhs_r[0][2][1][0]));
			lhs_r[0][2][2][3]=(lhs_r[0][2][2][3]-(coeff*lhs_r[0][2][2][0]));
			lhs_r[0][2][3][3]=(lhs_r[0][2][3][3]-(coeff*lhs_r[0][2][3][0]));
			lhs_r[0][2][4][3]=(lhs_r[0][2][4][3]-(coeff*lhs_r[0][2][4][0]));
			rhs[k][j][0][3]=(rhs[k][j][0][3]-(coeff*rhs[k][j][0][0]));
			coeff=lhs_r[0][1][0][4];
			lhs_r[0][1][1][4]=(lhs_r[0][1][1][4]-(coeff*lhs_r[0][1][1][0]));
			lhs_r[0][1][2][4]=(lhs_r[0][1][2][4]-(coeff*lhs_r[0][1][2][0]));
			lhs_r[0][1][3][4]=(lhs_r[0][1][3][4]-(coeff*lhs_r[0][1][3][0]));
			lhs_r[0][1][4][4]=(lhs_r[0][1][4][4]-(coeff*lhs_r[0][1][4][0]));
			lhs_r[0][2][0][4]=(lhs_r[0][2][0][4]-(coeff*lhs_r[0][2][0][0]));
			lhs_r[0][2][1][4]=(lhs_r[0][2][1][4]-(coeff*lhs_r[0][2][1][0]));
			lhs_r[0][2][2][4]=(lhs_r[0][2][2][4]-(coeff*lhs_r[0][2][2][0]));
			lhs_r[0][2][3][4]=(lhs_r[0][2][3][4]-(coeff*lhs_r[0][2][3][0]));
			lhs_r[0][2][4][4]=(lhs_r[0][2][4][4]-(coeff*lhs_r[0][2][4][0]));
			rhs[k][j][0][4]=(rhs[k][j][0][4]-(coeff*rhs[k][j][0][0]));
			pivot=(1.0/lhs_r[0][1][1][1]);
			lhs_r[0][1][2][1]=(lhs_r[0][1][2][1]*pivot);
			lhs_r[0][1][3][1]=(lhs_r[0][1][3][1]*pivot);
			lhs_r[0][1][4][1]=(lhs_r[0][1][4][1]*pivot);
			lhs_r[0][2][0][1]=(lhs_r[0][2][0][1]*pivot);
			lhs_r[0][2][1][1]=(lhs_r[0][2][1][1]*pivot);
			lhs_r[0][2][2][1]=(lhs_r[0][2][2][1]*pivot);
			lhs_r[0][2][3][1]=(lhs_r[0][2][3][1]*pivot);
			lhs_r[0][2][4][1]=(lhs_r[0][2][4][1]*pivot);
			rhs[k][j][0][1]=(rhs[k][j][0][1]*pivot);
			coeff=lhs_r[0][1][1][0];
			lhs_r[0][1][2][0]=(lhs_r[0][1][2][0]-(coeff*lhs_r[0][1][2][1]));
			lhs_r[0][1][3][0]=(lhs_r[0][1][3][0]-(coeff*lhs_r[0][1][3][1]));
			lhs_r[0][1][4][0]=(lhs_r[0][1][4][0]-(coeff*lhs_r[0][1][4][1]));
			lhs_r[0][2][0][0]=(lhs_r[0][2][0][0]-(coeff*lhs_r[0][2][0][1]));
			lhs_r[0][2][1][0]=(lhs_r[0][2][1][0]-(coeff*lhs_r[0][2][1][1]));
			lhs_r[0][2][2][0]=(lhs_r[0][2][2][0]-(coeff*lhs_r[0][2][2][1]));
			lhs_r[0][2][3][0]=(lhs_r[0][2][3][0]-(coeff*lhs_r[0][2][3][1]));
			lhs_r[0][2][4][0]=(lhs_r[0][2][4][0]-(coeff*lhs_r[0][2][4][1]));
			rhs[k][j][0][0]=(rhs[k][j][0][0]-(coeff*rhs[k][j][0][1]));
			coeff=lhs_r[0][1][1][2];
			lhs_r[0][1][2][2]=(lhs_r[0][1][2][2]-(coeff*lhs_r[0][1][2][1]));
			lhs_r[0][1][3][2]=(lhs_r[0][1][3][2]-(coeff*lhs_r[0][1][3][1]));
			lhs_r[0][1][4][2]=(lhs_r[0][1][4][2]-(coeff*lhs_r[0][1][4][1]));
			lhs_r[0][2][0][2]=(lhs_r[0][2][0][2]-(coeff*lhs_r[0][2][0][1]));
			lhs_r[0][2][1][2]=(lhs_r[0][2][1][2]-(coeff*lhs_r[0][2][1][1]));
			lhs_r[0][2][2][2]=(lhs_r[0][2][2][2]-(coeff*lhs_r[0][2][2][1]));
			lhs_r[0][2][3][2]=(lhs_r[0][2][3][2]-(coeff*lhs_r[0][2][3][1]));
			lhs_r[0][2][4][2]=(lhs_r[0][2][4][2]-(coeff*lhs_r[0][2][4][1]));
			rhs[k][j][0][2]=(rhs[k][j][0][2]-(coeff*rhs[k][j][0][1]));
			coeff=lhs_r[0][1][1][3];
			lhs_r[0][1][2][3]=(lhs_r[0][1][2][3]-(coeff*lhs_r[0][1][2][1]));
			lhs_r[0][1][3][3]=(lhs_r[0][1][3][3]-(coeff*lhs_r[0][1][3][1]));
			lhs_r[0][1][4][3]=(lhs_r[0][1][4][3]-(coeff*lhs_r[0][1][4][1]));
			lhs_r[0][2][0][3]=(lhs_r[0][2][0][3]-(coeff*lhs_r[0][2][0][1]));
			lhs_r[0][2][1][3]=(lhs_r[0][2][1][3]-(coeff*lhs_r[0][2][1][1]));
			lhs_r[0][2][2][3]=(lhs_r[0][2][2][3]-(coeff*lhs_r[0][2][2][1]));
			lhs_r[0][2][3][3]=(lhs_r[0][2][3][3]-(coeff*lhs_r[0][2][3][1]));
			lhs_r[0][2][4][3]=(lhs_r[0][2][4][3]-(coeff*lhs_r[0][2][4][1]));
			rhs[k][j][0][3]=(rhs[k][j][0][3]-(coeff*rhs[k][j][0][1]));
			coeff=lhs_r[0][1][1][4];
			lhs_r[0][1][2][4]=(lhs_r[0][1][2][4]-(coeff*lhs_r[0][1][2][1]));
			lhs_r[0][1][3][4]=(lhs_r[0][1][3][4]-(coeff*lhs_r[0][1][3][1]));
			lhs_r[0][1][4][4]=(lhs_r[0][1][4][4]-(coeff*lhs_r[0][1][4][1]));
			lhs_r[0][2][0][4]=(lhs_r[0][2][0][4]-(coeff*lhs_r[0][2][0][1]));
			lhs_r[0][2][1][4]=(lhs_r[0][2][1][4]-(coeff*lhs_r[0][2][1][1]));
			lhs_r[0][2][2][4]=(lhs_r[0][2][2][4]-(coeff*lhs_r[0][2][2][1]));
			lhs_r[0][2][3][4]=(lhs_r[0][2][3][4]-(coeff*lhs_r[0][2][3][1]));
			lhs_r[0][2][4][4]=(lhs_r[0][2][4][4]-(coeff*lhs_r[0][2][4][1]));
			rhs[k][j][0][4]=(rhs[k][j][0][4]-(coeff*rhs[k][j][0][1]));
			pivot=(1.0/lhs_r[0][1][2][2]);
			lhs_r[0][1][3][2]=(lhs_r[0][1][3][2]*pivot);
			lhs_r[0][1][4][2]=(lhs_r[0][1][4][2]*pivot);
			lhs_r[0][2][0][2]=(lhs_r[0][2][0][2]*pivot);
			lhs_r[0][2][1][2]=(lhs_r[0][2][1][2]*pivot);
			lhs_r[0][2][2][2]=(lhs_r[0][2][2][2]*pivot);
			lhs_r[0][2][3][2]=(lhs_r[0][2][3][2]*pivot);
			lhs_r[0][2][4][2]=(lhs_r[0][2][4][2]*pivot);
			rhs[k][j][0][2]=(rhs[k][j][0][2]*pivot);
			coeff=lhs_r[0][1][2][0];
			lhs_r[0][1][3][0]=(lhs_r[0][1][3][0]-(coeff*lhs_r[0][1][3][2]));
			lhs_r[0][1][4][0]=(lhs_r[0][1][4][0]-(coeff*lhs_r[0][1][4][2]));
			lhs_r[0][2][0][0]=(lhs_r[0][2][0][0]-(coeff*lhs_r[0][2][0][2]));
			lhs_r[0][2][1][0]=(lhs_r[0][2][1][0]-(coeff*lhs_r[0][2][1][2]));
			lhs_r[0][2][2][0]=(lhs_r[0][2][2][0]-(coeff*lhs_r[0][2][2][2]));
			lhs_r[0][2][3][0]=(lhs_r[0][2][3][0]-(coeff*lhs_r[0][2][3][2]));
			lhs_r[0][2][4][0]=(lhs_r[0][2][4][0]-(coeff*lhs_r[0][2][4][2]));
			rhs[k][j][0][0]=(rhs[k][j][0][0]-(coeff*rhs[k][j][0][2]));
			coeff=lhs_r[0][1][2][1];
			lhs_r[0][1][3][1]=(lhs_r[0][1][3][1]-(coeff*lhs_r[0][1][3][2]));
			lhs_r[0][1][4][1]=(lhs_r[0][1][4][1]-(coeff*lhs_r[0][1][4][2]));
			lhs_r[0][2][0][1]=(lhs_r[0][2][0][1]-(coeff*lhs_r[0][2][0][2]));
			lhs_r[0][2][1][1]=(lhs_r[0][2][1][1]-(coeff*lhs_r[0][2][1][2]));
			lhs_r[0][2][2][1]=(lhs_r[0][2][2][1]-(coeff*lhs_r[0][2][2][2]));
			lhs_r[0][2][3][1]=(lhs_r[0][2][3][1]-(coeff*lhs_r[0][2][3][2]));
			lhs_r[0][2][4][1]=(lhs_r[0][2][4][1]-(coeff*lhs_r[0][2][4][2]));
			rhs[k][j][0][1]=(rhs[k][j][0][1]-(coeff*rhs[k][j][0][2]));
			coeff=lhs_r[0][1][2][3];
			lhs_r[0][1][3][3]=(lhs_r[0][1][3][3]-(coeff*lhs_r[0][1][3][2]));
			lhs_r[0][1][4][3]=(lhs_r[0][1][4][3]-(coeff*lhs_r[0][1][4][2]));
			lhs_r[0][2][0][3]=(lhs_r[0][2][0][3]-(coeff*lhs_r[0][2][0][2]));
			lhs_r[0][2][1][3]=(lhs_r[0][2][1][3]-(coeff*lhs_r[0][2][1][2]));
			lhs_r[0][2][2][3]=(lhs_r[0][2][2][3]-(coeff*lhs_r[0][2][2][2]));
			lhs_r[0][2][3][3]=(lhs_r[0][2][3][3]-(coeff*lhs_r[0][2][3][2]));
			lhs_r[0][2][4][3]=(lhs_r[0][2][4][3]-(coeff*lhs_r[0][2][4][2]));
			rhs[k][j][0][3]=(rhs[k][j][0][3]-(coeff*rhs[k][j][0][2]));
			coeff=lhs_r[0][1][2][4];
			lhs_r[0][1][3][4]=(lhs_r[0][1][3][4]-(coeff*lhs_r[0][1][3][2]));
			lhs_r[0][1][4][4]=(lhs_r[0][1][4][4]-(coeff*lhs_r[0][1][4][2]));
			lhs_r[0][2][0][4]=(lhs_r[0][2][0][4]-(coeff*lhs_r[0][2][0][2]));
			lhs_r[0][2][1][4]=(lhs_r[0][2][1][4]-(coeff*lhs_r[0][2][1][2]));
			lhs_r[0][2][2][4]=(lhs_r[0][2][2][4]-(coeff*lhs_r[0][2][2][2]));
			lhs_r[0][2][3][4]=(lhs_r[0][2][3][4]-(coeff*lhs_r[0][2][3][2]));
			lhs_r[0][2][4][4]=(lhs_r[0][2][4][4]-(coeff*lhs_r[0][2][4][2]));
			rhs[k][j][0][4]=(rhs[k][j][0][4]-(coeff*rhs[k][j][0][2]));
			pivot=(1.0/lhs_r[0][1][3][3]);
			lhs_r[0][1][4][3]=(lhs_r[0][1][4][3]*pivot);
			lhs_r[0][2][0][3]=(lhs_r[0][2][0][3]*pivot);
			lhs_r[0][2][1][3]=(lhs_r[0][2][1][3]*pivot);
			lhs_r[0][2][2][3]=(lhs_r[0][2][2][3]*pivot);
			lhs_r[0][2][3][3]=(lhs_r[0][2][3][3]*pivot);
			lhs_r[0][2][4][3]=(lhs_r[0][2][4][3]*pivot);
			rhs[k][j][0][3]=(rhs[k][j][0][3]*pivot);
			coeff=lhs_r[0][1][3][0];
			lhs_r[0][1][4][0]=(lhs_r[0][1][4][0]-(coeff*lhs_r[0][1][4][3]));
			lhs_r[0][2][0][0]=(lhs_r[0][2][0][0]-(coeff*lhs_r[0][2][0][3]));
			lhs_r[0][2][1][0]=(lhs_r[0][2][1][0]-(coeff*lhs_r[0][2][1][3]));
			lhs_r[0][2][2][0]=(lhs_r[0][2][2][0]-(coeff*lhs_r[0][2][2][3]));
			lhs_r[0][2][3][0]=(lhs_r[0][2][3][0]-(coeff*lhs_r[0][2][3][3]));
			lhs_r[0][2][4][0]=(lhs_r[0][2][4][0]-(coeff*lhs_r[0][2][4][3]));
			rhs[k][j][0][0]=(rhs[k][j][0][0]-(coeff*rhs[k][j][0][3]));
			coeff=lhs_r[0][1][3][1];
			lhs_r[0][1][4][1]=(lhs_r[0][1][4][1]-(coeff*lhs_r[0][1][4][3]));
			lhs_r[0][2][0][1]=(lhs_r[0][2][0][1]-(coeff*lhs_r[0][2][0][3]));
			lhs_r[0][2][1][1]=(lhs_r[0][2][1][1]-(coeff*lhs_r[0][2][1][3]));
			lhs_r[0][2][2][1]=(lhs_r[0][2][2][1]-(coeff*lhs_r[0][2][2][3]));
			lhs_r[0][2][3][1]=(lhs_r[0][2][3][1]-(coeff*lhs_r[0][2][3][3]));
			lhs_r[0][2][4][1]=(lhs_r[0][2][4][1]-(coeff*lhs_r[0][2][4][3]));
			rhs[k][j][0][1]=(rhs[k][j][0][1]-(coeff*rhs[k][j][0][3]));
			coeff=lhs_r[0][1][3][2];
			lhs_r[0][1][4][2]=(lhs_r[0][1][4][2]-(coeff*lhs_r[0][1][4][3]));
			lhs_r[0][2][0][2]=(lhs_r[0][2][0][2]-(coeff*lhs_r[0][2][0][3]));
			lhs_r[0][2][1][2]=(lhs_r[0][2][1][2]-(coeff*lhs_r[0][2][1][3]));
			lhs_r[0][2][2][2]=(lhs_r[0][2][2][2]-(coeff*lhs_r[0][2][2][3]));
			lhs_r[0][2][3][2]=(lhs_r[0][2][3][2]-(coeff*lhs_r[0][2][3][3]));
			lhs_r[0][2][4][2]=(lhs_r[0][2][4][2]-(coeff*lhs_r[0][2][4][3]));
			rhs[k][j][0][2]=(rhs[k][j][0][2]-(coeff*rhs[k][j][0][3]));
			coeff=lhs_r[0][1][3][4];
			lhs_r[0][1][4][4]=(lhs_r[0][1][4][4]-(coeff*lhs_r[0][1][4][3]));
			lhs_r[0][2][0][4]=(lhs_r[0][2][0][4]-(coeff*lhs_r[0][2][0][3]));
			lhs_r[0][2][1][4]=(lhs_r[0][2][1][4]-(coeff*lhs_r[0][2][1][3]));
			lhs_r[0][2][2][4]=(lhs_r[0][2][2][4]-(coeff*lhs_r[0][2][2][3]));
			lhs_r[0][2][3][4]=(lhs_r[0][2][3][4]-(coeff*lhs_r[0][2][3][3]));
			lhs_r[0][2][4][4]=(lhs_r[0][2][4][4]-(coeff*lhs_r[0][2][4][3]));
			rhs[k][j][0][4]=(rhs[k][j][0][4]-(coeff*rhs[k][j][0][3]));
			pivot=(1.0/lhs_r[0][1][4][4]);
			lhs_r[0][2][0][4]=(lhs_r[0][2][0][4]*pivot);
			lhs_r[0][2][1][4]=(lhs_r[0][2][1][4]*pivot);
			lhs_r[0][2][2][4]=(lhs_r[0][2][2][4]*pivot);
			lhs_r[0][2][3][4]=(lhs_r[0][2][3][4]*pivot);
			lhs_r[0][2][4][4]=(lhs_r[0][2][4][4]*pivot);
			rhs[k][j][0][4]=(rhs[k][j][0][4]*pivot);
			coeff=lhs_r[0][1][4][0];
			lhs_r[0][2][0][0]=(lhs_r[0][2][0][0]-(coeff*lhs_r[0][2][0][4]));
			lhs_r[0][2][1][0]=(lhs_r[0][2][1][0]-(coeff*lhs_r[0][2][1][4]));
			lhs_r[0][2][2][0]=(lhs_r[0][2][2][0]-(coeff*lhs_r[0][2][2][4]));
			lhs_r[0][2][3][0]=(lhs_r[0][2][3][0]-(coeff*lhs_r[0][2][3][4]));
			lhs_r[0][2][4][0]=(lhs_r[0][2][4][0]-(coeff*lhs_r[0][2][4][4]));
			rhs[k][j][0][0]=(rhs[k][j][0][0]-(coeff*rhs[k][j][0][4]));
			coeff=lhs_r[0][1][4][1];
			lhs_r[0][2][0][1]=(lhs_r[0][2][0][1]-(coeff*lhs_r[0][2][0][4]));
			lhs_r[0][2][1][1]=(lhs_r[0][2][1][1]-(coeff*lhs_r[0][2][1][4]));
			lhs_r[0][2][2][1]=(lhs_r[0][2][2][1]-(coeff*lhs_r[0][2][2][4]));
			lhs_r[0][2][3][1]=(lhs_r[0][2][3][1]-(coeff*lhs_r[0][2][3][4]));
			lhs_r[0][2][4][1]=(lhs_r[0][2][4][1]-(coeff*lhs_r[0][2][4][4]));
			rhs[k][j][0][1]=(rhs[k][j][0][1]-(coeff*rhs[k][j][0][4]));
			coeff=lhs_r[0][1][4][2];
			lhs_r[0][2][0][2]=(lhs_r[0][2][0][2]-(coeff*lhs_r[0][2][0][4]));
			lhs_r[0][2][1][2]=(lhs_r[0][2][1][2]-(coeff*lhs_r[0][2][1][4]));
			lhs_r[0][2][2][2]=(lhs_r[0][2][2][2]-(coeff*lhs_r[0][2][2][4]));
			lhs_r[0][2][3][2]=(lhs_r[0][2][3][2]-(coeff*lhs_r[0][2][3][4]));
			lhs_r[0][2][4][2]=(lhs_r[0][2][4][2]-(coeff*lhs_r[0][2][4][4]));
			rhs[k][j][0][2]=(rhs[k][j][0][2]-(coeff*rhs[k][j][0][4]));
			coeff=lhs_r[0][1][4][3];
			lhs_r[0][2][0][3]=(lhs_r[0][2][0][3]-(coeff*lhs_r[0][2][0][4]));
			lhs_r[0][2][1][3]=(lhs_r[0][2][1][3]-(coeff*lhs_r[0][2][1][4]));
			lhs_r[0][2][2][3]=(lhs_r[0][2][2][3]-(coeff*lhs_r[0][2][2][4]));
			lhs_r[0][2][3][3]=(lhs_r[0][2][3][3]-(coeff*lhs_r[0][2][3][4]));
			lhs_r[0][2][4][3]=(lhs_r[0][2][4][3]-(coeff*lhs_r[0][2][4][4]));
			rhs[k][j][0][3]=(rhs[k][j][0][3]-(coeff*rhs[k][j][0][4]));
			/* --------------------------------------------------------------------- */
			/* begin inner most do loop */
			/* do all the elements of the cell unless last  */
			/* --------------------------------------------------------------------- */
			#pragma cetus private(coeff, i, pivot) 
			#pragma loop name x_solve#0#0#4 
			for (i=1; i<=(isize-1); i ++ )
			{
				/* ------------------------------------------------------------------- */
				/* rhs(i) = rhs(i) - Arhs(i-1) */
				/* ------------------------------------------------------------------- */
				/*      matvec_sub(lhs_r[i][AA], rhs[k][j][i-1], rhs[k][j][i]); */
				double pivot, coeff;
				rhs[k][j][i][0]=(((((rhs[k][j][i][0]-(lhs_r[i][0][0][0]*rhs[k][j][i-1][0]))-(lhs_r[i][0][1][0]*rhs[k][j][i-1][1]))-(lhs_r[i][0][2][0]*rhs[k][j][i-1][2]))-(lhs_r[i][0][3][0]*rhs[k][j][i-1][3]))-(lhs_r[i][0][4][0]*rhs[k][j][i-1][4]));
				rhs[k][j][i][1]=(((((rhs[k][j][i][1]-(lhs_r[i][0][0][1]*rhs[k][j][i-1][0]))-(lhs_r[i][0][1][1]*rhs[k][j][i-1][1]))-(lhs_r[i][0][2][1]*rhs[k][j][i-1][2]))-(lhs_r[i][0][3][1]*rhs[k][j][i-1][3]))-(lhs_r[i][0][4][1]*rhs[k][j][i-1][4]));
				rhs[k][j][i][2]=(((((rhs[k][j][i][2]-(lhs_r[i][0][0][2]*rhs[k][j][i-1][0]))-(lhs_r[i][0][1][2]*rhs[k][j][i-1][1]))-(lhs_r[i][0][2][2]*rhs[k][j][i-1][2]))-(lhs_r[i][0][3][2]*rhs[k][j][i-1][3]))-(lhs_r[i][0][4][2]*rhs[k][j][i-1][4]));
				rhs[k][j][i][3]=(((((rhs[k][j][i][3]-(lhs_r[i][0][0][3]*rhs[k][j][i-1][0]))-(lhs_r[i][0][1][3]*rhs[k][j][i-1][1]))-(lhs_r[i][0][2][3]*rhs[k][j][i-1][2]))-(lhs_r[i][0][3][3]*rhs[k][j][i-1][3]))-(lhs_r[i][0][4][3]*rhs[k][j][i-1][4]));
				rhs[k][j][i][4]=(((((rhs[k][j][i][4]-(lhs_r[i][0][0][4]*rhs[k][j][i-1][0]))-(lhs_r[i][0][1][4]*rhs[k][j][i-1][1]))-(lhs_r[i][0][2][4]*rhs[k][j][i-1][2]))-(lhs_r[i][0][3][4]*rhs[k][j][i-1][3]))-(lhs_r[i][0][4][4]*rhs[k][j][i-1][4]));
				/* ------------------------------------------------------------------- */
				/* B(i) = B(i) - C(i-1)A(i) */
				/* ------------------------------------------------------------------- */
				/*    matmul_sub(lhs_r[i][AA], lhs_r[i-1][CC], lhs_r[i][BB]); */
				lhs_r[i][1][0][0]=(((((lhs_r[i][1][0][0]-(lhs_r[i][0][0][0]*lhs_r[i-1][2][0][0]))-(lhs_r[i][0][1][0]*lhs_r[i-1][2][0][1]))-(lhs_r[i][0][2][0]*lhs_r[i-1][2][0][2]))-(lhs_r[i][0][3][0]*lhs_r[i-1][2][0][3]))-(lhs_r[i][0][4][0]*lhs_r[i-1][2][0][4]));
				lhs_r[i][1][0][1]=(((((lhs_r[i][1][0][1]-(lhs_r[i][0][0][1]*lhs_r[i-1][2][0][0]))-(lhs_r[i][0][1][1]*lhs_r[i-1][2][0][1]))-(lhs_r[i][0][2][1]*lhs_r[i-1][2][0][2]))-(lhs_r[i][0][3][1]*lhs_r[i-1][2][0][3]))-(lhs_r[i][0][4][1]*lhs_r[i-1][2][0][4]));
				lhs_r[i][1][0][2]=(((((lhs_r[i][1][0][2]-(lhs_r[i][0][0][2]*lhs_r[i-1][2][0][0]))-(lhs_r[i][0][1][2]*lhs_r[i-1][2][0][1]))-(lhs_r[i][0][2][2]*lhs_r[i-1][2][0][2]))-(lhs_r[i][0][3][2]*lhs_r[i-1][2][0][3]))-(lhs_r[i][0][4][2]*lhs_r[i-1][2][0][4]));
				lhs_r[i][1][0][3]=(((((lhs_r[i][1][0][3]-(lhs_r[i][0][0][3]*lhs_r[i-1][2][0][0]))-(lhs_r[i][0][1][3]*lhs_r[i-1][2][0][1]))-(lhs_r[i][0][2][3]*lhs_r[i-1][2][0][2]))-(lhs_r[i][0][3][3]*lhs_r[i-1][2][0][3]))-(lhs_r[i][0][4][3]*lhs_r[i-1][2][0][4]));
				lhs_r[i][1][0][4]=(((((lhs_r[i][1][0][4]-(lhs_r[i][0][0][4]*lhs_r[i-1][2][0][0]))-(lhs_r[i][0][1][4]*lhs_r[i-1][2][0][1]))-(lhs_r[i][0][2][4]*lhs_r[i-1][2][0][2]))-(lhs_r[i][0][3][4]*lhs_r[i-1][2][0][3]))-(lhs_r[i][0][4][4]*lhs_r[i-1][2][0][4]));
				lhs_r[i][1][1][0]=(((((lhs_r[i][1][1][0]-(lhs_r[i][0][0][0]*lhs_r[i-1][2][1][0]))-(lhs_r[i][0][1][0]*lhs_r[i-1][2][1][1]))-(lhs_r[i][0][2][0]*lhs_r[i-1][2][1][2]))-(lhs_r[i][0][3][0]*lhs_r[i-1][2][1][3]))-(lhs_r[i][0][4][0]*lhs_r[i-1][2][1][4]));
				lhs_r[i][1][1][1]=(((((lhs_r[i][1][1][1]-(lhs_r[i][0][0][1]*lhs_r[i-1][2][1][0]))-(lhs_r[i][0][1][1]*lhs_r[i-1][2][1][1]))-(lhs_r[i][0][2][1]*lhs_r[i-1][2][1][2]))-(lhs_r[i][0][3][1]*lhs_r[i-1][2][1][3]))-(lhs_r[i][0][4][1]*lhs_r[i-1][2][1][4]));
				lhs_r[i][1][1][2]=(((((lhs_r[i][1][1][2]-(lhs_r[i][0][0][2]*lhs_r[i-1][2][1][0]))-(lhs_r[i][0][1][2]*lhs_r[i-1][2][1][1]))-(lhs_r[i][0][2][2]*lhs_r[i-1][2][1][2]))-(lhs_r[i][0][3][2]*lhs_r[i-1][2][1][3]))-(lhs_r[i][0][4][2]*lhs_r[i-1][2][1][4]));
				lhs_r[i][1][1][3]=(((((lhs_r[i][1][1][3]-(lhs_r[i][0][0][3]*lhs_r[i-1][2][1][0]))-(lhs_r[i][0][1][3]*lhs_r[i-1][2][1][1]))-(lhs_r[i][0][2][3]*lhs_r[i-1][2][1][2]))-(lhs_r[i][0][3][3]*lhs_r[i-1][2][1][3]))-(lhs_r[i][0][4][3]*lhs_r[i-1][2][1][4]));
				lhs_r[i][1][1][4]=(((((lhs_r[i][1][1][4]-(lhs_r[i][0][0][4]*lhs_r[i-1][2][1][0]))-(lhs_r[i][0][1][4]*lhs_r[i-1][2][1][1]))-(lhs_r[i][0][2][4]*lhs_r[i-1][2][1][2]))-(lhs_r[i][0][3][4]*lhs_r[i-1][2][1][3]))-(lhs_r[i][0][4][4]*lhs_r[i-1][2][1][4]));
				lhs_r[i][1][2][0]=(((((lhs_r[i][1][2][0]-(lhs_r[i][0][0][0]*lhs_r[i-1][2][2][0]))-(lhs_r[i][0][1][0]*lhs_r[i-1][2][2][1]))-(lhs_r[i][0][2][0]*lhs_r[i-1][2][2][2]))-(lhs_r[i][0][3][0]*lhs_r[i-1][2][2][3]))-(lhs_r[i][0][4][0]*lhs_r[i-1][2][2][4]));
				lhs_r[i][1][2][1]=(((((lhs_r[i][1][2][1]-(lhs_r[i][0][0][1]*lhs_r[i-1][2][2][0]))-(lhs_r[i][0][1][1]*lhs_r[i-1][2][2][1]))-(lhs_r[i][0][2][1]*lhs_r[i-1][2][2][2]))-(lhs_r[i][0][3][1]*lhs_r[i-1][2][2][3]))-(lhs_r[i][0][4][1]*lhs_r[i-1][2][2][4]));
				lhs_r[i][1][2][2]=(((((lhs_r[i][1][2][2]-(lhs_r[i][0][0][2]*lhs_r[i-1][2][2][0]))-(lhs_r[i][0][1][2]*lhs_r[i-1][2][2][1]))-(lhs_r[i][0][2][2]*lhs_r[i-1][2][2][2]))-(lhs_r[i][0][3][2]*lhs_r[i-1][2][2][3]))-(lhs_r[i][0][4][2]*lhs_r[i-1][2][2][4]));
				lhs_r[i][1][2][3]=(((((lhs_r[i][1][2][3]-(lhs_r[i][0][0][3]*lhs_r[i-1][2][2][0]))-(lhs_r[i][0][1][3]*lhs_r[i-1][2][2][1]))-(lhs_r[i][0][2][3]*lhs_r[i-1][2][2][2]))-(lhs_r[i][0][3][3]*lhs_r[i-1][2][2][3]))-(lhs_r[i][0][4][3]*lhs_r[i-1][2][2][4]));
				lhs_r[i][1][2][4]=(((((lhs_r[i][1][2][4]-(lhs_r[i][0][0][4]*lhs_r[i-1][2][2][0]))-(lhs_r[i][0][1][4]*lhs_r[i-1][2][2][1]))-(lhs_r[i][0][2][4]*lhs_r[i-1][2][2][2]))-(lhs_r[i][0][3][4]*lhs_r[i-1][2][2][3]))-(lhs_r[i][0][4][4]*lhs_r[i-1][2][2][4]));
				lhs_r[i][1][3][0]=(((((lhs_r[i][1][3][0]-(lhs_r[i][0][0][0]*lhs_r[i-1][2][3][0]))-(lhs_r[i][0][1][0]*lhs_r[i-1][2][3][1]))-(lhs_r[i][0][2][0]*lhs_r[i-1][2][3][2]))-(lhs_r[i][0][3][0]*lhs_r[i-1][2][3][3]))-(lhs_r[i][0][4][0]*lhs_r[i-1][2][3][4]));
				lhs_r[i][1][3][1]=(((((lhs_r[i][1][3][1]-(lhs_r[i][0][0][1]*lhs_r[i-1][2][3][0]))-(lhs_r[i][0][1][1]*lhs_r[i-1][2][3][1]))-(lhs_r[i][0][2][1]*lhs_r[i-1][2][3][2]))-(lhs_r[i][0][3][1]*lhs_r[i-1][2][3][3]))-(lhs_r[i][0][4][1]*lhs_r[i-1][2][3][4]));
				lhs_r[i][1][3][2]=(((((lhs_r[i][1][3][2]-(lhs_r[i][0][0][2]*lhs_r[i-1][2][3][0]))-(lhs_r[i][0][1][2]*lhs_r[i-1][2][3][1]))-(lhs_r[i][0][2][2]*lhs_r[i-1][2][3][2]))-(lhs_r[i][0][3][2]*lhs_r[i-1][2][3][3]))-(lhs_r[i][0][4][2]*lhs_r[i-1][2][3][4]));
				lhs_r[i][1][3][3]=(((((lhs_r[i][1][3][3]-(lhs_r[i][0][0][3]*lhs_r[i-1][2][3][0]))-(lhs_r[i][0][1][3]*lhs_r[i-1][2][3][1]))-(lhs_r[i][0][2][3]*lhs_r[i-1][2][3][2]))-(lhs_r[i][0][3][3]*lhs_r[i-1][2][3][3]))-(lhs_r[i][0][4][3]*lhs_r[i-1][2][3][4]));
				lhs_r[i][1][3][4]=(((((lhs_r[i][1][3][4]-(lhs_r[i][0][0][4]*lhs_r[i-1][2][3][0]))-(lhs_r[i][0][1][4]*lhs_r[i-1][2][3][1]))-(lhs_r[i][0][2][4]*lhs_r[i-1][2][3][2]))-(lhs_r[i][0][3][4]*lhs_r[i-1][2][3][3]))-(lhs_r[i][0][4][4]*lhs_r[i-1][2][3][4]));
				lhs_r[i][1][4][0]=(((((lhs_r[i][1][4][0]-(lhs_r[i][0][0][0]*lhs_r[i-1][2][4][0]))-(lhs_r[i][0][1][0]*lhs_r[i-1][2][4][1]))-(lhs_r[i][0][2][0]*lhs_r[i-1][2][4][2]))-(lhs_r[i][0][3][0]*lhs_r[i-1][2][4][3]))-(lhs_r[i][0][4][0]*lhs_r[i-1][2][4][4]));
				lhs_r[i][1][4][1]=(((((lhs_r[i][1][4][1]-(lhs_r[i][0][0][1]*lhs_r[i-1][2][4][0]))-(lhs_r[i][0][1][1]*lhs_r[i-1][2][4][1]))-(lhs_r[i][0][2][1]*lhs_r[i-1][2][4][2]))-(lhs_r[i][0][3][1]*lhs_r[i-1][2][4][3]))-(lhs_r[i][0][4][1]*lhs_r[i-1][2][4][4]));
				lhs_r[i][1][4][2]=(((((lhs_r[i][1][4][2]-(lhs_r[i][0][0][2]*lhs_r[i-1][2][4][0]))-(lhs_r[i][0][1][2]*lhs_r[i-1][2][4][1]))-(lhs_r[i][0][2][2]*lhs_r[i-1][2][4][2]))-(lhs_r[i][0][3][2]*lhs_r[i-1][2][4][3]))-(lhs_r[i][0][4][2]*lhs_r[i-1][2][4][4]));
				lhs_r[i][1][4][3]=(((((lhs_r[i][1][4][3]-(lhs_r[i][0][0][3]*lhs_r[i-1][2][4][0]))-(lhs_r[i][0][1][3]*lhs_r[i-1][2][4][1]))-(lhs_r[i][0][2][3]*lhs_r[i-1][2][4][2]))-(lhs_r[i][0][3][3]*lhs_r[i-1][2][4][3]))-(lhs_r[i][0][4][3]*lhs_r[i-1][2][4][4]));
				lhs_r[i][1][4][4]=(((((lhs_r[i][1][4][4]-(lhs_r[i][0][0][4]*lhs_r[i-1][2][4][0]))-(lhs_r[i][0][1][4]*lhs_r[i-1][2][4][1]))-(lhs_r[i][0][2][4]*lhs_r[i-1][2][4][2]))-(lhs_r[i][0][3][4]*lhs_r[i-1][2][4][3]))-(lhs_r[i][0][4][4]*lhs_r[i-1][2][4][4]));
				/* ------------------------------------------------------------------- */
				/* multiply c[k][j][i] by b_inverse and copy back to c */
				/* multiply rhs[k][j][0] by b_inverse[k][j][0] and copy to rhs */
				/* ------------------------------------------------------------------- */
				/*  binvcrhs( lhs_r[i][BB], lhs_r[i][CC], rhs[k][j][i] ); */
				pivot=(1.0/lhs_r[i][1][0][0]);
				lhs_r[i][1][1][0]=(lhs_r[i][1][1][0]*pivot);
				lhs_r[i][1][2][0]=(lhs_r[i][1][2][0]*pivot);
				lhs_r[i][1][3][0]=(lhs_r[i][1][3][0]*pivot);
				lhs_r[i][1][4][0]=(lhs_r[i][1][4][0]*pivot);
				lhs_r[i][2][0][0]=(lhs_r[i][2][0][0]*pivot);
				lhs_r[i][2][1][0]=(lhs_r[i][2][1][0]*pivot);
				lhs_r[i][2][2][0]=(lhs_r[i][2][2][0]*pivot);
				lhs_r[i][2][3][0]=(lhs_r[i][2][3][0]*pivot);
				lhs_r[i][2][4][0]=(lhs_r[i][2][4][0]*pivot);
				rhs[k][j][i][0]=(rhs[k][j][i][0]*pivot);
				coeff=lhs_r[i][1][0][1];
				lhs_r[i][1][1][1]=(lhs_r[i][1][1][1]-(coeff*lhs_r[i][1][1][0]));
				lhs_r[i][1][2][1]=(lhs_r[i][1][2][1]-(coeff*lhs_r[i][1][2][0]));
				lhs_r[i][1][3][1]=(lhs_r[i][1][3][1]-(coeff*lhs_r[i][1][3][0]));
				lhs_r[i][1][4][1]=(lhs_r[i][1][4][1]-(coeff*lhs_r[i][1][4][0]));
				lhs_r[i][2][0][1]=(lhs_r[i][2][0][1]-(coeff*lhs_r[i][2][0][0]));
				lhs_r[i][2][1][1]=(lhs_r[i][2][1][1]-(coeff*lhs_r[i][2][1][0]));
				lhs_r[i][2][2][1]=(lhs_r[i][2][2][1]-(coeff*lhs_r[i][2][2][0]));
				lhs_r[i][2][3][1]=(lhs_r[i][2][3][1]-(coeff*lhs_r[i][2][3][0]));
				lhs_r[i][2][4][1]=(lhs_r[i][2][4][1]-(coeff*lhs_r[i][2][4][0]));
				rhs[k][j][i][1]=(rhs[k][j][i][1]-(coeff*rhs[k][j][i][0]));
				coeff=lhs_r[i][1][0][2];
				lhs_r[i][1][1][2]=(lhs_r[i][1][1][2]-(coeff*lhs_r[i][1][1][0]));
				lhs_r[i][1][2][2]=(lhs_r[i][1][2][2]-(coeff*lhs_r[i][1][2][0]));
				lhs_r[i][1][3][2]=(lhs_r[i][1][3][2]-(coeff*lhs_r[i][1][3][0]));
				lhs_r[i][1][4][2]=(lhs_r[i][1][4][2]-(coeff*lhs_r[i][1][4][0]));
				lhs_r[i][2][0][2]=(lhs_r[i][2][0][2]-(coeff*lhs_r[i][2][0][0]));
				lhs_r[i][2][1][2]=(lhs_r[i][2][1][2]-(coeff*lhs_r[i][2][1][0]));
				lhs_r[i][2][2][2]=(lhs_r[i][2][2][2]-(coeff*lhs_r[i][2][2][0]));
				lhs_r[i][2][3][2]=(lhs_r[i][2][3][2]-(coeff*lhs_r[i][2][3][0]));
				lhs_r[i][2][4][2]=(lhs_r[i][2][4][2]-(coeff*lhs_r[i][2][4][0]));
				rhs[k][j][i][2]=(rhs[k][j][i][2]-(coeff*rhs[k][j][i][0]));
				coeff=lhs_r[i][1][0][3];
				lhs_r[i][1][1][3]=(lhs_r[i][1][1][3]-(coeff*lhs_r[i][1][1][0]));
				lhs_r[i][1][2][3]=(lhs_r[i][1][2][3]-(coeff*lhs_r[i][1][2][0]));
				lhs_r[i][1][3][3]=(lhs_r[i][1][3][3]-(coeff*lhs_r[i][1][3][0]));
				lhs_r[i][1][4][3]=(lhs_r[i][1][4][3]-(coeff*lhs_r[i][1][4][0]));
				lhs_r[i][2][0][3]=(lhs_r[i][2][0][3]-(coeff*lhs_r[i][2][0][0]));
				lhs_r[i][2][1][3]=(lhs_r[i][2][1][3]-(coeff*lhs_r[i][2][1][0]));
				lhs_r[i][2][2][3]=(lhs_r[i][2][2][3]-(coeff*lhs_r[i][2][2][0]));
				lhs_r[i][2][3][3]=(lhs_r[i][2][3][3]-(coeff*lhs_r[i][2][3][0]));
				lhs_r[i][2][4][3]=(lhs_r[i][2][4][3]-(coeff*lhs_r[i][2][4][0]));
				rhs[k][j][i][3]=(rhs[k][j][i][3]-(coeff*rhs[k][j][i][0]));
				coeff=lhs_r[i][1][0][4];
				lhs_r[i][1][1][4]=(lhs_r[i][1][1][4]-(coeff*lhs_r[i][1][1][0]));
				lhs_r[i][1][2][4]=(lhs_r[i][1][2][4]-(coeff*lhs_r[i][1][2][0]));
				lhs_r[i][1][3][4]=(lhs_r[i][1][3][4]-(coeff*lhs_r[i][1][3][0]));
				lhs_r[i][1][4][4]=(lhs_r[i][1][4][4]-(coeff*lhs_r[i][1][4][0]));
				lhs_r[i][2][0][4]=(lhs_r[i][2][0][4]-(coeff*lhs_r[i][2][0][0]));
				lhs_r[i][2][1][4]=(lhs_r[i][2][1][4]-(coeff*lhs_r[i][2][1][0]));
				lhs_r[i][2][2][4]=(lhs_r[i][2][2][4]-(coeff*lhs_r[i][2][2][0]));
				lhs_r[i][2][3][4]=(lhs_r[i][2][3][4]-(coeff*lhs_r[i][2][3][0]));
				lhs_r[i][2][4][4]=(lhs_r[i][2][4][4]-(coeff*lhs_r[i][2][4][0]));
				rhs[k][j][i][4]=(rhs[k][j][i][4]-(coeff*rhs[k][j][i][0]));
				pivot=(1.0/lhs_r[i][1][1][1]);
				lhs_r[i][1][2][1]=(lhs_r[i][1][2][1]*pivot);
				lhs_r[i][1][3][1]=(lhs_r[i][1][3][1]*pivot);
				lhs_r[i][1][4][1]=(lhs_r[i][1][4][1]*pivot);
				lhs_r[i][2][0][1]=(lhs_r[i][2][0][1]*pivot);
				lhs_r[i][2][1][1]=(lhs_r[i][2][1][1]*pivot);
				lhs_r[i][2][2][1]=(lhs_r[i][2][2][1]*pivot);
				lhs_r[i][2][3][1]=(lhs_r[i][2][3][1]*pivot);
				lhs_r[i][2][4][1]=(lhs_r[i][2][4][1]*pivot);
				rhs[k][j][i][1]=(rhs[k][j][i][1]*pivot);
				coeff=lhs_r[i][1][1][0];
				lhs_r[i][1][2][0]=(lhs_r[i][1][2][0]-(coeff*lhs_r[i][1][2][1]));
				lhs_r[i][1][3][0]=(lhs_r[i][1][3][0]-(coeff*lhs_r[i][1][3][1]));
				lhs_r[i][1][4][0]=(lhs_r[i][1][4][0]-(coeff*lhs_r[i][1][4][1]));
				lhs_r[i][2][0][0]=(lhs_r[i][2][0][0]-(coeff*lhs_r[i][2][0][1]));
				lhs_r[i][2][1][0]=(lhs_r[i][2][1][0]-(coeff*lhs_r[i][2][1][1]));
				lhs_r[i][2][2][0]=(lhs_r[i][2][2][0]-(coeff*lhs_r[i][2][2][1]));
				lhs_r[i][2][3][0]=(lhs_r[i][2][3][0]-(coeff*lhs_r[i][2][3][1]));
				lhs_r[i][2][4][0]=(lhs_r[i][2][4][0]-(coeff*lhs_r[i][2][4][1]));
				rhs[k][j][i][0]=(rhs[k][j][i][0]-(coeff*rhs[k][j][i][1]));
				coeff=lhs_r[i][1][1][2];
				lhs_r[i][1][2][2]=(lhs_r[i][1][2][2]-(coeff*lhs_r[i][1][2][1]));
				lhs_r[i][1][3][2]=(lhs_r[i][1][3][2]-(coeff*lhs_r[i][1][3][1]));
				lhs_r[i][1][4][2]=(lhs_r[i][1][4][2]-(coeff*lhs_r[i][1][4][1]));
				lhs_r[i][2][0][2]=(lhs_r[i][2][0][2]-(coeff*lhs_r[i][2][0][1]));
				lhs_r[i][2][1][2]=(lhs_r[i][2][1][2]-(coeff*lhs_r[i][2][1][1]));
				lhs_r[i][2][2][2]=(lhs_r[i][2][2][2]-(coeff*lhs_r[i][2][2][1]));
				lhs_r[i][2][3][2]=(lhs_r[i][2][3][2]-(coeff*lhs_r[i][2][3][1]));
				lhs_r[i][2][4][2]=(lhs_r[i][2][4][2]-(coeff*lhs_r[i][2][4][1]));
				rhs[k][j][i][2]=(rhs[k][j][i][2]-(coeff*rhs[k][j][i][1]));
				coeff=lhs_r[i][1][1][3];
				lhs_r[i][1][2][3]=(lhs_r[i][1][2][3]-(coeff*lhs_r[i][1][2][1]));
				lhs_r[i][1][3][3]=(lhs_r[i][1][3][3]-(coeff*lhs_r[i][1][3][1]));
				lhs_r[i][1][4][3]=(lhs_r[i][1][4][3]-(coeff*lhs_r[i][1][4][1]));
				lhs_r[i][2][0][3]=(lhs_r[i][2][0][3]-(coeff*lhs_r[i][2][0][1]));
				lhs_r[i][2][1][3]=(lhs_r[i][2][1][3]-(coeff*lhs_r[i][2][1][1]));
				lhs_r[i][2][2][3]=(lhs_r[i][2][2][3]-(coeff*lhs_r[i][2][2][1]));
				lhs_r[i][2][3][3]=(lhs_r[i][2][3][3]-(coeff*lhs_r[i][2][3][1]));
				lhs_r[i][2][4][3]=(lhs_r[i][2][4][3]-(coeff*lhs_r[i][2][4][1]));
				rhs[k][j][i][3]=(rhs[k][j][i][3]-(coeff*rhs[k][j][i][1]));
				coeff=lhs_r[i][1][1][4];
				lhs_r[i][1][2][4]=(lhs_r[i][1][2][4]-(coeff*lhs_r[i][1][2][1]));
				lhs_r[i][1][3][4]=(lhs_r[i][1][3][4]-(coeff*lhs_r[i][1][3][1]));
				lhs_r[i][1][4][4]=(lhs_r[i][1][4][4]-(coeff*lhs_r[i][1][4][1]));
				lhs_r[i][2][0][4]=(lhs_r[i][2][0][4]-(coeff*lhs_r[i][2][0][1]));
				lhs_r[i][2][1][4]=(lhs_r[i][2][1][4]-(coeff*lhs_r[i][2][1][1]));
				lhs_r[i][2][2][4]=(lhs_r[i][2][2][4]-(coeff*lhs_r[i][2][2][1]));
				lhs_r[i][2][3][4]=(lhs_r[i][2][3][4]-(coeff*lhs_r[i][2][3][1]));
				lhs_r[i][2][4][4]=(lhs_r[i][2][4][4]-(coeff*lhs_r[i][2][4][1]));
				rhs[k][j][i][4]=(rhs[k][j][i][4]-(coeff*rhs[k][j][i][1]));
				pivot=(1.0/lhs_r[i][1][2][2]);
				lhs_r[i][1][3][2]=(lhs_r[i][1][3][2]*pivot);
				lhs_r[i][1][4][2]=(lhs_r[i][1][4][2]*pivot);
				lhs_r[i][2][0][2]=(lhs_r[i][2][0][2]*pivot);
				lhs_r[i][2][1][2]=(lhs_r[i][2][1][2]*pivot);
				lhs_r[i][2][2][2]=(lhs_r[i][2][2][2]*pivot);
				lhs_r[i][2][3][2]=(lhs_r[i][2][3][2]*pivot);
				lhs_r[i][2][4][2]=(lhs_r[i][2][4][2]*pivot);
				rhs[k][j][i][2]=(rhs[k][j][i][2]*pivot);
				coeff=lhs_r[i][1][2][0];
				lhs_r[i][1][3][0]=(lhs_r[i][1][3][0]-(coeff*lhs_r[i][1][3][2]));
				lhs_r[i][1][4][0]=(lhs_r[i][1][4][0]-(coeff*lhs_r[i][1][4][2]));
				lhs_r[i][2][0][0]=(lhs_r[i][2][0][0]-(coeff*lhs_r[i][2][0][2]));
				lhs_r[i][2][1][0]=(lhs_r[i][2][1][0]-(coeff*lhs_r[i][2][1][2]));
				lhs_r[i][2][2][0]=(lhs_r[i][2][2][0]-(coeff*lhs_r[i][2][2][2]));
				lhs_r[i][2][3][0]=(lhs_r[i][2][3][0]-(coeff*lhs_r[i][2][3][2]));
				lhs_r[i][2][4][0]=(lhs_r[i][2][4][0]-(coeff*lhs_r[i][2][4][2]));
				rhs[k][j][i][0]=(rhs[k][j][i][0]-(coeff*rhs[k][j][i][2]));
				coeff=lhs_r[i][1][2][1];
				lhs_r[i][1][3][1]=(lhs_r[i][1][3][1]-(coeff*lhs_r[i][1][3][2]));
				lhs_r[i][1][4][1]=(lhs_r[i][1][4][1]-(coeff*lhs_r[i][1][4][2]));
				lhs_r[i][2][0][1]=(lhs_r[i][2][0][1]-(coeff*lhs_r[i][2][0][2]));
				lhs_r[i][2][1][1]=(lhs_r[i][2][1][1]-(coeff*lhs_r[i][2][1][2]));
				lhs_r[i][2][2][1]=(lhs_r[i][2][2][1]-(coeff*lhs_r[i][2][2][2]));
				lhs_r[i][2][3][1]=(lhs_r[i][2][3][1]-(coeff*lhs_r[i][2][3][2]));
				lhs_r[i][2][4][1]=(lhs_r[i][2][4][1]-(coeff*lhs_r[i][2][4][2]));
				rhs[k][j][i][1]=(rhs[k][j][i][1]-(coeff*rhs[k][j][i][2]));
				coeff=lhs_r[i][1][2][3];
				lhs_r[i][1][3][3]=(lhs_r[i][1][3][3]-(coeff*lhs_r[i][1][3][2]));
				lhs_r[i][1][4][3]=(lhs_r[i][1][4][3]-(coeff*lhs_r[i][1][4][2]));
				lhs_r[i][2][0][3]=(lhs_r[i][2][0][3]-(coeff*lhs_r[i][2][0][2]));
				lhs_r[i][2][1][3]=(lhs_r[i][2][1][3]-(coeff*lhs_r[i][2][1][2]));
				lhs_r[i][2][2][3]=(lhs_r[i][2][2][3]-(coeff*lhs_r[i][2][2][2]));
				lhs_r[i][2][3][3]=(lhs_r[i][2][3][3]-(coeff*lhs_r[i][2][3][2]));
				lhs_r[i][2][4][3]=(lhs_r[i][2][4][3]-(coeff*lhs_r[i][2][4][2]));
				rhs[k][j][i][3]=(rhs[k][j][i][3]-(coeff*rhs[k][j][i][2]));
				coeff=lhs_r[i][1][2][4];
				lhs_r[i][1][3][4]=(lhs_r[i][1][3][4]-(coeff*lhs_r[i][1][3][2]));
				lhs_r[i][1][4][4]=(lhs_r[i][1][4][4]-(coeff*lhs_r[i][1][4][2]));
				lhs_r[i][2][0][4]=(lhs_r[i][2][0][4]-(coeff*lhs_r[i][2][0][2]));
				lhs_r[i][2][1][4]=(lhs_r[i][2][1][4]-(coeff*lhs_r[i][2][1][2]));
				lhs_r[i][2][2][4]=(lhs_r[i][2][2][4]-(coeff*lhs_r[i][2][2][2]));
				lhs_r[i][2][3][4]=(lhs_r[i][2][3][4]-(coeff*lhs_r[i][2][3][2]));
				lhs_r[i][2][4][4]=(lhs_r[i][2][4][4]-(coeff*lhs_r[i][2][4][2]));
				rhs[k][j][i][4]=(rhs[k][j][i][4]-(coeff*rhs[k][j][i][2]));
				pivot=(1.0/lhs_r[i][1][3][3]);
				lhs_r[i][1][4][3]=(lhs_r[i][1][4][3]*pivot);
				lhs_r[i][2][0][3]=(lhs_r[i][2][0][3]*pivot);
				lhs_r[i][2][1][3]=(lhs_r[i][2][1][3]*pivot);
				lhs_r[i][2][2][3]=(lhs_r[i][2][2][3]*pivot);
				lhs_r[i][2][3][3]=(lhs_r[i][2][3][3]*pivot);
				lhs_r[i][2][4][3]=(lhs_r[i][2][4][3]*pivot);
				rhs[k][j][i][3]=(rhs[k][j][i][3]*pivot);
				coeff=lhs_r[i][1][3][0];
				lhs_r[i][1][4][0]=(lhs_r[i][1][4][0]-(coeff*lhs_r[i][1][4][3]));
				lhs_r[i][2][0][0]=(lhs_r[i][2][0][0]-(coeff*lhs_r[i][2][0][3]));
				lhs_r[i][2][1][0]=(lhs_r[i][2][1][0]-(coeff*lhs_r[i][2][1][3]));
				lhs_r[i][2][2][0]=(lhs_r[i][2][2][0]-(coeff*lhs_r[i][2][2][3]));
				lhs_r[i][2][3][0]=(lhs_r[i][2][3][0]-(coeff*lhs_r[i][2][3][3]));
				lhs_r[i][2][4][0]=(lhs_r[i][2][4][0]-(coeff*lhs_r[i][2][4][3]));
				rhs[k][j][i][0]=(rhs[k][j][i][0]-(coeff*rhs[k][j][i][3]));
				coeff=lhs_r[i][1][3][1];
				lhs_r[i][1][4][1]=(lhs_r[i][1][4][1]-(coeff*lhs_r[i][1][4][3]));
				lhs_r[i][2][0][1]=(lhs_r[i][2][0][1]-(coeff*lhs_r[i][2][0][3]));
				lhs_r[i][2][1][1]=(lhs_r[i][2][1][1]-(coeff*lhs_r[i][2][1][3]));
				lhs_r[i][2][2][1]=(lhs_r[i][2][2][1]-(coeff*lhs_r[i][2][2][3]));
				lhs_r[i][2][3][1]=(lhs_r[i][2][3][1]-(coeff*lhs_r[i][2][3][3]));
				lhs_r[i][2][4][1]=(lhs_r[i][2][4][1]-(coeff*lhs_r[i][2][4][3]));
				rhs[k][j][i][1]=(rhs[k][j][i][1]-(coeff*rhs[k][j][i][3]));
				coeff=lhs_r[i][1][3][2];
				lhs_r[i][1][4][2]=(lhs_r[i][1][4][2]-(coeff*lhs_r[i][1][4][3]));
				lhs_r[i][2][0][2]=(lhs_r[i][2][0][2]-(coeff*lhs_r[i][2][0][3]));
				lhs_r[i][2][1][2]=(lhs_r[i][2][1][2]-(coeff*lhs_r[i][2][1][3]));
				lhs_r[i][2][2][2]=(lhs_r[i][2][2][2]-(coeff*lhs_r[i][2][2][3]));
				lhs_r[i][2][3][2]=(lhs_r[i][2][3][2]-(coeff*lhs_r[i][2][3][3]));
				lhs_r[i][2][4][2]=(lhs_r[i][2][4][2]-(coeff*lhs_r[i][2][4][3]));
				rhs[k][j][i][2]=(rhs[k][j][i][2]-(coeff*rhs[k][j][i][3]));
				coeff=lhs_r[i][1][3][4];
				lhs_r[i][1][4][4]=(lhs_r[i][1][4][4]-(coeff*lhs_r[i][1][4][3]));
				lhs_r[i][2][0][4]=(lhs_r[i][2][0][4]-(coeff*lhs_r[i][2][0][3]));
				lhs_r[i][2][1][4]=(lhs_r[i][2][1][4]-(coeff*lhs_r[i][2][1][3]));
				lhs_r[i][2][2][4]=(lhs_r[i][2][2][4]-(coeff*lhs_r[i][2][2][3]));
				lhs_r[i][2][3][4]=(lhs_r[i][2][3][4]-(coeff*lhs_r[i][2][3][3]));
				lhs_r[i][2][4][4]=(lhs_r[i][2][4][4]-(coeff*lhs_r[i][2][4][3]));
				rhs[k][j][i][4]=(rhs[k][j][i][4]-(coeff*rhs[k][j][i][3]));
				pivot=(1.0/lhs_r[i][1][4][4]);
				lhs_r[i][2][0][4]=(lhs_r[i][2][0][4]*pivot);
				lhs_r[i][2][1][4]=(lhs_r[i][2][1][4]*pivot);
				lhs_r[i][2][2][4]=(lhs_r[i][2][2][4]*pivot);
				lhs_r[i][2][3][4]=(lhs_r[i][2][3][4]*pivot);
				lhs_r[i][2][4][4]=(lhs_r[i][2][4][4]*pivot);
				rhs[k][j][i][4]=(rhs[k][j][i][4]*pivot);
				coeff=lhs_r[i][1][4][0];
				lhs_r[i][2][0][0]=(lhs_r[i][2][0][0]-(coeff*lhs_r[i][2][0][4]));
				lhs_r[i][2][1][0]=(lhs_r[i][2][1][0]-(coeff*lhs_r[i][2][1][4]));
				lhs_r[i][2][2][0]=(lhs_r[i][2][2][0]-(coeff*lhs_r[i][2][2][4]));
				lhs_r[i][2][3][0]=(lhs_r[i][2][3][0]-(coeff*lhs_r[i][2][3][4]));
				lhs_r[i][2][4][0]=(lhs_r[i][2][4][0]-(coeff*lhs_r[i][2][4][4]));
				rhs[k][j][i][0]=(rhs[k][j][i][0]-(coeff*rhs[k][j][i][4]));
				coeff=lhs_r[i][1][4][1];
				lhs_r[i][2][0][1]=(lhs_r[i][2][0][1]-(coeff*lhs_r[i][2][0][4]));
				lhs_r[i][2][1][1]=(lhs_r[i][2][1][1]-(coeff*lhs_r[i][2][1][4]));
				lhs_r[i][2][2][1]=(lhs_r[i][2][2][1]-(coeff*lhs_r[i][2][2][4]));
				lhs_r[i][2][3][1]=(lhs_r[i][2][3][1]-(coeff*lhs_r[i][2][3][4]));
				lhs_r[i][2][4][1]=(lhs_r[i][2][4][1]-(coeff*lhs_r[i][2][4][4]));
				rhs[k][j][i][1]=(rhs[k][j][i][1]-(coeff*rhs[k][j][i][4]));
				coeff=lhs_r[i][1][4][2];
				lhs_r[i][2][0][2]=(lhs_r[i][2][0][2]-(coeff*lhs_r[i][2][0][4]));
				lhs_r[i][2][1][2]=(lhs_r[i][2][1][2]-(coeff*lhs_r[i][2][1][4]));
				lhs_r[i][2][2][2]=(lhs_r[i][2][2][2]-(coeff*lhs_r[i][2][2][4]));
				lhs_r[i][2][3][2]=(lhs_r[i][2][3][2]-(coeff*lhs_r[i][2][3][4]));
				lhs_r[i][2][4][2]=(lhs_r[i][2][4][2]-(coeff*lhs_r[i][2][4][4]));
				rhs[k][j][i][2]=(rhs[k][j][i][2]-(coeff*rhs[k][j][i][4]));
				coeff=lhs_r[i][1][4][3];
				lhs_r[i][2][0][3]=(lhs_r[i][2][0][3]-(coeff*lhs_r[i][2][0][4]));
				lhs_r[i][2][1][3]=(lhs_r[i][2][1][3]-(coeff*lhs_r[i][2][1][4]));
				lhs_r[i][2][2][3]=(lhs_r[i][2][2][3]-(coeff*lhs_r[i][2][2][4]));
				lhs_r[i][2][3][3]=(lhs_r[i][2][3][3]-(coeff*lhs_r[i][2][3][4]));
				lhs_r[i][2][4][3]=(lhs_r[i][2][4][3]-(coeff*lhs_r[i][2][4][4]));
				rhs[k][j][i][3]=(rhs[k][j][i][3]-(coeff*rhs[k][j][i][4]));
			}
			/* --------------------------------------------------------------------- */
			/* rhs(isize) = rhs(isize) - Arhs(isize-1) */
			/* --------------------------------------------------------------------- */
			/*      matvec_sub(lhs_r[isize][AA], rhs[k][j][isize-1], rhs[k][j][isize][); */
			rhs[k][j][isize][0]=(((((rhs[k][j][isize][0]-(lhs_r[isize][0][0][0]*rhs[k][j][isize-1][0]))-(lhs_r[isize][0][1][0]*rhs[k][j][isize-1][1]))-(lhs_r[isize][0][2][0]*rhs[k][j][isize-1][2]))-(lhs_r[isize][0][3][0]*rhs[k][j][isize-1][3]))-(lhs_r[isize][0][4][0]*rhs[k][j][isize-1][4]));
			rhs[k][j][isize][1]=(((((rhs[k][j][isize][1]-(lhs_r[isize][0][0][1]*rhs[k][j][isize-1][0]))-(lhs_r[isize][0][1][1]*rhs[k][j][isize-1][1]))-(lhs_r[isize][0][2][1]*rhs[k][j][isize-1][2]))-(lhs_r[isize][0][3][1]*rhs[k][j][isize-1][3]))-(lhs_r[isize][0][4][1]*rhs[k][j][isize-1][4]));
			rhs[k][j][isize][2]=(((((rhs[k][j][isize][2]-(lhs_r[isize][0][0][2]*rhs[k][j][isize-1][0]))-(lhs_r[isize][0][1][2]*rhs[k][j][isize-1][1]))-(lhs_r[isize][0][2][2]*rhs[k][j][isize-1][2]))-(lhs_r[isize][0][3][2]*rhs[k][j][isize-1][3]))-(lhs_r[isize][0][4][2]*rhs[k][j][isize-1][4]));
			rhs[k][j][isize][3]=(((((rhs[k][j][isize][3]-(lhs_r[isize][0][0][3]*rhs[k][j][isize-1][0]))-(lhs_r[isize][0][1][3]*rhs[k][j][isize-1][1]))-(lhs_r[isize][0][2][3]*rhs[k][j][isize-1][2]))-(lhs_r[isize][0][3][3]*rhs[k][j][isize-1][3]))-(lhs_r[isize][0][4][3]*rhs[k][j][isize-1][4]));
			rhs[k][j][isize][4]=(((((rhs[k][j][isize][4]-(lhs_r[isize][0][0][4]*rhs[k][j][isize-1][0]))-(lhs_r[isize][0][1][4]*rhs[k][j][isize-1][1]))-(lhs_r[isize][0][2][4]*rhs[k][j][isize-1][2]))-(lhs_r[isize][0][3][4]*rhs[k][j][isize-1][3]))-(lhs_r[isize][0][4][4]*rhs[k][j][isize-1][4]));
			/* --------------------------------------------------------------------- */
			/* B(isize) = B(isize) - C(isize-1)A(isize) */
			/* --------------------------------------------------------------------- */
			/*  matmul_sub(lhs_r[isize][AA], lhs_r[isize-1][CC], lhs_r[isize][BB]); */
			lhs_r[isize][1][0][0]=(((((lhs_r[isize][1][0][0]-(lhs_r[isize][0][0][0]*lhs_r[isize-1][2][0][0]))-(lhs_r[isize][0][1][0]*lhs_r[isize-1][2][0][1]))-(lhs_r[isize][0][2][0]*lhs_r[isize-1][2][0][2]))-(lhs_r[isize][0][3][0]*lhs_r[isize-1][2][0][3]))-(lhs_r[isize][0][4][0]*lhs_r[isize-1][2][0][4]));
			lhs_r[isize][1][0][1]=(((((lhs_r[isize][1][0][1]-(lhs_r[isize][0][0][1]*lhs_r[isize-1][2][0][0]))-(lhs_r[isize][0][1][1]*lhs_r[isize-1][2][0][1]))-(lhs_r[isize][0][2][1]*lhs_r[isize-1][2][0][2]))-(lhs_r[isize][0][3][1]*lhs_r[isize-1][2][0][3]))-(lhs_r[isize][0][4][1]*lhs_r[isize-1][2][0][4]));
			lhs_r[isize][1][0][2]=(((((lhs_r[isize][1][0][2]-(lhs_r[isize][0][0][2]*lhs_r[isize-1][2][0][0]))-(lhs_r[isize][0][1][2]*lhs_r[isize-1][2][0][1]))-(lhs_r[isize][0][2][2]*lhs_r[isize-1][2][0][2]))-(lhs_r[isize][0][3][2]*lhs_r[isize-1][2][0][3]))-(lhs_r[isize][0][4][2]*lhs_r[isize-1][2][0][4]));
			lhs_r[isize][1][0][3]=(((((lhs_r[isize][1][0][3]-(lhs_r[isize][0][0][3]*lhs_r[isize-1][2][0][0]))-(lhs_r[isize][0][1][3]*lhs_r[isize-1][2][0][1]))-(lhs_r[isize][0][2][3]*lhs_r[isize-1][2][0][2]))-(lhs_r[isize][0][3][3]*lhs_r[isize-1][2][0][3]))-(lhs_r[isize][0][4][3]*lhs_r[isize-1][2][0][4]));
			lhs_r[isize][1][0][4]=(((((lhs_r[isize][1][0][4]-(lhs_r[isize][0][0][4]*lhs_r[isize-1][2][0][0]))-(lhs_r[isize][0][1][4]*lhs_r[isize-1][2][0][1]))-(lhs_r[isize][0][2][4]*lhs_r[isize-1][2][0][2]))-(lhs_r[isize][0][3][4]*lhs_r[isize-1][2][0][3]))-(lhs_r[isize][0][4][4]*lhs_r[isize-1][2][0][4]));
			lhs_r[isize][1][1][0]=(((((lhs_r[isize][1][1][0]-(lhs_r[isize][0][0][0]*lhs_r[isize-1][2][1][0]))-(lhs_r[isize][0][1][0]*lhs_r[isize-1][2][1][1]))-(lhs_r[isize][0][2][0]*lhs_r[isize-1][2][1][2]))-(lhs_r[isize][0][3][0]*lhs_r[isize-1][2][1][3]))-(lhs_r[isize][0][4][0]*lhs_r[isize-1][2][1][4]));
			lhs_r[isize][1][1][1]=(((((lhs_r[isize][1][1][1]-(lhs_r[isize][0][0][1]*lhs_r[isize-1][2][1][0]))-(lhs_r[isize][0][1][1]*lhs_r[isize-1][2][1][1]))-(lhs_r[isize][0][2][1]*lhs_r[isize-1][2][1][2]))-(lhs_r[isize][0][3][1]*lhs_r[isize-1][2][1][3]))-(lhs_r[isize][0][4][1]*lhs_r[isize-1][2][1][4]));
			lhs_r[isize][1][1][2]=(((((lhs_r[isize][1][1][2]-(lhs_r[isize][0][0][2]*lhs_r[isize-1][2][1][0]))-(lhs_r[isize][0][1][2]*lhs_r[isize-1][2][1][1]))-(lhs_r[isize][0][2][2]*lhs_r[isize-1][2][1][2]))-(lhs_r[isize][0][3][2]*lhs_r[isize-1][2][1][3]))-(lhs_r[isize][0][4][2]*lhs_r[isize-1][2][1][4]));
			lhs_r[isize][1][1][3]=(((((lhs_r[isize][1][1][3]-(lhs_r[isize][0][0][3]*lhs_r[isize-1][2][1][0]))-(lhs_r[isize][0][1][3]*lhs_r[isize-1][2][1][1]))-(lhs_r[isize][0][2][3]*lhs_r[isize-1][2][1][2]))-(lhs_r[isize][0][3][3]*lhs_r[isize-1][2][1][3]))-(lhs_r[isize][0][4][3]*lhs_r[isize-1][2][1][4]));
			lhs_r[isize][1][1][4]=(((((lhs_r[isize][1][1][4]-(lhs_r[isize][0][0][4]*lhs_r[isize-1][2][1][0]))-(lhs_r[isize][0][1][4]*lhs_r[isize-1][2][1][1]))-(lhs_r[isize][0][2][4]*lhs_r[isize-1][2][1][2]))-(lhs_r[isize][0][3][4]*lhs_r[isize-1][2][1][3]))-(lhs_r[isize][0][4][4]*lhs_r[isize-1][2][1][4]));
			lhs_r[isize][1][2][0]=(((((lhs_r[isize][1][2][0]-(lhs_r[isize][0][0][0]*lhs_r[isize-1][2][2][0]))-(lhs_r[isize][0][1][0]*lhs_r[isize-1][2][2][1]))-(lhs_r[isize][0][2][0]*lhs_r[isize-1][2][2][2]))-(lhs_r[isize][0][3][0]*lhs_r[isize-1][2][2][3]))-(lhs_r[isize][0][4][0]*lhs_r[isize-1][2][2][4]));
			lhs_r[isize][1][2][1]=(((((lhs_r[isize][1][2][1]-(lhs_r[isize][0][0][1]*lhs_r[isize-1][2][2][0]))-(lhs_r[isize][0][1][1]*lhs_r[isize-1][2][2][1]))-(lhs_r[isize][0][2][1]*lhs_r[isize-1][2][2][2]))-(lhs_r[isize][0][3][1]*lhs_r[isize-1][2][2][3]))-(lhs_r[isize][0][4][1]*lhs_r[isize-1][2][2][4]));
			lhs_r[isize][1][2][2]=(((((lhs_r[isize][1][2][2]-(lhs_r[isize][0][0][2]*lhs_r[isize-1][2][2][0]))-(lhs_r[isize][0][1][2]*lhs_r[isize-1][2][2][1]))-(lhs_r[isize][0][2][2]*lhs_r[isize-1][2][2][2]))-(lhs_r[isize][0][3][2]*lhs_r[isize-1][2][2][3]))-(lhs_r[isize][0][4][2]*lhs_r[isize-1][2][2][4]));
			lhs_r[isize][1][2][3]=(((((lhs_r[isize][1][2][3]-(lhs_r[isize][0][0][3]*lhs_r[isize-1][2][2][0]))-(lhs_r[isize][0][1][3]*lhs_r[isize-1][2][2][1]))-(lhs_r[isize][0][2][3]*lhs_r[isize-1][2][2][2]))-(lhs_r[isize][0][3][3]*lhs_r[isize-1][2][2][3]))-(lhs_r[isize][0][4][3]*lhs_r[isize-1][2][2][4]));
			lhs_r[isize][1][2][4]=(((((lhs_r[isize][1][2][4]-(lhs_r[isize][0][0][4]*lhs_r[isize-1][2][2][0]))-(lhs_r[isize][0][1][4]*lhs_r[isize-1][2][2][1]))-(lhs_r[isize][0][2][4]*lhs_r[isize-1][2][2][2]))-(lhs_r[isize][0][3][4]*lhs_r[isize-1][2][2][3]))-(lhs_r[isize][0][4][4]*lhs_r[isize-1][2][2][4]));
			lhs_r[isize][1][3][0]=(((((lhs_r[isize][1][3][0]-(lhs_r[isize][0][0][0]*lhs_r[isize-1][2][3][0]))-(lhs_r[isize][0][1][0]*lhs_r[isize-1][2][3][1]))-(lhs_r[isize][0][2][0]*lhs_r[isize-1][2][3][2]))-(lhs_r[isize][0][3][0]*lhs_r[isize-1][2][3][3]))-(lhs_r[isize][0][4][0]*lhs_r[isize-1][2][3][4]));
			lhs_r[isize][1][3][1]=(((((lhs_r[isize][1][3][1]-(lhs_r[isize][0][0][1]*lhs_r[isize-1][2][3][0]))-(lhs_r[isize][0][1][1]*lhs_r[isize-1][2][3][1]))-(lhs_r[isize][0][2][1]*lhs_r[isize-1][2][3][2]))-(lhs_r[isize][0][3][1]*lhs_r[isize-1][2][3][3]))-(lhs_r[isize][0][4][1]*lhs_r[isize-1][2][3][4]));
			lhs_r[isize][1][3][2]=(((((lhs_r[isize][1][3][2]-(lhs_r[isize][0][0][2]*lhs_r[isize-1][2][3][0]))-(lhs_r[isize][0][1][2]*lhs_r[isize-1][2][3][1]))-(lhs_r[isize][0][2][2]*lhs_r[isize-1][2][3][2]))-(lhs_r[isize][0][3][2]*lhs_r[isize-1][2][3][3]))-(lhs_r[isize][0][4][2]*lhs_r[isize-1][2][3][4]));
			lhs_r[isize][1][3][3]=(((((lhs_r[isize][1][3][3]-(lhs_r[isize][0][0][3]*lhs_r[isize-1][2][3][0]))-(lhs_r[isize][0][1][3]*lhs_r[isize-1][2][3][1]))-(lhs_r[isize][0][2][3]*lhs_r[isize-1][2][3][2]))-(lhs_r[isize][0][3][3]*lhs_r[isize-1][2][3][3]))-(lhs_r[isize][0][4][3]*lhs_r[isize-1][2][3][4]));
			lhs_r[isize][1][3][4]=(((((lhs_r[isize][1][3][4]-(lhs_r[isize][0][0][4]*lhs_r[isize-1][2][3][0]))-(lhs_r[isize][0][1][4]*lhs_r[isize-1][2][3][1]))-(lhs_r[isize][0][2][4]*lhs_r[isize-1][2][3][2]))-(lhs_r[isize][0][3][4]*lhs_r[isize-1][2][3][3]))-(lhs_r[isize][0][4][4]*lhs_r[isize-1][2][3][4]));
			lhs_r[isize][1][4][0]=(((((lhs_r[isize][1][4][0]-(lhs_r[isize][0][0][0]*lhs_r[isize-1][2][4][0]))-(lhs_r[isize][0][1][0]*lhs_r[isize-1][2][4][1]))-(lhs_r[isize][0][2][0]*lhs_r[isize-1][2][4][2]))-(lhs_r[isize][0][3][0]*lhs_r[isize-1][2][4][3]))-(lhs_r[isize][0][4][0]*lhs_r[isize-1][2][4][4]));
			lhs_r[isize][1][4][1]=(((((lhs_r[isize][1][4][1]-(lhs_r[isize][0][0][1]*lhs_r[isize-1][2][4][0]))-(lhs_r[isize][0][1][1]*lhs_r[isize-1][2][4][1]))-(lhs_r[isize][0][2][1]*lhs_r[isize-1][2][4][2]))-(lhs_r[isize][0][3][1]*lhs_r[isize-1][2][4][3]))-(lhs_r[isize][0][4][1]*lhs_r[isize-1][2][4][4]));
			lhs_r[isize][1][4][2]=(((((lhs_r[isize][1][4][2]-(lhs_r[isize][0][0][2]*lhs_r[isize-1][2][4][0]))-(lhs_r[isize][0][1][2]*lhs_r[isize-1][2][4][1]))-(lhs_r[isize][0][2][2]*lhs_r[isize-1][2][4][2]))-(lhs_r[isize][0][3][2]*lhs_r[isize-1][2][4][3]))-(lhs_r[isize][0][4][2]*lhs_r[isize-1][2][4][4]));
			lhs_r[isize][1][4][3]=(((((lhs_r[isize][1][4][3]-(lhs_r[isize][0][0][3]*lhs_r[isize-1][2][4][0]))-(lhs_r[isize][0][1][3]*lhs_r[isize-1][2][4][1]))-(lhs_r[isize][0][2][3]*lhs_r[isize-1][2][4][2]))-(lhs_r[isize][0][3][3]*lhs_r[isize-1][2][4][3]))-(lhs_r[isize][0][4][3]*lhs_r[isize-1][2][4][4]));
			lhs_r[isize][1][4][4]=(((((lhs_r[isize][1][4][4]-(lhs_r[isize][0][0][4]*lhs_r[isize-1][2][4][0]))-(lhs_r[isize][0][1][4]*lhs_r[isize-1][2][4][1]))-(lhs_r[isize][0][2][4]*lhs_r[isize-1][2][4][2]))-(lhs_r[isize][0][3][4]*lhs_r[isize-1][2][4][3]))-(lhs_r[isize][0][4][4]*lhs_r[isize-1][2][4][4]));
			/* --------------------------------------------------------------------- */
			/* multiply rhs() by b_inverse() and copy to rhs */
			/* --------------------------------------------------------------------- */
			/*  binvrhs( lhs_r[isize][BB], rhs[k][j][isize][ ); */
			pivot=(1.0/lhs_r[isize][1][0][0]);
			lhs_r[isize][1][1][0]=(lhs_r[isize][1][1][0]*pivot);
			lhs_r[isize][1][2][0]=(lhs_r[isize][1][2][0]*pivot);
			lhs_r[isize][1][3][0]=(lhs_r[isize][1][3][0]*pivot);
			lhs_r[isize][1][4][0]=(lhs_r[isize][1][4][0]*pivot);
			rhs[k][j][isize][0]=(rhs[k][j][isize][0]*pivot);
			coeff=lhs_r[isize][1][0][1];
			lhs_r[isize][1][1][1]=(lhs_r[isize][1][1][1]-(coeff*lhs_r[isize][1][1][0]));
			lhs_r[isize][1][2][1]=(lhs_r[isize][1][2][1]-(coeff*lhs_r[isize][1][2][0]));
			lhs_r[isize][1][3][1]=(lhs_r[isize][1][3][1]-(coeff*lhs_r[isize][1][3][0]));
			lhs_r[isize][1][4][1]=(lhs_r[isize][1][4][1]-(coeff*lhs_r[isize][1][4][0]));
			rhs[k][j][isize][1]=(rhs[k][j][isize][1]-(coeff*rhs[k][j][isize][0]));
			coeff=lhs_r[isize][1][0][2];
			lhs_r[isize][1][1][2]=(lhs_r[isize][1][1][2]-(coeff*lhs_r[isize][1][1][0]));
			lhs_r[isize][1][2][2]=(lhs_r[isize][1][2][2]-(coeff*lhs_r[isize][1][2][0]));
			lhs_r[isize][1][3][2]=(lhs_r[isize][1][3][2]-(coeff*lhs_r[isize][1][3][0]));
			lhs_r[isize][1][4][2]=(lhs_r[isize][1][4][2]-(coeff*lhs_r[isize][1][4][0]));
			rhs[k][j][isize][2]=(rhs[k][j][isize][2]-(coeff*rhs[k][j][isize][0]));
			coeff=lhs_r[isize][1][0][3];
			lhs_r[isize][1][1][3]=(lhs_r[isize][1][1][3]-(coeff*lhs_r[isize][1][1][0]));
			lhs_r[isize][1][2][3]=(lhs_r[isize][1][2][3]-(coeff*lhs_r[isize][1][2][0]));
			lhs_r[isize][1][3][3]=(lhs_r[isize][1][3][3]-(coeff*lhs_r[isize][1][3][0]));
			lhs_r[isize][1][4][3]=(lhs_r[isize][1][4][3]-(coeff*lhs_r[isize][1][4][0]));
			rhs[k][j][isize][3]=(rhs[k][j][isize][3]-(coeff*rhs[k][j][isize][0]));
			coeff=lhs_r[isize][1][0][4];
			lhs_r[isize][1][1][4]=(lhs_r[isize][1][1][4]-(coeff*lhs_r[isize][1][1][0]));
			lhs_r[isize][1][2][4]=(lhs_r[isize][1][2][4]-(coeff*lhs_r[isize][1][2][0]));
			lhs_r[isize][1][3][4]=(lhs_r[isize][1][3][4]-(coeff*lhs_r[isize][1][3][0]));
			lhs_r[isize][1][4][4]=(lhs_r[isize][1][4][4]-(coeff*lhs_r[isize][1][4][0]));
			rhs[k][j][isize][4]=(rhs[k][j][isize][4]-(coeff*rhs[k][j][isize][0]));
			pivot=(1.0/lhs_r[isize][1][1][1]);
			lhs_r[isize][1][2][1]=(lhs_r[isize][1][2][1]*pivot);
			lhs_r[isize][1][3][1]=(lhs_r[isize][1][3][1]*pivot);
			lhs_r[isize][1][4][1]=(lhs_r[isize][1][4][1]*pivot);
			rhs[k][j][isize][1]=(rhs[k][j][isize][1]*pivot);
			coeff=lhs_r[isize][1][1][0];
			lhs_r[isize][1][2][0]=(lhs_r[isize][1][2][0]-(coeff*lhs_r[isize][1][2][1]));
			lhs_r[isize][1][3][0]=(lhs_r[isize][1][3][0]-(coeff*lhs_r[isize][1][3][1]));
			lhs_r[isize][1][4][0]=(lhs_r[isize][1][4][0]-(coeff*lhs_r[isize][1][4][1]));
			rhs[k][j][isize][0]=(rhs[k][j][isize][0]-(coeff*rhs[k][j][isize][1]));
			coeff=lhs_r[isize][1][1][2];
			lhs_r[isize][1][2][2]=(lhs_r[isize][1][2][2]-(coeff*lhs_r[isize][1][2][1]));
			lhs_r[isize][1][3][2]=(lhs_r[isize][1][3][2]-(coeff*lhs_r[isize][1][3][1]));
			lhs_r[isize][1][4][2]=(lhs_r[isize][1][4][2]-(coeff*lhs_r[isize][1][4][1]));
			rhs[k][j][isize][2]=(rhs[k][j][isize][2]-(coeff*rhs[k][j][isize][1]));
			coeff=lhs_r[isize][1][1][3];
			lhs_r[isize][1][2][3]=(lhs_r[isize][1][2][3]-(coeff*lhs_r[isize][1][2][1]));
			lhs_r[isize][1][3][3]=(lhs_r[isize][1][3][3]-(coeff*lhs_r[isize][1][3][1]));
			lhs_r[isize][1][4][3]=(lhs_r[isize][1][4][3]-(coeff*lhs_r[isize][1][4][1]));
			rhs[k][j][isize][3]=(rhs[k][j][isize][3]-(coeff*rhs[k][j][isize][1]));
			coeff=lhs_r[isize][1][1][4];
			lhs_r[isize][1][2][4]=(lhs_r[isize][1][2][4]-(coeff*lhs_r[isize][1][2][1]));
			lhs_r[isize][1][3][4]=(lhs_r[isize][1][3][4]-(coeff*lhs_r[isize][1][3][1]));
			lhs_r[isize][1][4][4]=(lhs_r[isize][1][4][4]-(coeff*lhs_r[isize][1][4][1]));
			rhs[k][j][isize][4]=(rhs[k][j][isize][4]-(coeff*rhs[k][j][isize][1]));
			pivot=(1.0/lhs_r[isize][1][2][2]);
			lhs_r[isize][1][3][2]=(lhs_r[isize][1][3][2]*pivot);
			lhs_r[isize][1][4][2]=(lhs_r[isize][1][4][2]*pivot);
			rhs[k][j][isize][2]=(rhs[k][j][isize][2]*pivot);
			coeff=lhs_r[isize][1][2][0];
			lhs_r[isize][1][3][0]=(lhs_r[isize][1][3][0]-(coeff*lhs_r[isize][1][3][2]));
			lhs_r[isize][1][4][0]=(lhs_r[isize][1][4][0]-(coeff*lhs_r[isize][1][4][2]));
			rhs[k][j][isize][0]=(rhs[k][j][isize][0]-(coeff*rhs[k][j][isize][2]));
			coeff=lhs_r[isize][1][2][1];
			lhs_r[isize][1][3][1]=(lhs_r[isize][1][3][1]-(coeff*lhs_r[isize][1][3][2]));
			lhs_r[isize][1][4][1]=(lhs_r[isize][1][4][1]-(coeff*lhs_r[isize][1][4][2]));
			rhs[k][j][isize][1]=(rhs[k][j][isize][1]-(coeff*rhs[k][j][isize][2]));
			coeff=lhs_r[isize][1][2][3];
			lhs_r[isize][1][3][3]=(lhs_r[isize][1][3][3]-(coeff*lhs_r[isize][1][3][2]));
			lhs_r[isize][1][4][3]=(lhs_r[isize][1][4][3]-(coeff*lhs_r[isize][1][4][2]));
			rhs[k][j][isize][3]=(rhs[k][j][isize][3]-(coeff*rhs[k][j][isize][2]));
			coeff=lhs_r[isize][1][2][4];
			lhs_r[isize][1][3][4]=(lhs_r[isize][1][3][4]-(coeff*lhs_r[isize][1][3][2]));
			lhs_r[isize][1][4][4]=(lhs_r[isize][1][4][4]-(coeff*lhs_r[isize][1][4][2]));
			rhs[k][j][isize][4]=(rhs[k][j][isize][4]-(coeff*rhs[k][j][isize][2]));
			pivot=(1.0/lhs_r[isize][1][3][3]);
			lhs_r[isize][1][4][3]=(lhs_r[isize][1][4][3]*pivot);
			rhs[k][j][isize][3]=(rhs[k][j][isize][3]*pivot);
			coeff=lhs_r[isize][1][3][0];
			lhs_r[isize][1][4][0]=(lhs_r[isize][1][4][0]-(coeff*lhs_r[isize][1][4][3]));
			rhs[k][j][isize][0]=(rhs[k][j][isize][0]-(coeff*rhs[k][j][isize][3]));
			coeff=lhs_r[isize][1][3][1];
			lhs_r[isize][1][4][1]=(lhs_r[isize][1][4][1]-(coeff*lhs_r[isize][1][4][3]));
			rhs[k][j][isize][1]=(rhs[k][j][isize][1]-(coeff*rhs[k][j][isize][3]));
			coeff=lhs_r[isize][1][3][2];
			lhs_r[isize][1][4][2]=(lhs_r[isize][1][4][2]-(coeff*lhs_r[isize][1][4][3]));
			rhs[k][j][isize][2]=(rhs[k][j][isize][2]-(coeff*rhs[k][j][isize][3]));
			coeff=lhs_r[isize][1][3][4];
			lhs_r[isize][1][4][4]=(lhs_r[isize][1][4][4]-(coeff*lhs_r[isize][1][4][3]));
			rhs[k][j][isize][4]=(rhs[k][j][isize][4]-(coeff*rhs[k][j][isize][3]));
			pivot=(1.0/lhs_r[isize][1][4][4]);
			rhs[k][j][isize][4]=(rhs[k][j][isize][4]*pivot);
			coeff=lhs_r[isize][1][4][0];
			rhs[k][j][isize][0]=(rhs[k][j][isize][0]-(coeff*rhs[k][j][isize][4]));
			coeff=lhs_r[isize][1][4][1];
			rhs[k][j][isize][1]=(rhs[k][j][isize][1]-(coeff*rhs[k][j][isize][4]));
			coeff=lhs_r[isize][1][4][2];
			rhs[k][j][isize][2]=(rhs[k][j][isize][2]-(coeff*rhs[k][j][isize][4]));
			coeff=lhs_r[isize][1][4][3];
			rhs[k][j][isize][3]=(rhs[k][j][isize][3]-(coeff*rhs[k][j][isize][4]));
			/* --------------------------------------------------------------------- */
			/* back solve: if last cell, then generate U(isize)=rhs(isize) */
			/* else assume U(isize) is loaded in un pack backsub_info */
			/* so just use it */
			/* after u(istart) will be sent to next cell */
			/* --------------------------------------------------------------------- */
			#pragma cetus private(ii, m, n) 
			#pragma loop name x_solve#0#0#5 
			for (ii=(isize-1); ii>=0; ii -- )
			{
				#pragma cetus private(m, n) 
				#pragma loop name x_solve#0#0#5#0 
				for (m=0; m<5; m ++ )
				{
					#pragma cetus private(n) 
					#pragma loop name x_solve#0#0#5#0#0 
					for (n=0; n<5; n ++ )
					{
						rhs[k][j][ii][m]=(rhs[k][j][ii][m]-(lhs_r[ii][2][n][m]*rhs[k][j][ii+1][n]));
					}
				}
			}
		}
	}
	if (timeron)
	{
		timer_stop(6);
	}
}


==> NAS_files/BT_Cetus/y_solve.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB BT code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
#include "header.h"
#include "work_lhs.h"
#include "timers.h"
/* --------------------------------------------------------------------- */
/* Performs line solves in Y direction by first factoring */
/* the block-tridiagonal matrix into an upper triangular matrix,  */
/* and then performing back substitution to solve for the unknow */
/* vectors of each line.   */
/*  */
/* Make sure we treat elements zero to cell_size in the direction */
/* of the sweep. */
/* --------------------------------------------------------------------- */
void y_solve()
{
	int i, j, k, m, n, jsize;
	/* --------------------------------------------------------------------- */
	/* --------------------------------------------------------------------- */
	if (timeron)
	{
		timer_start(7);
	}
	/* --------------------------------------------------------------------- */
	/* --------------------------------------------------------------------- */
	/* --------------------------------------------------------------------- */
	/* This function computes the left hand side for the three y-factors    */
	/* --------------------------------------------------------------------- */
	jsize=(grid_points[1]-1);
	/* --------------------------------------------------------------------- */
	/* Compute the indices for storing the tri-diagonal matrix; */
	/* determine a (labeled f) and n jacobians for cell c */
	/* --------------------------------------------------------------------- */
	#pragma cetus firstprivate(fjac, njac) 
	#pragma cetus private(i, j, k, m, n) 
	#pragma cetus lastprivate(fjac, njac, tmp1, tmp2, tmp3) 
	#pragma loop name y_solve#0 
	#pragma cetus parallel 
#pragma omp parallel for private(i, j, k, m, n) firstprivate(fjac, njac) lastprivate(fjac, njac, tmp1, tmp2, tmp3)
	for (k=1; k<=(grid_points[2]-2); k ++ )
	{
		double lhs_r[(162+1)][3][5][5];
		/* double rhs[PROBLEM_SIZE+1][3][5][5]; */
		#pragma cetus firstprivate(fjac, njac) 
		#pragma cetus private(coeff, i, i_lhsinit, j, m, m_lhsinit, n, n_lhsinit, pivot) 
		#pragma cetus lastprivate(fjac, njac, tmp1, tmp2, tmp3) 
		#pragma loop name y_solve#0#0 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			int i_lhsinit, m_lhsinit, n_lhsinit;
			double pivot, coeff;
			#pragma cetus private(j) 
			#pragma cetus lastprivate(tmp1, tmp2, tmp3) 
			#pragma loop name y_solve#0#0#0 
			for (j=0; j<=jsize; j ++ )
			{
				tmp1=rho_i[k][j][i];
				tmp2=(tmp1*tmp1);
				tmp3=(tmp1*tmp2);
				fjac[j][0][0]=0.0;
				fjac[j][1][0]=0.0;
				fjac[j][2][0]=1.0;
				fjac[j][3][0]=0.0;
				fjac[j][4][0]=0.0;
				fjac[j][0][1]=(( - (u[k][j][i][1]*u[k][j][i][2]))*tmp2);
				fjac[j][1][1]=(u[k][j][i][2]*tmp1);
				fjac[j][2][1]=(u[k][j][i][1]*tmp1);
				fjac[j][3][1]=0.0;
				fjac[j][4][1]=0.0;
				fjac[j][0][2]=(( - ((u[k][j][i][2]*u[k][j][i][2])*tmp2))+(c2*qs[k][j][i]));
				fjac[j][1][2]=((( - c2)*u[k][j][i][1])*tmp1);
				fjac[j][2][2]=(((2.0-c2)*u[k][j][i][2])*tmp1);
				fjac[j][3][2]=((( - c2)*u[k][j][i][3])*tmp1);
				fjac[j][4][2]=c2;
				fjac[j][0][3]=(( - (u[k][j][i][2]*u[k][j][i][3]))*tmp2);
				fjac[j][1][3]=0.0;
				fjac[j][2][3]=(u[k][j][i][3]*tmp1);
				fjac[j][3][3]=(u[k][j][i][2]*tmp1);
				fjac[j][4][3]=0.0;
				fjac[j][0][4]=(((((c2*2.0)*square[k][j][i])-(c1*u[k][j][i][4]))*u[k][j][i][2])*tmp2);
				fjac[j][1][4]=(((( - c2)*u[k][j][i][1])*u[k][j][i][2])*tmp2);
				fjac[j][2][4]=(((c1*u[k][j][i][4])*tmp1)-(c2*(qs[k][j][i]+((u[k][j][i][2]*u[k][j][i][2])*tmp2))));
				fjac[j][3][4]=((( - c2)*(u[k][j][i][2]*u[k][j][i][3]))*tmp2);
				fjac[j][4][4]=((c1*u[k][j][i][2])*tmp1);
				njac[j][0][0]=0.0;
				njac[j][1][0]=0.0;
				njac[j][2][0]=0.0;
				njac[j][3][0]=0.0;
				njac[j][4][0]=0.0;
				njac[j][0][1]=((( - c3c4)*tmp2)*u[k][j][i][1]);
				njac[j][1][1]=(c3c4*tmp1);
				njac[j][2][1]=0.0;
				njac[j][3][1]=0.0;
				njac[j][4][1]=0.0;
				njac[j][0][2]=(((( - con43)*c3c4)*tmp2)*u[k][j][i][2]);
				njac[j][1][2]=0.0;
				njac[j][2][2]=((con43*c3c4)*tmp1);
				njac[j][3][2]=0.0;
				njac[j][4][2]=0.0;
				njac[j][0][3]=((( - c3c4)*tmp2)*u[k][j][i][3]);
				njac[j][1][3]=0.0;
				njac[j][2][3]=0.0;
				njac[j][3][3]=(c3c4*tmp1);
				njac[j][4][3]=0.0;
				njac[j][0][4]=(((((( - (c3c4-c1345))*tmp3)*(u[k][j][i][1]*u[k][j][i][1]))-((((con43*c3c4)-c1345)*tmp3)*(u[k][j][i][2]*u[k][j][i][2])))-(((c3c4-c1345)*tmp3)*(u[k][j][i][3]*u[k][j][i][3])))-((c1345*tmp2)*u[k][j][i][4]));
				njac[j][1][4]=(((c3c4-c1345)*tmp2)*u[k][j][i][1]);
				njac[j][2][4]=((((con43*c3c4)-c1345)*tmp2)*u[k][j][i][2]);
				njac[j][3][4]=(((c3c4-c1345)*tmp2)*u[k][j][i][3]);
				njac[j][4][4]=(c1345*tmp1);
			}
			/* --------------------------------------------------------------------- */
			/* now joacobians set, so form left hand side in y direction */
			/* --------------------------------------------------------------------- */
			/* lhsinit(lhs, jsize); */
			/* lhsinit - START */
			/* --------------------------------------------------------------------- */
			/* zero the whole left hand side for starters */
			/* set all diagonal values to 1. This is overkill, but convenient */
			/* --------------------------------------------------------------------- */
			i_lhsinit=0;
			#pragma cetus private(m_lhsinit, n_lhsinit) 
			#pragma loop name y_solve#0#0#1 
			for (n_lhsinit=0; n_lhsinit<5; n_lhsinit ++ )
			{
				#pragma cetus private(m_lhsinit) 
				#pragma loop name y_solve#0#0#1#0 
				for (m_lhsinit=0; m_lhsinit<5; m_lhsinit ++ )
				{
					lhs_r[i_lhsinit][0][n_lhsinit][m_lhsinit]=0.0;
					lhs_r[i_lhsinit][1][n_lhsinit][m_lhsinit]=0.0;
					lhs_r[i_lhsinit][2][n_lhsinit][m_lhsinit]=0.0;
				}
				lhs_r[i_lhsinit][1][n_lhsinit][n_lhsinit]=1.0;
			}
			i_lhsinit=jsize;
			#pragma cetus private(m_lhsinit, n_lhsinit) 
			#pragma loop name y_solve#0#0#2 
			for (n_lhsinit=0; n_lhsinit<5; n_lhsinit ++ )
			{
				#pragma cetus private(m_lhsinit) 
				#pragma loop name y_solve#0#0#2#0 
				for (m_lhsinit=0; m_lhsinit<5; m_lhsinit ++ )
				{
					lhs_r[i_lhsinit][0][n_lhsinit][m_lhsinit]=0.0;
					lhs_r[i_lhsinit][1][n_lhsinit][m_lhsinit]=0.0;
					lhs_r[i_lhsinit][2][n_lhsinit][m_lhsinit]=0.0;
				}
				lhs_r[i_lhsinit][1][n_lhsinit][n_lhsinit]=1.0;
			}
			/* lhsinit - END */
			#pragma cetus private(j) 
			#pragma cetus lastprivate(tmp1, tmp2) 
			#pragma loop name y_solve#0#0#3 
			for (j=1; j<=(jsize-1); j ++ )
			{
				tmp1=(dt*ty1);
				tmp2=(dt*ty2);
				lhs_r[j][0][0][0]=(((( - tmp2)*fjac[j-1][0][0])-(tmp1*njac[j-1][0][0]))-(tmp1*dy1));
				lhs_r[j][0][1][0]=((( - tmp2)*fjac[j-1][1][0])-(tmp1*njac[j-1][1][0]));
				lhs_r[j][0][2][0]=((( - tmp2)*fjac[j-1][2][0])-(tmp1*njac[j-1][2][0]));
				lhs_r[j][0][3][0]=((( - tmp2)*fjac[j-1][3][0])-(tmp1*njac[j-1][3][0]));
				lhs_r[j][0][4][0]=((( - tmp2)*fjac[j-1][4][0])-(tmp1*njac[j-1][4][0]));
				lhs_r[j][0][0][1]=((( - tmp2)*fjac[j-1][0][1])-(tmp1*njac[j-1][0][1]));
				lhs_r[j][0][1][1]=(((( - tmp2)*fjac[j-1][1][1])-(tmp1*njac[j-1][1][1]))-(tmp1*dy2));
				lhs_r[j][0][2][1]=((( - tmp2)*fjac[j-1][2][1])-(tmp1*njac[j-1][2][1]));
				lhs_r[j][0][3][1]=((( - tmp2)*fjac[j-1][3][1])-(tmp1*njac[j-1][3][1]));
				lhs_r[j][0][4][1]=((( - tmp2)*fjac[j-1][4][1])-(tmp1*njac[j-1][4][1]));
				lhs_r[j][0][0][2]=((( - tmp2)*fjac[j-1][0][2])-(tmp1*njac[j-1][0][2]));
				lhs_r[j][0][1][2]=((( - tmp2)*fjac[j-1][1][2])-(tmp1*njac[j-1][1][2]));
				lhs_r[j][0][2][2]=(((( - tmp2)*fjac[j-1][2][2])-(tmp1*njac[j-1][2][2]))-(tmp1*dy3));
				lhs_r[j][0][3][2]=((( - tmp2)*fjac[j-1][3][2])-(tmp1*njac[j-1][3][2]));
				lhs_r[j][0][4][2]=((( - tmp2)*fjac[j-1][4][2])-(tmp1*njac[j-1][4][2]));
				lhs_r[j][0][0][3]=((( - tmp2)*fjac[j-1][0][3])-(tmp1*njac[j-1][0][3]));
				lhs_r[j][0][1][3]=((( - tmp2)*fjac[j-1][1][3])-(tmp1*njac[j-1][1][3]));
				lhs_r[j][0][2][3]=((( - tmp2)*fjac[j-1][2][3])-(tmp1*njac[j-1][2][3]));
				lhs_r[j][0][3][3]=(((( - tmp2)*fjac[j-1][3][3])-(tmp1*njac[j-1][3][3]))-(tmp1*dy4));
				lhs_r[j][0][4][3]=((( - tmp2)*fjac[j-1][4][3])-(tmp1*njac[j-1][4][3]));
				lhs_r[j][0][0][4]=((( - tmp2)*fjac[j-1][0][4])-(tmp1*njac[j-1][0][4]));
				lhs_r[j][0][1][4]=((( - tmp2)*fjac[j-1][1][4])-(tmp1*njac[j-1][1][4]));
				lhs_r[j][0][2][4]=((( - tmp2)*fjac[j-1][2][4])-(tmp1*njac[j-1][2][4]));
				lhs_r[j][0][3][4]=((( - tmp2)*fjac[j-1][3][4])-(tmp1*njac[j-1][3][4]));
				lhs_r[j][0][4][4]=(((( - tmp2)*fjac[j-1][4][4])-(tmp1*njac[j-1][4][4]))-(tmp1*dy5));
				lhs_r[j][1][0][0]=((1.0+((tmp1*2.0)*njac[j][0][0]))+((tmp1*2.0)*dy1));
				lhs_r[j][1][1][0]=((tmp1*2.0)*njac[j][1][0]);
				lhs_r[j][1][2][0]=((tmp1*2.0)*njac[j][2][0]);
				lhs_r[j][1][3][0]=((tmp1*2.0)*njac[j][3][0]);
				lhs_r[j][1][4][0]=((tmp1*2.0)*njac[j][4][0]);
				lhs_r[j][1][0][1]=((tmp1*2.0)*njac[j][0][1]);
				lhs_r[j][1][1][1]=((1.0+((tmp1*2.0)*njac[j][1][1]))+((tmp1*2.0)*dy2));
				lhs_r[j][1][2][1]=((tmp1*2.0)*njac[j][2][1]);
				lhs_r[j][1][3][1]=((tmp1*2.0)*njac[j][3][1]);
				lhs_r[j][1][4][1]=((tmp1*2.0)*njac[j][4][1]);
				lhs_r[j][1][0][2]=((tmp1*2.0)*njac[j][0][2]);
				lhs_r[j][1][1][2]=((tmp1*2.0)*njac[j][1][2]);
				lhs_r[j][1][2][2]=((1.0+((tmp1*2.0)*njac[j][2][2]))+((tmp1*2.0)*dy3));
				lhs_r[j][1][3][2]=((tmp1*2.0)*njac[j][3][2]);
				lhs_r[j][1][4][2]=((tmp1*2.0)*njac[j][4][2]);
				lhs_r[j][1][0][3]=((tmp1*2.0)*njac[j][0][3]);
				lhs_r[j][1][1][3]=((tmp1*2.0)*njac[j][1][3]);
				lhs_r[j][1][2][3]=((tmp1*2.0)*njac[j][2][3]);
				lhs_r[j][1][3][3]=((1.0+((tmp1*2.0)*njac[j][3][3]))+((tmp1*2.0)*dy4));
				lhs_r[j][1][4][3]=((tmp1*2.0)*njac[j][4][3]);
				lhs_r[j][1][0][4]=((tmp1*2.0)*njac[j][0][4]);
				lhs_r[j][1][1][4]=((tmp1*2.0)*njac[j][1][4]);
				lhs_r[j][1][2][4]=((tmp1*2.0)*njac[j][2][4]);
				lhs_r[j][1][3][4]=((tmp1*2.0)*njac[j][3][4]);
				lhs_r[j][1][4][4]=((1.0+((tmp1*2.0)*njac[j][4][4]))+((tmp1*2.0)*dy5));
				lhs_r[j][2][0][0]=(((tmp2*fjac[j+1][0][0])-(tmp1*njac[j+1][0][0]))-(tmp1*dy1));
				lhs_r[j][2][1][0]=((tmp2*fjac[j+1][1][0])-(tmp1*njac[j+1][1][0]));
				lhs_r[j][2][2][0]=((tmp2*fjac[j+1][2][0])-(tmp1*njac[j+1][2][0]));
				lhs_r[j][2][3][0]=((tmp2*fjac[j+1][3][0])-(tmp1*njac[j+1][3][0]));
				lhs_r[j][2][4][0]=((tmp2*fjac[j+1][4][0])-(tmp1*njac[j+1][4][0]));
				lhs_r[j][2][0][1]=((tmp2*fjac[j+1][0][1])-(tmp1*njac[j+1][0][1]));
				lhs_r[j][2][1][1]=(((tmp2*fjac[j+1][1][1])-(tmp1*njac[j+1][1][1]))-(tmp1*dy2));
				lhs_r[j][2][2][1]=((tmp2*fjac[j+1][2][1])-(tmp1*njac[j+1][2][1]));
				lhs_r[j][2][3][1]=((tmp2*fjac[j+1][3][1])-(tmp1*njac[j+1][3][1]));
				lhs_r[j][2][4][1]=((tmp2*fjac[j+1][4][1])-(tmp1*njac[j+1][4][1]));
				lhs_r[j][2][0][2]=((tmp2*fjac[j+1][0][2])-(tmp1*njac[j+1][0][2]));
				lhs_r[j][2][1][2]=((tmp2*fjac[j+1][1][2])-(tmp1*njac[j+1][1][2]));
				lhs_r[j][2][2][2]=(((tmp2*fjac[j+1][2][2])-(tmp1*njac[j+1][2][2]))-(tmp1*dy3));
				lhs_r[j][2][3][2]=((tmp2*fjac[j+1][3][2])-(tmp1*njac[j+1][3][2]));
				lhs_r[j][2][4][2]=((tmp2*fjac[j+1][4][2])-(tmp1*njac[j+1][4][2]));
				lhs_r[j][2][0][3]=((tmp2*fjac[j+1][0][3])-(tmp1*njac[j+1][0][3]));
				lhs_r[j][2][1][3]=((tmp2*fjac[j+1][1][3])-(tmp1*njac[j+1][1][3]));
				lhs_r[j][2][2][3]=((tmp2*fjac[j+1][2][3])-(tmp1*njac[j+1][2][3]));
				lhs_r[j][2][3][3]=(((tmp2*fjac[j+1][3][3])-(tmp1*njac[j+1][3][3]))-(tmp1*dy4));
				lhs_r[j][2][4][3]=((tmp2*fjac[j+1][4][3])-(tmp1*njac[j+1][4][3]));
				lhs_r[j][2][0][4]=((tmp2*fjac[j+1][0][4])-(tmp1*njac[j+1][0][4]));
				lhs_r[j][2][1][4]=((tmp2*fjac[j+1][1][4])-(tmp1*njac[j+1][1][4]));
				lhs_r[j][2][2][4]=((tmp2*fjac[j+1][2][4])-(tmp1*njac[j+1][2][4]));
				lhs_r[j][2][3][4]=((tmp2*fjac[j+1][3][4])-(tmp1*njac[j+1][3][4]));
				lhs_r[j][2][4][4]=(((tmp2*fjac[j+1][4][4])-(tmp1*njac[j+1][4][4]))-(tmp1*dy5));
			}
			/* --------------------------------------------------------------------- */
			/* --------------------------------------------------------------------- */
			/* --------------------------------------------------------------------- */
			/* performs guaussian elimination on this cell. */
			/*  */
			/* assumes that unpacking routines for non-first cells  */
			/* preload C' and rhs' from previous cell. */
			/*  */
			/* assumed send happens outside this routine, but that */
			/* c'(JMAX) and rhs'(JMAX) will be sent to next cell */
			/* --------------------------------------------------------------------- */
			/* --------------------------------------------------------------------- */
			/* multiply c[k][0][i] by b_inverse and copy back to c */
			/* multiply rhs(0) by b_inverse(0) and copy to rhs */
			/* --------------------------------------------------------------------- */
			/* binvcrhs( lhs_r[0][BB], lhs_r[0][CC], rhs[k][0][i] ); */
			/* binvcrhs - START */
			pivot=(1.0/lhs_r[0][1][0][0]);
			lhs_r[0][1][1][0]=(lhs_r[0][1][1][0]*pivot);
			lhs_r[0][1][2][0]=(lhs_r[0][1][2][0]*pivot);
			lhs_r[0][1][3][0]=(lhs_r[0][1][3][0]*pivot);
			lhs_r[0][1][4][0]=(lhs_r[0][1][4][0]*pivot);
			lhs_r[0][2][0][0]=(lhs_r[0][2][0][0]*pivot);
			lhs_r[0][2][1][0]=(lhs_r[0][2][1][0]*pivot);
			lhs_r[0][2][2][0]=(lhs_r[0][2][2][0]*pivot);
			lhs_r[0][2][3][0]=(lhs_r[0][2][3][0]*pivot);
			lhs_r[0][2][4][0]=(lhs_r[0][2][4][0]*pivot);
			rhs[k][0][i][0]=(rhs[k][0][i][0]*pivot);
			coeff=lhs_r[0][1][0][1];
			lhs_r[0][1][1][1]=(lhs_r[0][1][1][1]-(coeff*lhs_r[0][1][1][0]));
			lhs_r[0][1][2][1]=(lhs_r[0][1][2][1]-(coeff*lhs_r[0][1][2][0]));
			lhs_r[0][1][3][1]=(lhs_r[0][1][3][1]-(coeff*lhs_r[0][1][3][0]));
			lhs_r[0][1][4][1]=(lhs_r[0][1][4][1]-(coeff*lhs_r[0][1][4][0]));
			lhs_r[0][2][0][1]=(lhs_r[0][2][0][1]-(coeff*lhs_r[0][2][0][0]));
			lhs_r[0][2][1][1]=(lhs_r[0][2][1][1]-(coeff*lhs_r[0][2][1][0]));
			lhs_r[0][2][2][1]=(lhs_r[0][2][2][1]-(coeff*lhs_r[0][2][2][0]));
			lhs_r[0][2][3][1]=(lhs_r[0][2][3][1]-(coeff*lhs_r[0][2][3][0]));
			lhs_r[0][2][4][1]=(lhs_r[0][2][4][1]-(coeff*lhs_r[0][2][4][0]));
			rhs[k][0][i][1]=(rhs[k][0][i][1]-(coeff*rhs[k][0][i][0]));
			coeff=lhs_r[0][1][0][2];
			lhs_r[0][1][1][2]=(lhs_r[0][1][1][2]-(coeff*lhs_r[0][1][1][0]));
			lhs_r[0][1][2][2]=(lhs_r[0][1][2][2]-(coeff*lhs_r[0][1][2][0]));
			lhs_r[0][1][3][2]=(lhs_r[0][1][3][2]-(coeff*lhs_r[0][1][3][0]));
			lhs_r[0][1][4][2]=(lhs_r[0][1][4][2]-(coeff*lhs_r[0][1][4][0]));
			lhs_r[0][2][0][2]=(lhs_r[0][2][0][2]-(coeff*lhs_r[0][2][0][0]));
			lhs_r[0][2][1][2]=(lhs_r[0][2][1][2]-(coeff*lhs_r[0][2][1][0]));
			lhs_r[0][2][2][2]=(lhs_r[0][2][2][2]-(coeff*lhs_r[0][2][2][0]));
			lhs_r[0][2][3][2]=(lhs_r[0][2][3][2]-(coeff*lhs_r[0][2][3][0]));
			lhs_r[0][2][4][2]=(lhs_r[0][2][4][2]-(coeff*lhs_r[0][2][4][0]));
			rhs[k][0][i][2]=(rhs[k][0][i][2]-(coeff*rhs[k][0][i][0]));
			coeff=lhs_r[0][1][0][3];
			lhs_r[0][1][1][3]=(lhs_r[0][1][1][3]-(coeff*lhs_r[0][1][1][0]));
			lhs_r[0][1][2][3]=(lhs_r[0][1][2][3]-(coeff*lhs_r[0][1][2][0]));
			lhs_r[0][1][3][3]=(lhs_r[0][1][3][3]-(coeff*lhs_r[0][1][3][0]));
			lhs_r[0][1][4][3]=(lhs_r[0][1][4][3]-(coeff*lhs_r[0][1][4][0]));
			lhs_r[0][2][0][3]=(lhs_r[0][2][0][3]-(coeff*lhs_r[0][2][0][0]));
			lhs_r[0][2][1][3]=(lhs_r[0][2][1][3]-(coeff*lhs_r[0][2][1][0]));
			lhs_r[0][2][2][3]=(lhs_r[0][2][2][3]-(coeff*lhs_r[0][2][2][0]));
			lhs_r[0][2][3][3]=(lhs_r[0][2][3][3]-(coeff*lhs_r[0][2][3][0]));
			lhs_r[0][2][4][3]=(lhs_r[0][2][4][3]-(coeff*lhs_r[0][2][4][0]));
			rhs[k][0][i][3]=(rhs[k][0][i][3]-(coeff*rhs[k][0][i][0]));
			coeff=lhs_r[0][1][0][4];
			lhs_r[0][1][1][4]=(lhs_r[0][1][1][4]-(coeff*lhs_r[0][1][1][0]));
			lhs_r[0][1][2][4]=(lhs_r[0][1][2][4]-(coeff*lhs_r[0][1][2][0]));
			lhs_r[0][1][3][4]=(lhs_r[0][1][3][4]-(coeff*lhs_r[0][1][3][0]));
			lhs_r[0][1][4][4]=(lhs_r[0][1][4][4]-(coeff*lhs_r[0][1][4][0]));
			lhs_r[0][2][0][4]=(lhs_r[0][2][0][4]-(coeff*lhs_r[0][2][0][0]));
			lhs_r[0][2][1][4]=(lhs_r[0][2][1][4]-(coeff*lhs_r[0][2][1][0]));
			lhs_r[0][2][2][4]=(lhs_r[0][2][2][4]-(coeff*lhs_r[0][2][2][0]));
			lhs_r[0][2][3][4]=(lhs_r[0][2][3][4]-(coeff*lhs_r[0][2][3][0]));
			lhs_r[0][2][4][4]=(lhs_r[0][2][4][4]-(coeff*lhs_r[0][2][4][0]));
			rhs[k][0][i][4]=(rhs[k][0][i][4]-(coeff*rhs[k][0][i][0]));
			pivot=(1.0/lhs_r[0][1][1][1]);
			lhs_r[0][1][2][1]=(lhs_r[0][1][2][1]*pivot);
			lhs_r[0][1][3][1]=(lhs_r[0][1][3][1]*pivot);
			lhs_r[0][1][4][1]=(lhs_r[0][1][4][1]*pivot);
			lhs_r[0][2][0][1]=(lhs_r[0][2][0][1]*pivot);
			lhs_r[0][2][1][1]=(lhs_r[0][2][1][1]*pivot);
			lhs_r[0][2][2][1]=(lhs_r[0][2][2][1]*pivot);
			lhs_r[0][2][3][1]=(lhs_r[0][2][3][1]*pivot);
			lhs_r[0][2][4][1]=(lhs_r[0][2][4][1]*pivot);
			rhs[k][0][i][1]=(rhs[k][0][i][1]*pivot);
			coeff=lhs_r[0][1][1][0];
			lhs_r[0][1][2][0]=(lhs_r[0][1][2][0]-(coeff*lhs_r[0][1][2][1]));
			lhs_r[0][1][3][0]=(lhs_r[0][1][3][0]-(coeff*lhs_r[0][1][3][1]));
			lhs_r[0][1][4][0]=(lhs_r[0][1][4][0]-(coeff*lhs_r[0][1][4][1]));
			lhs_r[0][2][0][0]=(lhs_r[0][2][0][0]-(coeff*lhs_r[0][2][0][1]));
			lhs_r[0][2][1][0]=(lhs_r[0][2][1][0]-(coeff*lhs_r[0][2][1][1]));
			lhs_r[0][2][2][0]=(lhs_r[0][2][2][0]-(coeff*lhs_r[0][2][2][1]));
			lhs_r[0][2][3][0]=(lhs_r[0][2][3][0]-(coeff*lhs_r[0][2][3][1]));
			lhs_r[0][2][4][0]=(lhs_r[0][2][4][0]-(coeff*lhs_r[0][2][4][1]));
			rhs[k][0][i][0]=(rhs[k][0][i][0]-(coeff*rhs[k][0][i][1]));
			coeff=lhs_r[0][1][1][2];
			lhs_r[0][1][2][2]=(lhs_r[0][1][2][2]-(coeff*lhs_r[0][1][2][1]));
			lhs_r[0][1][3][2]=(lhs_r[0][1][3][2]-(coeff*lhs_r[0][1][3][1]));
			lhs_r[0][1][4][2]=(lhs_r[0][1][4][2]-(coeff*lhs_r[0][1][4][1]));
			lhs_r[0][2][0][2]=(lhs_r[0][2][0][2]-(coeff*lhs_r[0][2][0][1]));
			lhs_r[0][2][1][2]=(lhs_r[0][2][1][2]-(coeff*lhs_r[0][2][1][1]));
			lhs_r[0][2][2][2]=(lhs_r[0][2][2][2]-(coeff*lhs_r[0][2][2][1]));
			lhs_r[0][2][3][2]=(lhs_r[0][2][3][2]-(coeff*lhs_r[0][2][3][1]));
			lhs_r[0][2][4][2]=(lhs_r[0][2][4][2]-(coeff*lhs_r[0][2][4][1]));
			rhs[k][0][i][2]=(rhs[k][0][i][2]-(coeff*rhs[k][0][i][1]));
			coeff=lhs_r[0][1][1][3];
			lhs_r[0][1][2][3]=(lhs_r[0][1][2][3]-(coeff*lhs_r[0][1][2][1]));
			lhs_r[0][1][3][3]=(lhs_r[0][1][3][3]-(coeff*lhs_r[0][1][3][1]));
			lhs_r[0][1][4][3]=(lhs_r[0][1][4][3]-(coeff*lhs_r[0][1][4][1]));
			lhs_r[0][2][0][3]=(lhs_r[0][2][0][3]-(coeff*lhs_r[0][2][0][1]));
			lhs_r[0][2][1][3]=(lhs_r[0][2][1][3]-(coeff*lhs_r[0][2][1][1]));
			lhs_r[0][2][2][3]=(lhs_r[0][2][2][3]-(coeff*lhs_r[0][2][2][1]));
			lhs_r[0][2][3][3]=(lhs_r[0][2][3][3]-(coeff*lhs_r[0][2][3][1]));
			lhs_r[0][2][4][3]=(lhs_r[0][2][4][3]-(coeff*lhs_r[0][2][4][1]));
			rhs[k][0][i][3]=(rhs[k][0][i][3]-(coeff*rhs[k][0][i][1]));
			coeff=lhs_r[0][1][1][4];
			lhs_r[0][1][2][4]=(lhs_r[0][1][2][4]-(coeff*lhs_r[0][1][2][1]));
			lhs_r[0][1][3][4]=(lhs_r[0][1][3][4]-(coeff*lhs_r[0][1][3][1]));
			lhs_r[0][1][4][4]=(lhs_r[0][1][4][4]-(coeff*lhs_r[0][1][4][1]));
			lhs_r[0][2][0][4]=(lhs_r[0][2][0][4]-(coeff*lhs_r[0][2][0][1]));
			lhs_r[0][2][1][4]=(lhs_r[0][2][1][4]-(coeff*lhs_r[0][2][1][1]));
			lhs_r[0][2][2][4]=(lhs_r[0][2][2][4]-(coeff*lhs_r[0][2][2][1]));
			lhs_r[0][2][3][4]=(lhs_r[0][2][3][4]-(coeff*lhs_r[0][2][3][1]));
			lhs_r[0][2][4][4]=(lhs_r[0][2][4][4]-(coeff*lhs_r[0][2][4][1]));
			rhs[k][0][i][4]=(rhs[k][0][i][4]-(coeff*rhs[k][0][i][1]));
			pivot=(1.0/lhs_r[0][1][2][2]);
			lhs_r[0][1][3][2]=(lhs_r[0][1][3][2]*pivot);
			lhs_r[0][1][4][2]=(lhs_r[0][1][4][2]*pivot);
			lhs_r[0][2][0][2]=(lhs_r[0][2][0][2]*pivot);
			lhs_r[0][2][1][2]=(lhs_r[0][2][1][2]*pivot);
			lhs_r[0][2][2][2]=(lhs_r[0][2][2][2]*pivot);
			lhs_r[0][2][3][2]=(lhs_r[0][2][3][2]*pivot);
			lhs_r[0][2][4][2]=(lhs_r[0][2][4][2]*pivot);
			rhs[k][0][i][2]=(rhs[k][0][i][2]*pivot);
			coeff=lhs_r[0][1][2][0];
			lhs_r[0][1][3][0]=(lhs_r[0][1][3][0]-(coeff*lhs_r[0][1][3][2]));
			lhs_r[0][1][4][0]=(lhs_r[0][1][4][0]-(coeff*lhs_r[0][1][4][2]));
			lhs_r[0][2][0][0]=(lhs_r[0][2][0][0]-(coeff*lhs_r[0][2][0][2]));
			lhs_r[0][2][1][0]=(lhs_r[0][2][1][0]-(coeff*lhs_r[0][2][1][2]));
			lhs_r[0][2][2][0]=(lhs_r[0][2][2][0]-(coeff*lhs_r[0][2][2][2]));
			lhs_r[0][2][3][0]=(lhs_r[0][2][3][0]-(coeff*lhs_r[0][2][3][2]));
			lhs_r[0][2][4][0]=(lhs_r[0][2][4][0]-(coeff*lhs_r[0][2][4][2]));
			rhs[k][0][i][0]=(rhs[k][0][i][0]-(coeff*rhs[k][0][i][2]));
			coeff=lhs_r[0][1][2][1];
			lhs_r[0][1][3][1]=(lhs_r[0][1][3][1]-(coeff*lhs_r[0][1][3][2]));
			lhs_r[0][1][4][1]=(lhs_r[0][1][4][1]-(coeff*lhs_r[0][1][4][2]));
			lhs_r[0][2][0][1]=(lhs_r[0][2][0][1]-(coeff*lhs_r[0][2][0][2]));
			lhs_r[0][2][1][1]=(lhs_r[0][2][1][1]-(coeff*lhs_r[0][2][1][2]));
			lhs_r[0][2][2][1]=(lhs_r[0][2][2][1]-(coeff*lhs_r[0][2][2][2]));
			lhs_r[0][2][3][1]=(lhs_r[0][2][3][1]-(coeff*lhs_r[0][2][3][2]));
			lhs_r[0][2][4][1]=(lhs_r[0][2][4][1]-(coeff*lhs_r[0][2][4][2]));
			rhs[k][0][i][1]=(rhs[k][0][i][1]-(coeff*rhs[k][0][i][2]));
			coeff=lhs_r[0][1][2][3];
			lhs_r[0][1][3][3]=(lhs_r[0][1][3][3]-(coeff*lhs_r[0][1][3][2]));
			lhs_r[0][1][4][3]=(lhs_r[0][1][4][3]-(coeff*lhs_r[0][1][4][2]));
			lhs_r[0][2][0][3]=(lhs_r[0][2][0][3]-(coeff*lhs_r[0][2][0][2]));
			lhs_r[0][2][1][3]=(lhs_r[0][2][1][3]-(coeff*lhs_r[0][2][1][2]));
			lhs_r[0][2][2][3]=(lhs_r[0][2][2][3]-(coeff*lhs_r[0][2][2][2]));
			lhs_r[0][2][3][3]=(lhs_r[0][2][3][3]-(coeff*lhs_r[0][2][3][2]));
			lhs_r[0][2][4][3]=(lhs_r[0][2][4][3]-(coeff*lhs_r[0][2][4][2]));
			rhs[k][0][i][3]=(rhs[k][0][i][3]-(coeff*rhs[k][0][i][2]));
			coeff=lhs_r[0][1][2][4];
			lhs_r[0][1][3][4]=(lhs_r[0][1][3][4]-(coeff*lhs_r[0][1][3][2]));
			lhs_r[0][1][4][4]=(lhs_r[0][1][4][4]-(coeff*lhs_r[0][1][4][2]));
			lhs_r[0][2][0][4]=(lhs_r[0][2][0][4]-(coeff*lhs_r[0][2][0][2]));
			lhs_r[0][2][1][4]=(lhs_r[0][2][1][4]-(coeff*lhs_r[0][2][1][2]));
			lhs_r[0][2][2][4]=(lhs_r[0][2][2][4]-(coeff*lhs_r[0][2][2][2]));
			lhs_r[0][2][3][4]=(lhs_r[0][2][3][4]-(coeff*lhs_r[0][2][3][2]));
			lhs_r[0][2][4][4]=(lhs_r[0][2][4][4]-(coeff*lhs_r[0][2][4][2]));
			rhs[k][0][i][4]=(rhs[k][0][i][4]-(coeff*rhs[k][0][i][2]));
			pivot=(1.0/lhs_r[0][1][3][3]);
			lhs_r[0][1][4][3]=(lhs_r[0][1][4][3]*pivot);
			lhs_r[0][2][0][3]=(lhs_r[0][2][0][3]*pivot);
			lhs_r[0][2][1][3]=(lhs_r[0][2][1][3]*pivot);
			lhs_r[0][2][2][3]=(lhs_r[0][2][2][3]*pivot);
			lhs_r[0][2][3][3]=(lhs_r[0][2][3][3]*pivot);
			lhs_r[0][2][4][3]=(lhs_r[0][2][4][3]*pivot);
			rhs[k][0][i][3]=(rhs[k][0][i][3]*pivot);
			coeff=lhs_r[0][1][3][0];
			lhs_r[0][1][4][0]=(lhs_r[0][1][4][0]-(coeff*lhs_r[0][1][4][3]));
			lhs_r[0][2][0][0]=(lhs_r[0][2][0][0]-(coeff*lhs_r[0][2][0][3]));
			lhs_r[0][2][1][0]=(lhs_r[0][2][1][0]-(coeff*lhs_r[0][2][1][3]));
			lhs_r[0][2][2][0]=(lhs_r[0][2][2][0]-(coeff*lhs_r[0][2][2][3]));
			lhs_r[0][2][3][0]=(lhs_r[0][2][3][0]-(coeff*lhs_r[0][2][3][3]));
			lhs_r[0][2][4][0]=(lhs_r[0][2][4][0]-(coeff*lhs_r[0][2][4][3]));
			rhs[k][0][i][0]=(rhs[k][0][i][0]-(coeff*rhs[k][0][i][3]));
			coeff=lhs_r[0][1][3][1];
			lhs_r[0][1][4][1]=(lhs_r[0][1][4][1]-(coeff*lhs_r[0][1][4][3]));
			lhs_r[0][2][0][1]=(lhs_r[0][2][0][1]-(coeff*lhs_r[0][2][0][3]));
			lhs_r[0][2][1][1]=(lhs_r[0][2][1][1]-(coeff*lhs_r[0][2][1][3]));
			lhs_r[0][2][2][1]=(lhs_r[0][2][2][1]-(coeff*lhs_r[0][2][2][3]));
			lhs_r[0][2][3][1]=(lhs_r[0][2][3][1]-(coeff*lhs_r[0][2][3][3]));
			lhs_r[0][2][4][1]=(lhs_r[0][2][4][1]-(coeff*lhs_r[0][2][4][3]));
			rhs[k][0][i][1]=(rhs[k][0][i][1]-(coeff*rhs[k][0][i][3]));
			coeff=lhs_r[0][1][3][2];
			lhs_r[0][1][4][2]=(lhs_r[0][1][4][2]-(coeff*lhs_r[0][1][4][3]));
			lhs_r[0][2][0][2]=(lhs_r[0][2][0][2]-(coeff*lhs_r[0][2][0][3]));
			lhs_r[0][2][1][2]=(lhs_r[0][2][1][2]-(coeff*lhs_r[0][2][1][3]));
			lhs_r[0][2][2][2]=(lhs_r[0][2][2][2]-(coeff*lhs_r[0][2][2][3]));
			lhs_r[0][2][3][2]=(lhs_r[0][2][3][2]-(coeff*lhs_r[0][2][3][3]));
			lhs_r[0][2][4][2]=(lhs_r[0][2][4][2]-(coeff*lhs_r[0][2][4][3]));
			rhs[k][0][i][2]=(rhs[k][0][i][2]-(coeff*rhs[k][0][i][3]));
			coeff=lhs_r[0][1][3][4];
			lhs_r[0][1][4][4]=(lhs_r[0][1][4][4]-(coeff*lhs_r[0][1][4][3]));
			lhs_r[0][2][0][4]=(lhs_r[0][2][0][4]-(coeff*lhs_r[0][2][0][3]));
			lhs_r[0][2][1][4]=(lhs_r[0][2][1][4]-(coeff*lhs_r[0][2][1][3]));
			lhs_r[0][2][2][4]=(lhs_r[0][2][2][4]-(coeff*lhs_r[0][2][2][3]));
			lhs_r[0][2][3][4]=(lhs_r[0][2][3][4]-(coeff*lhs_r[0][2][3][3]));
			lhs_r[0][2][4][4]=(lhs_r[0][2][4][4]-(coeff*lhs_r[0][2][4][3]));
			rhs[k][0][i][4]=(rhs[k][0][i][4]-(coeff*rhs[k][0][i][3]));
			pivot=(1.0/lhs_r[0][1][4][4]);
			lhs_r[0][2][0][4]=(lhs_r[0][2][0][4]*pivot);
			lhs_r[0][2][1][4]=(lhs_r[0][2][1][4]*pivot);
			lhs_r[0][2][2][4]=(lhs_r[0][2][2][4]*pivot);
			lhs_r[0][2][3][4]=(lhs_r[0][2][3][4]*pivot);
			lhs_r[0][2][4][4]=(lhs_r[0][2][4][4]*pivot);
			rhs[k][0][i][4]=(rhs[k][0][i][4]*pivot);
			coeff=lhs_r[0][1][4][0];
			lhs_r[0][2][0][0]=(lhs_r[0][2][0][0]-(coeff*lhs_r[0][2][0][4]));
			lhs_r[0][2][1][0]=(lhs_r[0][2][1][0]-(coeff*lhs_r[0][2][1][4]));
			lhs_r[0][2][2][0]=(lhs_r[0][2][2][0]-(coeff*lhs_r[0][2][2][4]));
			lhs_r[0][2][3][0]=(lhs_r[0][2][3][0]-(coeff*lhs_r[0][2][3][4]));
			lhs_r[0][2][4][0]=(lhs_r[0][2][4][0]-(coeff*lhs_r[0][2][4][4]));
			rhs[k][0][i][0]=(rhs[k][0][i][0]-(coeff*rhs[k][0][i][4]));
			coeff=lhs_r[0][1][4][1];
			lhs_r[0][2][0][1]=(lhs_r[0][2][0][1]-(coeff*lhs_r[0][2][0][4]));
			lhs_r[0][2][1][1]=(lhs_r[0][2][1][1]-(coeff*lhs_r[0][2][1][4]));
			lhs_r[0][2][2][1]=(lhs_r[0][2][2][1]-(coeff*lhs_r[0][2][2][4]));
			lhs_r[0][2][3][1]=(lhs_r[0][2][3][1]-(coeff*lhs_r[0][2][3][4]));
			lhs_r[0][2][4][1]=(lhs_r[0][2][4][1]-(coeff*lhs_r[0][2][4][4]));
			rhs[k][0][i][1]=(rhs[k][0][i][1]-(coeff*rhs[k][0][i][4]));
			coeff=lhs_r[0][1][4][2];
			lhs_r[0][2][0][2]=(lhs_r[0][2][0][2]-(coeff*lhs_r[0][2][0][4]));
			lhs_r[0][2][1][2]=(lhs_r[0][2][1][2]-(coeff*lhs_r[0][2][1][4]));
			lhs_r[0][2][2][2]=(lhs_r[0][2][2][2]-(coeff*lhs_r[0][2][2][4]));
			lhs_r[0][2][3][2]=(lhs_r[0][2][3][2]-(coeff*lhs_r[0][2][3][4]));
			lhs_r[0][2][4][2]=(lhs_r[0][2][4][2]-(coeff*lhs_r[0][2][4][4]));
			rhs[k][0][i][2]=(rhs[k][0][i][2]-(coeff*rhs[k][0][i][4]));
			coeff=lhs_r[0][1][4][3];
			lhs_r[0][2][0][3]=(lhs_r[0][2][0][3]-(coeff*lhs_r[0][2][0][4]));
			lhs_r[0][2][1][3]=(lhs_r[0][2][1][3]-(coeff*lhs_r[0][2][1][4]));
			lhs_r[0][2][2][3]=(lhs_r[0][2][2][3]-(coeff*lhs_r[0][2][2][4]));
			lhs_r[0][2][3][3]=(lhs_r[0][2][3][3]-(coeff*lhs_r[0][2][3][4]));
			lhs_r[0][2][4][3]=(lhs_r[0][2][4][3]-(coeff*lhs_r[0][2][4][4]));
			rhs[k][0][i][3]=(rhs[k][0][i][3]-(coeff*rhs[k][0][i][4]));
			/* binvcrhs - END */
			/* --------------------------------------------------------------------- */
			/* begin inner most do loop */
			/* do all the elements of the cell unless last  */
			/* --------------------------------------------------------------------- */
			#pragma cetus private(coeff, j, pivot) 
			#pragma loop name y_solve#0#0#4 
			for (j=1; j<=(jsize-1); j ++ )
			{
				/* ------------------------------------------------------------------- */
				/* subtract Alhs_vector(j-1) from lhs_vector(j) */
				/*  */
				/* rhs(j) = rhs(j) - Arhs(j-1) */
				/* ------------------------------------------------------------------- */
				/* matvec_sub(lhs_r[j][AA], rhs[k][j-1][i], rhs[k][j][i]); */
				/* matvec_sub - START */
				rhs[k][j][i][0]=(((((rhs[k][j][i][0]-(lhs_r[j][0][0][0]*rhs[k][j-1][i][0]))-(lhs_r[j][0][1][0]*rhs[k][j-1][i][1]))-(lhs_r[j][0][2][0]*rhs[k][j-1][i][2]))-(lhs_r[j][0][3][0]*rhs[k][j-1][i][3]))-(lhs_r[j][0][4][0]*rhs[k][j-1][i][4]));
				rhs[k][j][i][1]=(((((rhs[k][j][i][1]-(lhs_r[j][0][0][1]*rhs[k][j-1][i][0]))-(lhs_r[j][0][1][1]*rhs[k][j-1][i][1]))-(lhs_r[j][0][2][1]*rhs[k][j-1][i][2]))-(lhs_r[j][0][3][1]*rhs[k][j-1][i][3]))-(lhs_r[j][0][4][1]*rhs[k][j-1][i][4]));
				rhs[k][j][i][2]=(((((rhs[k][j][i][2]-(lhs_r[j][0][0][2]*rhs[k][j-1][i][0]))-(lhs_r[j][0][1][2]*rhs[k][j-1][i][1]))-(lhs_r[j][0][2][2]*rhs[k][j-1][i][2]))-(lhs_r[j][0][3][2]*rhs[k][j-1][i][3]))-(lhs_r[j][0][4][2]*rhs[k][j-1][i][4]));
				rhs[k][j][i][3]=(((((rhs[k][j][i][3]-(lhs_r[j][0][0][3]*rhs[k][j-1][i][0]))-(lhs_r[j][0][1][3]*rhs[k][j-1][i][1]))-(lhs_r[j][0][2][3]*rhs[k][j-1][i][2]))-(lhs_r[j][0][3][3]*rhs[k][j-1][i][3]))-(lhs_r[j][0][4][3]*rhs[k][j-1][i][4]));
				rhs[k][j][i][4]=(((((rhs[k][j][i][4]-(lhs_r[j][0][0][4]*rhs[k][j-1][i][0]))-(lhs_r[j][0][1][4]*rhs[k][j-1][i][1]))-(lhs_r[j][0][2][4]*rhs[k][j-1][i][2]))-(lhs_r[j][0][3][4]*rhs[k][j-1][i][3]))-(lhs_r[j][0][4][4]*rhs[k][j-1][i][4]));
				/* matvec_sub - END */
				/* ------------------------------------------------------------------- */
				/* B(j) = B(j) - C(j-1)A(j) */
				/* ------------------------------------------------------------------- */
				/*        matmul_sub(lhs_r[j][AA], lhs_r[j-1][CC], lhs_r[j][BB]); */
				/* matmul_sub - START */
				lhs_r[j][1][0][0]=(((((lhs_r[j][1][0][0]-(lhs_r[j][0][0][0]*lhs_r[j-1][2][0][0]))-(lhs_r[j][0][1][0]*lhs_r[j-1][2][0][1]))-(lhs_r[j][0][2][0]*lhs_r[j-1][2][0][2]))-(lhs_r[j][0][3][0]*lhs_r[j-1][2][0][3]))-(lhs_r[j][0][4][0]*lhs_r[j-1][2][0][4]));
				lhs_r[j][1][0][1]=(((((lhs_r[j][1][0][1]-(lhs_r[j][0][0][1]*lhs_r[j-1][2][0][0]))-(lhs_r[j][0][1][1]*lhs_r[j-1][2][0][1]))-(lhs_r[j][0][2][1]*lhs_r[j-1][2][0][2]))-(lhs_r[j][0][3][1]*lhs_r[j-1][2][0][3]))-(lhs_r[j][0][4][1]*lhs_r[j-1][2][0][4]));
				lhs_r[j][1][0][2]=(((((lhs_r[j][1][0][2]-(lhs_r[j][0][0][2]*lhs_r[j-1][2][0][0]))-(lhs_r[j][0][1][2]*lhs_r[j-1][2][0][1]))-(lhs_r[j][0][2][2]*lhs_r[j-1][2][0][2]))-(lhs_r[j][0][3][2]*lhs_r[j-1][2][0][3]))-(lhs_r[j][0][4][2]*lhs_r[j-1][2][0][4]));
				lhs_r[j][1][0][3]=(((((lhs_r[j][1][0][3]-(lhs_r[j][0][0][3]*lhs_r[j-1][2][0][0]))-(lhs_r[j][0][1][3]*lhs_r[j-1][2][0][1]))-(lhs_r[j][0][2][3]*lhs_r[j-1][2][0][2]))-(lhs_r[j][0][3][3]*lhs_r[j-1][2][0][3]))-(lhs_r[j][0][4][3]*lhs_r[j-1][2][0][4]));
				lhs_r[j][1][0][4]=(((((lhs_r[j][1][0][4]-(lhs_r[j][0][0][4]*lhs_r[j-1][2][0][0]))-(lhs_r[j][0][1][4]*lhs_r[j-1][2][0][1]))-(lhs_r[j][0][2][4]*lhs_r[j-1][2][0][2]))-(lhs_r[j][0][3][4]*lhs_r[j-1][2][0][3]))-(lhs_r[j][0][4][4]*lhs_r[j-1][2][0][4]));
				lhs_r[j][1][1][0]=(((((lhs_r[j][1][1][0]-(lhs_r[j][0][0][0]*lhs_r[j-1][2][1][0]))-(lhs_r[j][0][1][0]*lhs_r[j-1][2][1][1]))-(lhs_r[j][0][2][0]*lhs_r[j-1][2][1][2]))-(lhs_r[j][0][3][0]*lhs_r[j-1][2][1][3]))-(lhs_r[j][0][4][0]*lhs_r[j-1][2][1][4]));
				lhs_r[j][1][1][1]=(((((lhs_r[j][1][1][1]-(lhs_r[j][0][0][1]*lhs_r[j-1][2][1][0]))-(lhs_r[j][0][1][1]*lhs_r[j-1][2][1][1]))-(lhs_r[j][0][2][1]*lhs_r[j-1][2][1][2]))-(lhs_r[j][0][3][1]*lhs_r[j-1][2][1][3]))-(lhs_r[j][0][4][1]*lhs_r[j-1][2][1][4]));
				lhs_r[j][1][1][2]=(((((lhs_r[j][1][1][2]-(lhs_r[j][0][0][2]*lhs_r[j-1][2][1][0]))-(lhs_r[j][0][1][2]*lhs_r[j-1][2][1][1]))-(lhs_r[j][0][2][2]*lhs_r[j-1][2][1][2]))-(lhs_r[j][0][3][2]*lhs_r[j-1][2][1][3]))-(lhs_r[j][0][4][2]*lhs_r[j-1][2][1][4]));
				lhs_r[j][1][1][3]=(((((lhs_r[j][1][1][3]-(lhs_r[j][0][0][3]*lhs_r[j-1][2][1][0]))-(lhs_r[j][0][1][3]*lhs_r[j-1][2][1][1]))-(lhs_r[j][0][2][3]*lhs_r[j-1][2][1][2]))-(lhs_r[j][0][3][3]*lhs_r[j-1][2][1][3]))-(lhs_r[j][0][4][3]*lhs_r[j-1][2][1][4]));
				lhs_r[j][1][1][4]=(((((lhs_r[j][1][1][4]-(lhs_r[j][0][0][4]*lhs_r[j-1][2][1][0]))-(lhs_r[j][0][1][4]*lhs_r[j-1][2][1][1]))-(lhs_r[j][0][2][4]*lhs_r[j-1][2][1][2]))-(lhs_r[j][0][3][4]*lhs_r[j-1][2][1][3]))-(lhs_r[j][0][4][4]*lhs_r[j-1][2][1][4]));
				lhs_r[j][1][2][0]=(((((lhs_r[j][1][2][0]-(lhs_r[j][0][0][0]*lhs_r[j-1][2][2][0]))-(lhs_r[j][0][1][0]*lhs_r[j-1][2][2][1]))-(lhs_r[j][0][2][0]*lhs_r[j-1][2][2][2]))-(lhs_r[j][0][3][0]*lhs_r[j-1][2][2][3]))-(lhs_r[j][0][4][0]*lhs_r[j-1][2][2][4]));
				lhs_r[j][1][2][1]=(((((lhs_r[j][1][2][1]-(lhs_r[j][0][0][1]*lhs_r[j-1][2][2][0]))-(lhs_r[j][0][1][1]*lhs_r[j-1][2][2][1]))-(lhs_r[j][0][2][1]*lhs_r[j-1][2][2][2]))-(lhs_r[j][0][3][1]*lhs_r[j-1][2][2][3]))-(lhs_r[j][0][4][1]*lhs_r[j-1][2][2][4]));
				lhs_r[j][1][2][2]=(((((lhs_r[j][1][2][2]-(lhs_r[j][0][0][2]*lhs_r[j-1][2][2][0]))-(lhs_r[j][0][1][2]*lhs_r[j-1][2][2][1]))-(lhs_r[j][0][2][2]*lhs_r[j-1][2][2][2]))-(lhs_r[j][0][3][2]*lhs_r[j-1][2][2][3]))-(lhs_r[j][0][4][2]*lhs_r[j-1][2][2][4]));
				lhs_r[j][1][2][3]=(((((lhs_r[j][1][2][3]-(lhs_r[j][0][0][3]*lhs_r[j-1][2][2][0]))-(lhs_r[j][0][1][3]*lhs_r[j-1][2][2][1]))-(lhs_r[j][0][2][3]*lhs_r[j-1][2][2][2]))-(lhs_r[j][0][3][3]*lhs_r[j-1][2][2][3]))-(lhs_r[j][0][4][3]*lhs_r[j-1][2][2][4]));
				lhs_r[j][1][2][4]=(((((lhs_r[j][1][2][4]-(lhs_r[j][0][0][4]*lhs_r[j-1][2][2][0]))-(lhs_r[j][0][1][4]*lhs_r[j-1][2][2][1]))-(lhs_r[j][0][2][4]*lhs_r[j-1][2][2][2]))-(lhs_r[j][0][3][4]*lhs_r[j-1][2][2][3]))-(lhs_r[j][0][4][4]*lhs_r[j-1][2][2][4]));
				lhs_r[j][1][3][0]=(((((lhs_r[j][1][3][0]-(lhs_r[j][0][0][0]*lhs_r[j-1][2][3][0]))-(lhs_r[j][0][1][0]*lhs_r[j-1][2][3][1]))-(lhs_r[j][0][2][0]*lhs_r[j-1][2][3][2]))-(lhs_r[j][0][3][0]*lhs_r[j-1][2][3][3]))-(lhs_r[j][0][4][0]*lhs_r[j-1][2][3][4]));
				lhs_r[j][1][3][1]=(((((lhs_r[j][1][3][1]-(lhs_r[j][0][0][1]*lhs_r[j-1][2][3][0]))-(lhs_r[j][0][1][1]*lhs_r[j-1][2][3][1]))-(lhs_r[j][0][2][1]*lhs_r[j-1][2][3][2]))-(lhs_r[j][0][3][1]*lhs_r[j-1][2][3][3]))-(lhs_r[j][0][4][1]*lhs_r[j-1][2][3][4]));
				lhs_r[j][1][3][2]=(((((lhs_r[j][1][3][2]-(lhs_r[j][0][0][2]*lhs_r[j-1][2][3][0]))-(lhs_r[j][0][1][2]*lhs_r[j-1][2][3][1]))-(lhs_r[j][0][2][2]*lhs_r[j-1][2][3][2]))-(lhs_r[j][0][3][2]*lhs_r[j-1][2][3][3]))-(lhs_r[j][0][4][2]*lhs_r[j-1][2][3][4]));
				lhs_r[j][1][3][3]=(((((lhs_r[j][1][3][3]-(lhs_r[j][0][0][3]*lhs_r[j-1][2][3][0]))-(lhs_r[j][0][1][3]*lhs_r[j-1][2][3][1]))-(lhs_r[j][0][2][3]*lhs_r[j-1][2][3][2]))-(lhs_r[j][0][3][3]*lhs_r[j-1][2][3][3]))-(lhs_r[j][0][4][3]*lhs_r[j-1][2][3][4]));
				lhs_r[j][1][3][4]=(((((lhs_r[j][1][3][4]-(lhs_r[j][0][0][4]*lhs_r[j-1][2][3][0]))-(lhs_r[j][0][1][4]*lhs_r[j-1][2][3][1]))-(lhs_r[j][0][2][4]*lhs_r[j-1][2][3][2]))-(lhs_r[j][0][3][4]*lhs_r[j-1][2][3][3]))-(lhs_r[j][0][4][4]*lhs_r[j-1][2][3][4]));
				lhs_r[j][1][4][0]=(((((lhs_r[j][1][4][0]-(lhs_r[j][0][0][0]*lhs_r[j-1][2][4][0]))-(lhs_r[j][0][1][0]*lhs_r[j-1][2][4][1]))-(lhs_r[j][0][2][0]*lhs_r[j-1][2][4][2]))-(lhs_r[j][0][3][0]*lhs_r[j-1][2][4][3]))-(lhs_r[j][0][4][0]*lhs_r[j-1][2][4][4]));
				lhs_r[j][1][4][1]=(((((lhs_r[j][1][4][1]-(lhs_r[j][0][0][1]*lhs_r[j-1][2][4][0]))-(lhs_r[j][0][1][1]*lhs_r[j-1][2][4][1]))-(lhs_r[j][0][2][1]*lhs_r[j-1][2][4][2]))-(lhs_r[j][0][3][1]*lhs_r[j-1][2][4][3]))-(lhs_r[j][0][4][1]*lhs_r[j-1][2][4][4]));
				lhs_r[j][1][4][2]=(((((lhs_r[j][1][4][2]-(lhs_r[j][0][0][2]*lhs_r[j-1][2][4][0]))-(lhs_r[j][0][1][2]*lhs_r[j-1][2][4][1]))-(lhs_r[j][0][2][2]*lhs_r[j-1][2][4][2]))-(lhs_r[j][0][3][2]*lhs_r[j-1][2][4][3]))-(lhs_r[j][0][4][2]*lhs_r[j-1][2][4][4]));
				lhs_r[j][1][4][3]=(((((lhs_r[j][1][4][3]-(lhs_r[j][0][0][3]*lhs_r[j-1][2][4][0]))-(lhs_r[j][0][1][3]*lhs_r[j-1][2][4][1]))-(lhs_r[j][0][2][3]*lhs_r[j-1][2][4][2]))-(lhs_r[j][0][3][3]*lhs_r[j-1][2][4][3]))-(lhs_r[j][0][4][3]*lhs_r[j-1][2][4][4]));
				lhs_r[j][1][4][4]=(((((lhs_r[j][1][4][4]-(lhs_r[j][0][0][4]*lhs_r[j-1][2][4][0]))-(lhs_r[j][0][1][4]*lhs_r[j-1][2][4][1]))-(lhs_r[j][0][2][4]*lhs_r[j-1][2][4][2]))-(lhs_r[j][0][3][4]*lhs_r[j-1][2][4][3]))-(lhs_r[j][0][4][4]*lhs_r[j-1][2][4][4]));
				/* matmul_sub - END */
				/* ------------------------------------------------------------------- */
				/* multiply c[k][j][i] by b_inverse and copy back to c */
				/* multiply rhs[k][0][i] by b_inverse[k][0][i] and copy to rhs */
				/* ------------------------------------------------------------------- */
				/* binvcrhs( lhs_r[j][BB], lhs_r[j][CC], rhs[k][j][i] ); */
				/* binvcrhs - START */
				pivot=(1.0/lhs_r[j][1][0][0]);
				lhs_r[j][1][1][0]=(lhs_r[j][1][1][0]*pivot);
				lhs_r[j][1][2][0]=(lhs_r[j][1][2][0]*pivot);
				lhs_r[j][1][3][0]=(lhs_r[j][1][3][0]*pivot);
				lhs_r[j][1][4][0]=(lhs_r[j][1][4][0]*pivot);
				lhs_r[j][2][0][0]=(lhs_r[j][2][0][0]*pivot);
				lhs_r[j][2][1][0]=(lhs_r[j][2][1][0]*pivot);
				lhs_r[j][2][2][0]=(lhs_r[j][2][2][0]*pivot);
				lhs_r[j][2][3][0]=(lhs_r[j][2][3][0]*pivot);
				lhs_r[j][2][4][0]=(lhs_r[j][2][4][0]*pivot);
				rhs[k][j][i][0]=(rhs[k][j][i][0]*pivot);
				coeff=lhs_r[j][1][0][1];
				lhs_r[j][1][1][1]=(lhs_r[j][1][1][1]-(coeff*lhs_r[j][1][1][0]));
				lhs_r[j][1][2][1]=(lhs_r[j][1][2][1]-(coeff*lhs_r[j][1][2][0]));
				lhs_r[j][1][3][1]=(lhs_r[j][1][3][1]-(coeff*lhs_r[j][1][3][0]));
				lhs_r[j][1][4][1]=(lhs_r[j][1][4][1]-(coeff*lhs_r[j][1][4][0]));
				lhs_r[j][2][0][1]=(lhs_r[j][2][0][1]-(coeff*lhs_r[j][2][0][0]));
				lhs_r[j][2][1][1]=(lhs_r[j][2][1][1]-(coeff*lhs_r[j][2][1][0]));
				lhs_r[j][2][2][1]=(lhs_r[j][2][2][1]-(coeff*lhs_r[j][2][2][0]));
				lhs_r[j][2][3][1]=(lhs_r[j][2][3][1]-(coeff*lhs_r[j][2][3][0]));
				lhs_r[j][2][4][1]=(lhs_r[j][2][4][1]-(coeff*lhs_r[j][2][4][0]));
				rhs[k][j][i][1]=(rhs[k][j][i][1]-(coeff*rhs[k][j][i][0]));
				coeff=lhs_r[j][1][0][2];
				lhs_r[j][1][1][2]=(lhs_r[j][1][1][2]-(coeff*lhs_r[j][1][1][0]));
				lhs_r[j][1][2][2]=(lhs_r[j][1][2][2]-(coeff*lhs_r[j][1][2][0]));
				lhs_r[j][1][3][2]=(lhs_r[j][1][3][2]-(coeff*lhs_r[j][1][3][0]));
				lhs_r[j][1][4][2]=(lhs_r[j][1][4][2]-(coeff*lhs_r[j][1][4][0]));
				lhs_r[j][2][0][2]=(lhs_r[j][2][0][2]-(coeff*lhs_r[j][2][0][0]));
				lhs_r[j][2][1][2]=(lhs_r[j][2][1][2]-(coeff*lhs_r[j][2][1][0]));
				lhs_r[j][2][2][2]=(lhs_r[j][2][2][2]-(coeff*lhs_r[j][2][2][0]));
				lhs_r[j][2][3][2]=(lhs_r[j][2][3][2]-(coeff*lhs_r[j][2][3][0]));
				lhs_r[j][2][4][2]=(lhs_r[j][2][4][2]-(coeff*lhs_r[j][2][4][0]));
				rhs[k][j][i][2]=(rhs[k][j][i][2]-(coeff*rhs[k][j][i][0]));
				coeff=lhs_r[j][1][0][3];
				lhs_r[j][1][1][3]=(lhs_r[j][1][1][3]-(coeff*lhs_r[j][1][1][0]));
				lhs_r[j][1][2][3]=(lhs_r[j][1][2][3]-(coeff*lhs_r[j][1][2][0]));
				lhs_r[j][1][3][3]=(lhs_r[j][1][3][3]-(coeff*lhs_r[j][1][3][0]));
				lhs_r[j][1][4][3]=(lhs_r[j][1][4][3]-(coeff*lhs_r[j][1][4][0]));
				lhs_r[j][2][0][3]=(lhs_r[j][2][0][3]-(coeff*lhs_r[j][2][0][0]));
				lhs_r[j][2][1][3]=(lhs_r[j][2][1][3]-(coeff*lhs_r[j][2][1][0]));
				lhs_r[j][2][2][3]=(lhs_r[j][2][2][3]-(coeff*lhs_r[j][2][2][0]));
				lhs_r[j][2][3][3]=(lhs_r[j][2][3][3]-(coeff*lhs_r[j][2][3][0]));
				lhs_r[j][2][4][3]=(lhs_r[j][2][4][3]-(coeff*lhs_r[j][2][4][0]));
				rhs[k][j][i][3]=(rhs[k][j][i][3]-(coeff*rhs[k][j][i][0]));
				coeff=lhs_r[j][1][0][4];
				lhs_r[j][1][1][4]=(lhs_r[j][1][1][4]-(coeff*lhs_r[j][1][1][0]));
				lhs_r[j][1][2][4]=(lhs_r[j][1][2][4]-(coeff*lhs_r[j][1][2][0]));
				lhs_r[j][1][3][4]=(lhs_r[j][1][3][4]-(coeff*lhs_r[j][1][3][0]));
				lhs_r[j][1][4][4]=(lhs_r[j][1][4][4]-(coeff*lhs_r[j][1][4][0]));
				lhs_r[j][2][0][4]=(lhs_r[j][2][0][4]-(coeff*lhs_r[j][2][0][0]));
				lhs_r[j][2][1][4]=(lhs_r[j][2][1][4]-(coeff*lhs_r[j][2][1][0]));
				lhs_r[j][2][2][4]=(lhs_r[j][2][2][4]-(coeff*lhs_r[j][2][2][0]));
				lhs_r[j][2][3][4]=(lhs_r[j][2][3][4]-(coeff*lhs_r[j][2][3][0]));
				lhs_r[j][2][4][4]=(lhs_r[j][2][4][4]-(coeff*lhs_r[j][2][4][0]));
				rhs[k][j][i][4]=(rhs[k][j][i][4]-(coeff*rhs[k][j][i][0]));
				pivot=(1.0/lhs_r[j][1][1][1]);
				lhs_r[j][1][2][1]=(lhs_r[j][1][2][1]*pivot);
				lhs_r[j][1][3][1]=(lhs_r[j][1][3][1]*pivot);
				lhs_r[j][1][4][1]=(lhs_r[j][1][4][1]*pivot);
				lhs_r[j][2][0][1]=(lhs_r[j][2][0][1]*pivot);
				lhs_r[j][2][1][1]=(lhs_r[j][2][1][1]*pivot);
				lhs_r[j][2][2][1]=(lhs_r[j][2][2][1]*pivot);
				lhs_r[j][2][3][1]=(lhs_r[j][2][3][1]*pivot);
				lhs_r[j][2][4][1]=(lhs_r[j][2][4][1]*pivot);
				rhs[k][j][i][1]=(rhs[k][j][i][1]*pivot);
				coeff=lhs_r[j][1][1][0];
				lhs_r[j][1][2][0]=(lhs_r[j][1][2][0]-(coeff*lhs_r[j][1][2][1]));
				lhs_r[j][1][3][0]=(lhs_r[j][1][3][0]-(coeff*lhs_r[j][1][3][1]));
				lhs_r[j][1][4][0]=(lhs_r[j][1][4][0]-(coeff*lhs_r[j][1][4][1]));
				lhs_r[j][2][0][0]=(lhs_r[j][2][0][0]-(coeff*lhs_r[j][2][0][1]));
				lhs_r[j][2][1][0]=(lhs_r[j][2][1][0]-(coeff*lhs_r[j][2][1][1]));
				lhs_r[j][2][2][0]=(lhs_r[j][2][2][0]-(coeff*lhs_r[j][2][2][1]));
				lhs_r[j][2][3][0]=(lhs_r[j][2][3][0]-(coeff*lhs_r[j][2][3][1]));
				lhs_r[j][2][4][0]=(lhs_r[j][2][4][0]-(coeff*lhs_r[j][2][4][1]));
				rhs[k][j][i][0]=(rhs[k][j][i][0]-(coeff*rhs[k][j][i][1]));
				coeff=lhs_r[j][1][1][2];
				lhs_r[j][1][2][2]=(lhs_r[j][1][2][2]-(coeff*lhs_r[j][1][2][1]));
				lhs_r[j][1][3][2]=(lhs_r[j][1][3][2]-(coeff*lhs_r[j][1][3][1]));
				lhs_r[j][1][4][2]=(lhs_r[j][1][4][2]-(coeff*lhs_r[j][1][4][1]));
				lhs_r[j][2][0][2]=(lhs_r[j][2][0][2]-(coeff*lhs_r[j][2][0][1]));
				lhs_r[j][2][1][2]=(lhs_r[j][2][1][2]-(coeff*lhs_r[j][2][1][1]));
				lhs_r[j][2][2][2]=(lhs_r[j][2][2][2]-(coeff*lhs_r[j][2][2][1]));
				lhs_r[j][2][3][2]=(lhs_r[j][2][3][2]-(coeff*lhs_r[j][2][3][1]));
				lhs_r[j][2][4][2]=(lhs_r[j][2][4][2]-(coeff*lhs_r[j][2][4][1]));
				rhs[k][j][i][2]=(rhs[k][j][i][2]-(coeff*rhs[k][j][i][1]));
				coeff=lhs_r[j][1][1][3];
				lhs_r[j][1][2][3]=(lhs_r[j][1][2][3]-(coeff*lhs_r[j][1][2][1]));
				lhs_r[j][1][3][3]=(lhs_r[j][1][3][3]-(coeff*lhs_r[j][1][3][1]));
				lhs_r[j][1][4][3]=(lhs_r[j][1][4][3]-(coeff*lhs_r[j][1][4][1]));
				lhs_r[j][2][0][3]=(lhs_r[j][2][0][3]-(coeff*lhs_r[j][2][0][1]));
				lhs_r[j][2][1][3]=(lhs_r[j][2][1][3]-(coeff*lhs_r[j][2][1][1]));
				lhs_r[j][2][2][3]=(lhs_r[j][2][2][3]-(coeff*lhs_r[j][2][2][1]));
				lhs_r[j][2][3][3]=(lhs_r[j][2][3][3]-(coeff*lhs_r[j][2][3][1]));
				lhs_r[j][2][4][3]=(lhs_r[j][2][4][3]-(coeff*lhs_r[j][2][4][1]));
				rhs[k][j][i][3]=(rhs[k][j][i][3]-(coeff*rhs[k][j][i][1]));
				coeff=lhs_r[j][1][1][4];
				lhs_r[j][1][2][4]=(lhs_r[j][1][2][4]-(coeff*lhs_r[j][1][2][1]));
				lhs_r[j][1][3][4]=(lhs_r[j][1][3][4]-(coeff*lhs_r[j][1][3][1]));
				lhs_r[j][1][4][4]=(lhs_r[j][1][4][4]-(coeff*lhs_r[j][1][4][1]));
				lhs_r[j][2][0][4]=(lhs_r[j][2][0][4]-(coeff*lhs_r[j][2][0][1]));
				lhs_r[j][2][1][4]=(lhs_r[j][2][1][4]-(coeff*lhs_r[j][2][1][1]));
				lhs_r[j][2][2][4]=(lhs_r[j][2][2][4]-(coeff*lhs_r[j][2][2][1]));
				lhs_r[j][2][3][4]=(lhs_r[j][2][3][4]-(coeff*lhs_r[j][2][3][1]));
				lhs_r[j][2][4][4]=(lhs_r[j][2][4][4]-(coeff*lhs_r[j][2][4][1]));
				rhs[k][j][i][4]=(rhs[k][j][i][4]-(coeff*rhs[k][j][i][1]));
				pivot=(1.0/lhs_r[j][1][2][2]);
				lhs_r[j][1][3][2]=(lhs_r[j][1][3][2]*pivot);
				lhs_r[j][1][4][2]=(lhs_r[j][1][4][2]*pivot);
				lhs_r[j][2][0][2]=(lhs_r[j][2][0][2]*pivot);
				lhs_r[j][2][1][2]=(lhs_r[j][2][1][2]*pivot);
				lhs_r[j][2][2][2]=(lhs_r[j][2][2][2]*pivot);
				lhs_r[j][2][3][2]=(lhs_r[j][2][3][2]*pivot);
				lhs_r[j][2][4][2]=(lhs_r[j][2][4][2]*pivot);
				rhs[k][j][i][2]=(rhs[k][j][i][2]*pivot);
				coeff=lhs_r[j][1][2][0];
				lhs_r[j][1][3][0]=(lhs_r[j][1][3][0]-(coeff*lhs_r[j][1][3][2]));
				lhs_r[j][1][4][0]=(lhs_r[j][1][4][0]-(coeff*lhs_r[j][1][4][2]));
				lhs_r[j][2][0][0]=(lhs_r[j][2][0][0]-(coeff*lhs_r[j][2][0][2]));
				lhs_r[j][2][1][0]=(lhs_r[j][2][1][0]-(coeff*lhs_r[j][2][1][2]));
				lhs_r[j][2][2][0]=(lhs_r[j][2][2][0]-(coeff*lhs_r[j][2][2][2]));
				lhs_r[j][2][3][0]=(lhs_r[j][2][3][0]-(coeff*lhs_r[j][2][3][2]));
				lhs_r[j][2][4][0]=(lhs_r[j][2][4][0]-(coeff*lhs_r[j][2][4][2]));
				rhs[k][j][i][0]=(rhs[k][j][i][0]-(coeff*rhs[k][j][i][2]));
				coeff=lhs_r[j][1][2][1];
				lhs_r[j][1][3][1]=(lhs_r[j][1][3][1]-(coeff*lhs_r[j][1][3][2]));
				lhs_r[j][1][4][1]=(lhs_r[j][1][4][1]-(coeff*lhs_r[j][1][4][2]));
				lhs_r[j][2][0][1]=(lhs_r[j][2][0][1]-(coeff*lhs_r[j][2][0][2]));
				lhs_r[j][2][1][1]=(lhs_r[j][2][1][1]-(coeff*lhs_r[j][2][1][2]));
				lhs_r[j][2][2][1]=(lhs_r[j][2][2][1]-(coeff*lhs_r[j][2][2][2]));
				lhs_r[j][2][3][1]=(lhs_r[j][2][3][1]-(coeff*lhs_r[j][2][3][2]));
				lhs_r[j][2][4][1]=(lhs_r[j][2][4][1]-(coeff*lhs_r[j][2][4][2]));
				rhs[k][j][i][1]=(rhs[k][j][i][1]-(coeff*rhs[k][j][i][2]));
				coeff=lhs_r[j][1][2][3];
				lhs_r[j][1][3][3]=(lhs_r[j][1][3][3]-(coeff*lhs_r[j][1][3][2]));
				lhs_r[j][1][4][3]=(lhs_r[j][1][4][3]-(coeff*lhs_r[j][1][4][2]));
				lhs_r[j][2][0][3]=(lhs_r[j][2][0][3]-(coeff*lhs_r[j][2][0][2]));
				lhs_r[j][2][1][3]=(lhs_r[j][2][1][3]-(coeff*lhs_r[j][2][1][2]));
				lhs_r[j][2][2][3]=(lhs_r[j][2][2][3]-(coeff*lhs_r[j][2][2][2]));
				lhs_r[j][2][3][3]=(lhs_r[j][2][3][3]-(coeff*lhs_r[j][2][3][2]));
				lhs_r[j][2][4][3]=(lhs_r[j][2][4][3]-(coeff*lhs_r[j][2][4][2]));
				rhs[k][j][i][3]=(rhs[k][j][i][3]-(coeff*rhs[k][j][i][2]));
				coeff=lhs_r[j][1][2][4];
				lhs_r[j][1][3][4]=(lhs_r[j][1][3][4]-(coeff*lhs_r[j][1][3][2]));
				lhs_r[j][1][4][4]=(lhs_r[j][1][4][4]-(coeff*lhs_r[j][1][4][2]));
				lhs_r[j][2][0][4]=(lhs_r[j][2][0][4]-(coeff*lhs_r[j][2][0][2]));
				lhs_r[j][2][1][4]=(lhs_r[j][2][1][4]-(coeff*lhs_r[j][2][1][2]));
				lhs_r[j][2][2][4]=(lhs_r[j][2][2][4]-(coeff*lhs_r[j][2][2][2]));
				lhs_r[j][2][3][4]=(lhs_r[j][2][3][4]-(coeff*lhs_r[j][2][3][2]));
				lhs_r[j][2][4][4]=(lhs_r[j][2][4][4]-(coeff*lhs_r[j][2][4][2]));
				rhs[k][j][i][4]=(rhs[k][j][i][4]-(coeff*rhs[k][j][i][2]));
				pivot=(1.0/lhs_r[j][1][3][3]);
				lhs_r[j][1][4][3]=(lhs_r[j][1][4][3]*pivot);
				lhs_r[j][2][0][3]=(lhs_r[j][2][0][3]*pivot);
				lhs_r[j][2][1][3]=(lhs_r[j][2][1][3]*pivot);
				lhs_r[j][2][2][3]=(lhs_r[j][2][2][3]*pivot);
				lhs_r[j][2][3][3]=(lhs_r[j][2][3][3]*pivot);
				lhs_r[j][2][4][3]=(lhs_r[j][2][4][3]*pivot);
				rhs[k][j][i][3]=(rhs[k][j][i][3]*pivot);
				coeff=lhs_r[j][1][3][0];
				lhs_r[j][1][4][0]=(lhs_r[j][1][4][0]-(coeff*lhs_r[j][1][4][3]));
				lhs_r[j][2][0][0]=(lhs_r[j][2][0][0]-(coeff*lhs_r[j][2][0][3]));
				lhs_r[j][2][1][0]=(lhs_r[j][2][1][0]-(coeff*lhs_r[j][2][1][3]));
				lhs_r[j][2][2][0]=(lhs_r[j][2][2][0]-(coeff*lhs_r[j][2][2][3]));
				lhs_r[j][2][3][0]=(lhs_r[j][2][3][0]-(coeff*lhs_r[j][2][3][3]));
				lhs_r[j][2][4][0]=(lhs_r[j][2][4][0]-(coeff*lhs_r[j][2][4][3]));
				rhs[k][j][i][0]=(rhs[k][j][i][0]-(coeff*rhs[k][j][i][3]));
				coeff=lhs_r[j][1][3][1];
				lhs_r[j][1][4][1]=(lhs_r[j][1][4][1]-(coeff*lhs_r[j][1][4][3]));
				lhs_r[j][2][0][1]=(lhs_r[j][2][0][1]-(coeff*lhs_r[j][2][0][3]));
				lhs_r[j][2][1][1]=(lhs_r[j][2][1][1]-(coeff*lhs_r[j][2][1][3]));
				lhs_r[j][2][2][1]=(lhs_r[j][2][2][1]-(coeff*lhs_r[j][2][2][3]));
				lhs_r[j][2][3][1]=(lhs_r[j][2][3][1]-(coeff*lhs_r[j][2][3][3]));
				lhs_r[j][2][4][1]=(lhs_r[j][2][4][1]-(coeff*lhs_r[j][2][4][3]));
				rhs[k][j][i][1]=(rhs[k][j][i][1]-(coeff*rhs[k][j][i][3]));
				coeff=lhs_r[j][1][3][2];
				lhs_r[j][1][4][2]=(lhs_r[j][1][4][2]-(coeff*lhs_r[j][1][4][3]));
				lhs_r[j][2][0][2]=(lhs_r[j][2][0][2]-(coeff*lhs_r[j][2][0][3]));
				lhs_r[j][2][1][2]=(lhs_r[j][2][1][2]-(coeff*lhs_r[j][2][1][3]));
				lhs_r[j][2][2][2]=(lhs_r[j][2][2][2]-(coeff*lhs_r[j][2][2][3]));
				lhs_r[j][2][3][2]=(lhs_r[j][2][3][2]-(coeff*lhs_r[j][2][3][3]));
				lhs_r[j][2][4][2]=(lhs_r[j][2][4][2]-(coeff*lhs_r[j][2][4][3]));
				rhs[k][j][i][2]=(rhs[k][j][i][2]-(coeff*rhs[k][j][i][3]));
				coeff=lhs_r[j][1][3][4];
				lhs_r[j][1][4][4]=(lhs_r[j][1][4][4]-(coeff*lhs_r[j][1][4][3]));
				lhs_r[j][2][0][4]=(lhs_r[j][2][0][4]-(coeff*lhs_r[j][2][0][3]));
				lhs_r[j][2][1][4]=(lhs_r[j][2][1][4]-(coeff*lhs_r[j][2][1][3]));
				lhs_r[j][2][2][4]=(lhs_r[j][2][2][4]-(coeff*lhs_r[j][2][2][3]));
				lhs_r[j][2][3][4]=(lhs_r[j][2][3][4]-(coeff*lhs_r[j][2][3][3]));
				lhs_r[j][2][4][4]=(lhs_r[j][2][4][4]-(coeff*lhs_r[j][2][4][3]));
				rhs[k][j][i][4]=(rhs[k][j][i][4]-(coeff*rhs[k][j][i][3]));
				pivot=(1.0/lhs_r[j][1][4][4]);
				lhs_r[j][2][0][4]=(lhs_r[j][2][0][4]*pivot);
				lhs_r[j][2][1][4]=(lhs_r[j][2][1][4]*pivot);
				lhs_r[j][2][2][4]=(lhs_r[j][2][2][4]*pivot);
				lhs_r[j][2][3][4]=(lhs_r[j][2][3][4]*pivot);
				lhs_r[j][2][4][4]=(lhs_r[j][2][4][4]*pivot);
				rhs[k][j][i][4]=(rhs[k][j][i][4]*pivot);
				coeff=lhs_r[j][1][4][0];
				lhs_r[j][2][0][0]=(lhs_r[j][2][0][0]-(coeff*lhs_r[j][2][0][4]));
				lhs_r[j][2][1][0]=(lhs_r[j][2][1][0]-(coeff*lhs_r[j][2][1][4]));
				lhs_r[j][2][2][0]=(lhs_r[j][2][2][0]-(coeff*lhs_r[j][2][2][4]));
				lhs_r[j][2][3][0]=(lhs_r[j][2][3][0]-(coeff*lhs_r[j][2][3][4]));
				lhs_r[j][2][4][0]=(lhs_r[j][2][4][0]-(coeff*lhs_r[j][2][4][4]));
				rhs[k][j][i][0]=(rhs[k][j][i][0]-(coeff*rhs[k][j][i][4]));
				coeff=lhs_r[j][1][4][1];
				lhs_r[j][2][0][1]=(lhs_r[j][2][0][1]-(coeff*lhs_r[j][2][0][4]));
				lhs_r[j][2][1][1]=(lhs_r[j][2][1][1]-(coeff*lhs_r[j][2][1][4]));
				lhs_r[j][2][2][1]=(lhs_r[j][2][2][1]-(coeff*lhs_r[j][2][2][4]));
				lhs_r[j][2][3][1]=(lhs_r[j][2][3][1]-(coeff*lhs_r[j][2][3][4]));
				lhs_r[j][2][4][1]=(lhs_r[j][2][4][1]-(coeff*lhs_r[j][2][4][4]));
				rhs[k][j][i][1]=(rhs[k][j][i][1]-(coeff*rhs[k][j][i][4]));
				coeff=lhs_r[j][1][4][2];
				lhs_r[j][2][0][2]=(lhs_r[j][2][0][2]-(coeff*lhs_r[j][2][0][4]));
				lhs_r[j][2][1][2]=(lhs_r[j][2][1][2]-(coeff*lhs_r[j][2][1][4]));
				lhs_r[j][2][2][2]=(lhs_r[j][2][2][2]-(coeff*lhs_r[j][2][2][4]));
				lhs_r[j][2][3][2]=(lhs_r[j][2][3][2]-(coeff*lhs_r[j][2][3][4]));
				lhs_r[j][2][4][2]=(lhs_r[j][2][4][2]-(coeff*lhs_r[j][2][4][4]));
				rhs[k][j][i][2]=(rhs[k][j][i][2]-(coeff*rhs[k][j][i][4]));
				coeff=lhs_r[j][1][4][3];
				lhs_r[j][2][0][3]=(lhs_r[j][2][0][3]-(coeff*lhs_r[j][2][0][4]));
				lhs_r[j][2][1][3]=(lhs_r[j][2][1][3]-(coeff*lhs_r[j][2][1][4]));
				lhs_r[j][2][2][3]=(lhs_r[j][2][2][3]-(coeff*lhs_r[j][2][2][4]));
				lhs_r[j][2][3][3]=(lhs_r[j][2][3][3]-(coeff*lhs_r[j][2][3][4]));
				lhs_r[j][2][4][3]=(lhs_r[j][2][4][3]-(coeff*lhs_r[j][2][4][4]));
				rhs[k][j][i][3]=(rhs[k][j][i][3]-(coeff*rhs[k][j][i][4]));
				/* binvcrhs - END */
			}
			/* --------------------------------------------------------------------- */
			/* rhs(jsize) = rhs(jsize) - Arhs(jsize-1) */
			/* --------------------------------------------------------------------- */
			/* matvec_sub(lhs_r[jsize][AA], rhs[k][jsize-1][i], rhs[k][jsize][i]); */
			/* matvec_sub - START */
			rhs[k][jsize][i][0]=(((((rhs[k][jsize][i][0]-(lhs_r[jsize][0][0][0]*rhs[k][jsize-1][i][0]))-(lhs_r[jsize][0][1][0]*rhs[k][jsize-1][i][1]))-(lhs_r[jsize][0][2][0]*rhs[k][jsize-1][i][2]))-(lhs_r[jsize][0][3][0]*rhs[k][jsize-1][i][3]))-(lhs_r[jsize][0][4][0]*rhs[k][jsize-1][i][4]));
			rhs[k][jsize][i][1]=(((((rhs[k][jsize][i][1]-(lhs_r[jsize][0][0][1]*rhs[k][jsize-1][i][0]))-(lhs_r[jsize][0][1][1]*rhs[k][jsize-1][i][1]))-(lhs_r[jsize][0][2][1]*rhs[k][jsize-1][i][2]))-(lhs_r[jsize][0][3][1]*rhs[k][jsize-1][i][3]))-(lhs_r[jsize][0][4][1]*rhs[k][jsize-1][i][4]));
			rhs[k][jsize][i][2]=(((((rhs[k][jsize][i][2]-(lhs_r[jsize][0][0][2]*rhs[k][jsize-1][i][0]))-(lhs_r[jsize][0][1][2]*rhs[k][jsize-1][i][1]))-(lhs_r[jsize][0][2][2]*rhs[k][jsize-1][i][2]))-(lhs_r[jsize][0][3][2]*rhs[k][jsize-1][i][3]))-(lhs_r[jsize][0][4][2]*rhs[k][jsize-1][i][4]));
			rhs[k][jsize][i][3]=(((((rhs[k][jsize][i][3]-(lhs_r[jsize][0][0][3]*rhs[k][jsize-1][i][0]))-(lhs_r[jsize][0][1][3]*rhs[k][jsize-1][i][1]))-(lhs_r[jsize][0][2][3]*rhs[k][jsize-1][i][2]))-(lhs_r[jsize][0][3][3]*rhs[k][jsize-1][i][3]))-(lhs_r[jsize][0][4][3]*rhs[k][jsize-1][i][4]));
			rhs[k][jsize][i][4]=(((((rhs[k][jsize][i][4]-(lhs_r[jsize][0][0][4]*rhs[k][jsize-1][i][0]))-(lhs_r[jsize][0][1][4]*rhs[k][jsize-1][i][1]))-(lhs_r[jsize][0][2][4]*rhs[k][jsize-1][i][2]))-(lhs_r[jsize][0][3][4]*rhs[k][jsize-1][i][3]))-(lhs_r[jsize][0][4][4]*rhs[k][jsize-1][i][4]));
			/* matvec_sub - END */
			/* --------------------------------------------------------------------- */
			/* B(jsize) = B(jsize) - C(jsize-1)A(jsize) */
			/* matmul_sub(AA,i,jsize,k,c, */
			/* $              CC,i,jsize-1,k,c,BB,i,jsize,k) */
			/* --------------------------------------------------------------------- */
			/* matmul_sub(lhs_r[jsize][AA], lhs_r[jsize-1][CC], lhs_r[jsize][BB]); */
			/* matmul_sub - START */
			lhs_r[jsize][1][0][0]=(((((lhs_r[jsize][1][0][0]-(lhs_r[jsize][0][0][0]*lhs_r[jsize-1][2][0][0]))-(lhs_r[jsize][0][1][0]*lhs_r[jsize-1][2][0][1]))-(lhs_r[jsize][0][2][0]*lhs_r[jsize-1][2][0][2]))-(lhs_r[jsize][0][3][0]*lhs_r[jsize-1][2][0][3]))-(lhs_r[jsize][0][4][0]*lhs_r[jsize-1][2][0][4]));
			lhs_r[jsize][1][0][1]=(((((lhs_r[jsize][1][0][1]-(lhs_r[jsize][0][0][1]*lhs_r[jsize-1][2][0][0]))-(lhs_r[jsize][0][1][1]*lhs_r[jsize-1][2][0][1]))-(lhs_r[jsize][0][2][1]*lhs_r[jsize-1][2][0][2]))-(lhs_r[jsize][0][3][1]*lhs_r[jsize-1][2][0][3]))-(lhs_r[jsize][0][4][1]*lhs_r[jsize-1][2][0][4]));
			lhs_r[jsize][1][0][2]=(((((lhs_r[jsize][1][0][2]-(lhs_r[jsize][0][0][2]*lhs_r[jsize-1][2][0][0]))-(lhs_r[jsize][0][1][2]*lhs_r[jsize-1][2][0][1]))-(lhs_r[jsize][0][2][2]*lhs_r[jsize-1][2][0][2]))-(lhs_r[jsize][0][3][2]*lhs_r[jsize-1][2][0][3]))-(lhs_r[jsize][0][4][2]*lhs_r[jsize-1][2][0][4]));
			lhs_r[jsize][1][0][3]=(((((lhs_r[jsize][1][0][3]-(lhs_r[jsize][0][0][3]*lhs_r[jsize-1][2][0][0]))-(lhs_r[jsize][0][1][3]*lhs_r[jsize-1][2][0][1]))-(lhs_r[jsize][0][2][3]*lhs_r[jsize-1][2][0][2]))-(lhs_r[jsize][0][3][3]*lhs_r[jsize-1][2][0][3]))-(lhs_r[jsize][0][4][3]*lhs_r[jsize-1][2][0][4]));
			lhs_r[jsize][1][0][4]=(((((lhs_r[jsize][1][0][4]-(lhs_r[jsize][0][0][4]*lhs_r[jsize-1][2][0][0]))-(lhs_r[jsize][0][1][4]*lhs_r[jsize-1][2][0][1]))-(lhs_r[jsize][0][2][4]*lhs_r[jsize-1][2][0][2]))-(lhs_r[jsize][0][3][4]*lhs_r[jsize-1][2][0][3]))-(lhs_r[jsize][0][4][4]*lhs_r[jsize-1][2][0][4]));
			lhs_r[jsize][1][1][0]=(((((lhs_r[jsize][1][1][0]-(lhs_r[jsize][0][0][0]*lhs_r[jsize-1][2][1][0]))-(lhs_r[jsize][0][1][0]*lhs_r[jsize-1][2][1][1]))-(lhs_r[jsize][0][2][0]*lhs_r[jsize-1][2][1][2]))-(lhs_r[jsize][0][3][0]*lhs_r[jsize-1][2][1][3]))-(lhs_r[jsize][0][4][0]*lhs_r[jsize-1][2][1][4]));
			lhs_r[jsize][1][1][1]=(((((lhs_r[jsize][1][1][1]-(lhs_r[jsize][0][0][1]*lhs_r[jsize-1][2][1][0]))-(lhs_r[jsize][0][1][1]*lhs_r[jsize-1][2][1][1]))-(lhs_r[jsize][0][2][1]*lhs_r[jsize-1][2][1][2]))-(lhs_r[jsize][0][3][1]*lhs_r[jsize-1][2][1][3]))-(lhs_r[jsize][0][4][1]*lhs_r[jsize-1][2][1][4]));
			lhs_r[jsize][1][1][2]=(((((lhs_r[jsize][1][1][2]-(lhs_r[jsize][0][0][2]*lhs_r[jsize-1][2][1][0]))-(lhs_r[jsize][0][1][2]*lhs_r[jsize-1][2][1][1]))-(lhs_r[jsize][0][2][2]*lhs_r[jsize-1][2][1][2]))-(lhs_r[jsize][0][3][2]*lhs_r[jsize-1][2][1][3]))-(lhs_r[jsize][0][4][2]*lhs_r[jsize-1][2][1][4]));
			lhs_r[jsize][1][1][3]=(((((lhs_r[jsize][1][1][3]-(lhs_r[jsize][0][0][3]*lhs_r[jsize-1][2][1][0]))-(lhs_r[jsize][0][1][3]*lhs_r[jsize-1][2][1][1]))-(lhs_r[jsize][0][2][3]*lhs_r[jsize-1][2][1][2]))-(lhs_r[jsize][0][3][3]*lhs_r[jsize-1][2][1][3]))-(lhs_r[jsize][0][4][3]*lhs_r[jsize-1][2][1][4]));
			lhs_r[jsize][1][1][4]=(((((lhs_r[jsize][1][1][4]-(lhs_r[jsize][0][0][4]*lhs_r[jsize-1][2][1][0]))-(lhs_r[jsize][0][1][4]*lhs_r[jsize-1][2][1][1]))-(lhs_r[jsize][0][2][4]*lhs_r[jsize-1][2][1][2]))-(lhs_r[jsize][0][3][4]*lhs_r[jsize-1][2][1][3]))-(lhs_r[jsize][0][4][4]*lhs_r[jsize-1][2][1][4]));
			lhs_r[jsize][1][2][0]=(((((lhs_r[jsize][1][2][0]-(lhs_r[jsize][0][0][0]*lhs_r[jsize-1][2][2][0]))-(lhs_r[jsize][0][1][0]*lhs_r[jsize-1][2][2][1]))-(lhs_r[jsize][0][2][0]*lhs_r[jsize-1][2][2][2]))-(lhs_r[jsize][0][3][0]*lhs_r[jsize-1][2][2][3]))-(lhs_r[jsize][0][4][0]*lhs_r[jsize-1][2][2][4]));
			lhs_r[jsize][1][2][1]=(((((lhs_r[jsize][1][2][1]-(lhs_r[jsize][0][0][1]*lhs_r[jsize-1][2][2][0]))-(lhs_r[jsize][0][1][1]*lhs_r[jsize-1][2][2][1]))-(lhs_r[jsize][0][2][1]*lhs_r[jsize-1][2][2][2]))-(lhs_r[jsize][0][3][1]*lhs_r[jsize-1][2][2][3]))-(lhs_r[jsize][0][4][1]*lhs_r[jsize-1][2][2][4]));
			lhs_r[jsize][1][2][2]=(((((lhs_r[jsize][1][2][2]-(lhs_r[jsize][0][0][2]*lhs_r[jsize-1][2][2][0]))-(lhs_r[jsize][0][1][2]*lhs_r[jsize-1][2][2][1]))-(lhs_r[jsize][0][2][2]*lhs_r[jsize-1][2][2][2]))-(lhs_r[jsize][0][3][2]*lhs_r[jsize-1][2][2][3]))-(lhs_r[jsize][0][4][2]*lhs_r[jsize-1][2][2][4]));
			lhs_r[jsize][1][2][3]=(((((lhs_r[jsize][1][2][3]-(lhs_r[jsize][0][0][3]*lhs_r[jsize-1][2][2][0]))-(lhs_r[jsize][0][1][3]*lhs_r[jsize-1][2][2][1]))-(lhs_r[jsize][0][2][3]*lhs_r[jsize-1][2][2][2]))-(lhs_r[jsize][0][3][3]*lhs_r[jsize-1][2][2][3]))-(lhs_r[jsize][0][4][3]*lhs_r[jsize-1][2][2][4]));
			lhs_r[jsize][1][2][4]=(((((lhs_r[jsize][1][2][4]-(lhs_r[jsize][0][0][4]*lhs_r[jsize-1][2][2][0]))-(lhs_r[jsize][0][1][4]*lhs_r[jsize-1][2][2][1]))-(lhs_r[jsize][0][2][4]*lhs_r[jsize-1][2][2][2]))-(lhs_r[jsize][0][3][4]*lhs_r[jsize-1][2][2][3]))-(lhs_r[jsize][0][4][4]*lhs_r[jsize-1][2][2][4]));
			lhs_r[jsize][1][3][0]=(((((lhs_r[jsize][1][3][0]-(lhs_r[jsize][0][0][0]*lhs_r[jsize-1][2][3][0]))-(lhs_r[jsize][0][1][0]*lhs_r[jsize-1][2][3][1]))-(lhs_r[jsize][0][2][0]*lhs_r[jsize-1][2][3][2]))-(lhs_r[jsize][0][3][0]*lhs_r[jsize-1][2][3][3]))-(lhs_r[jsize][0][4][0]*lhs_r[jsize-1][2][3][4]));
			lhs_r[jsize][1][3][1]=(((((lhs_r[jsize][1][3][1]-(lhs_r[jsize][0][0][1]*lhs_r[jsize-1][2][3][0]))-(lhs_r[jsize][0][1][1]*lhs_r[jsize-1][2][3][1]))-(lhs_r[jsize][0][2][1]*lhs_r[jsize-1][2][3][2]))-(lhs_r[jsize][0][3][1]*lhs_r[jsize-1][2][3][3]))-(lhs_r[jsize][0][4][1]*lhs_r[jsize-1][2][3][4]));
			lhs_r[jsize][1][3][2]=(((((lhs_r[jsize][1][3][2]-(lhs_r[jsize][0][0][2]*lhs_r[jsize-1][2][3][0]))-(lhs_r[jsize][0][1][2]*lhs_r[jsize-1][2][3][1]))-(lhs_r[jsize][0][2][2]*lhs_r[jsize-1][2][3][2]))-(lhs_r[jsize][0][3][2]*lhs_r[jsize-1][2][3][3]))-(lhs_r[jsize][0][4][2]*lhs_r[jsize-1][2][3][4]));
			lhs_r[jsize][1][3][3]=(((((lhs_r[jsize][1][3][3]-(lhs_r[jsize][0][0][3]*lhs_r[jsize-1][2][3][0]))-(lhs_r[jsize][0][1][3]*lhs_r[jsize-1][2][3][1]))-(lhs_r[jsize][0][2][3]*lhs_r[jsize-1][2][3][2]))-(lhs_r[jsize][0][3][3]*lhs_r[jsize-1][2][3][3]))-(lhs_r[jsize][0][4][3]*lhs_r[jsize-1][2][3][4]));
			lhs_r[jsize][1][3][4]=(((((lhs_r[jsize][1][3][4]-(lhs_r[jsize][0][0][4]*lhs_r[jsize-1][2][3][0]))-(lhs_r[jsize][0][1][4]*lhs_r[jsize-1][2][3][1]))-(lhs_r[jsize][0][2][4]*lhs_r[jsize-1][2][3][2]))-(lhs_r[jsize][0][3][4]*lhs_r[jsize-1][2][3][3]))-(lhs_r[jsize][0][4][4]*lhs_r[jsize-1][2][3][4]));
			lhs_r[jsize][1][4][0]=(((((lhs_r[jsize][1][4][0]-(lhs_r[jsize][0][0][0]*lhs_r[jsize-1][2][4][0]))-(lhs_r[jsize][0][1][0]*lhs_r[jsize-1][2][4][1]))-(lhs_r[jsize][0][2][0]*lhs_r[jsize-1][2][4][2]))-(lhs_r[jsize][0][3][0]*lhs_r[jsize-1][2][4][3]))-(lhs_r[jsize][0][4][0]*lhs_r[jsize-1][2][4][4]));
			lhs_r[jsize][1][4][1]=(((((lhs_r[jsize][1][4][1]-(lhs_r[jsize][0][0][1]*lhs_r[jsize-1][2][4][0]))-(lhs_r[jsize][0][1][1]*lhs_r[jsize-1][2][4][1]))-(lhs_r[jsize][0][2][1]*lhs_r[jsize-1][2][4][2]))-(lhs_r[jsize][0][3][1]*lhs_r[jsize-1][2][4][3]))-(lhs_r[jsize][0][4][1]*lhs_r[jsize-1][2][4][4]));
			lhs_r[jsize][1][4][2]=(((((lhs_r[jsize][1][4][2]-(lhs_r[jsize][0][0][2]*lhs_r[jsize-1][2][4][0]))-(lhs_r[jsize][0][1][2]*lhs_r[jsize-1][2][4][1]))-(lhs_r[jsize][0][2][2]*lhs_r[jsize-1][2][4][2]))-(lhs_r[jsize][0][3][2]*lhs_r[jsize-1][2][4][3]))-(lhs_r[jsize][0][4][2]*lhs_r[jsize-1][2][4][4]));
			lhs_r[jsize][1][4][3]=(((((lhs_r[jsize][1][4][3]-(lhs_r[jsize][0][0][3]*lhs_r[jsize-1][2][4][0]))-(lhs_r[jsize][0][1][3]*lhs_r[jsize-1][2][4][1]))-(lhs_r[jsize][0][2][3]*lhs_r[jsize-1][2][4][2]))-(lhs_r[jsize][0][3][3]*lhs_r[jsize-1][2][4][3]))-(lhs_r[jsize][0][4][3]*lhs_r[jsize-1][2][4][4]));
			lhs_r[jsize][1][4][4]=(((((lhs_r[jsize][1][4][4]-(lhs_r[jsize][0][0][4]*lhs_r[jsize-1][2][4][0]))-(lhs_r[jsize][0][1][4]*lhs_r[jsize-1][2][4][1]))-(lhs_r[jsize][0][2][4]*lhs_r[jsize-1][2][4][2]))-(lhs_r[jsize][0][3][4]*lhs_r[jsize-1][2][4][3]))-(lhs_r[jsize][0][4][4]*lhs_r[jsize-1][2][4][4]));
			/* matmul_sub - END */
			/* --------------------------------------------------------------------- */
			/* multiply rhs(jsize) by b_inverse(jsize) and copy to rhs */
			/* --------------------------------------------------------------------- */
			/* binvrhs( lhs_r[jsize][BB], rhs[k][jsize][i] ); */
			/* binvrhs - START */
			pivot=(1.0/lhs_r[jsize][1][0][0]);
			lhs_r[jsize][1][1][0]=(lhs_r[jsize][1][1][0]*pivot);
			lhs_r[jsize][1][2][0]=(lhs_r[jsize][1][2][0]*pivot);
			lhs_r[jsize][1][3][0]=(lhs_r[jsize][1][3][0]*pivot);
			lhs_r[jsize][1][4][0]=(lhs_r[jsize][1][4][0]*pivot);
			rhs[k][jsize][i][0]=(rhs[k][jsize][i][0]*pivot);
			coeff=lhs_r[jsize][1][0][1];
			lhs_r[jsize][1][1][1]=(lhs_r[jsize][1][1][1]-(coeff*lhs_r[jsize][1][1][0]));
			lhs_r[jsize][1][2][1]=(lhs_r[jsize][1][2][1]-(coeff*lhs_r[jsize][1][2][0]));
			lhs_r[jsize][1][3][1]=(lhs_r[jsize][1][3][1]-(coeff*lhs_r[jsize][1][3][0]));
			lhs_r[jsize][1][4][1]=(lhs_r[jsize][1][4][1]-(coeff*lhs_r[jsize][1][4][0]));
			rhs[k][jsize][i][1]=(rhs[k][jsize][i][1]-(coeff*rhs[k][jsize][i][0]));
			coeff=lhs_r[jsize][1][0][2];
			lhs_r[jsize][1][1][2]=(lhs_r[jsize][1][1][2]-(coeff*lhs_r[jsize][1][1][0]));
			lhs_r[jsize][1][2][2]=(lhs_r[jsize][1][2][2]-(coeff*lhs_r[jsize][1][2][0]));
			lhs_r[jsize][1][3][2]=(lhs_r[jsize][1][3][2]-(coeff*lhs_r[jsize][1][3][0]));
			lhs_r[jsize][1][4][2]=(lhs_r[jsize][1][4][2]-(coeff*lhs_r[jsize][1][4][0]));
			rhs[k][jsize][i][2]=(rhs[k][jsize][i][2]-(coeff*rhs[k][jsize][i][0]));
			coeff=lhs_r[jsize][1][0][3];
			lhs_r[jsize][1][1][3]=(lhs_r[jsize][1][1][3]-(coeff*lhs_r[jsize][1][1][0]));
			lhs_r[jsize][1][2][3]=(lhs_r[jsize][1][2][3]-(coeff*lhs_r[jsize][1][2][0]));
			lhs_r[jsize][1][3][3]=(lhs_r[jsize][1][3][3]-(coeff*lhs_r[jsize][1][3][0]));
			lhs_r[jsize][1][4][3]=(lhs_r[jsize][1][4][3]-(coeff*lhs_r[jsize][1][4][0]));
			rhs[k][jsize][i][3]=(rhs[k][jsize][i][3]-(coeff*rhs[k][jsize][i][0]));
			coeff=lhs_r[jsize][1][0][4];
			lhs_r[jsize][1][1][4]=(lhs_r[jsize][1][1][4]-(coeff*lhs_r[jsize][1][1][0]));
			lhs_r[jsize][1][2][4]=(lhs_r[jsize][1][2][4]-(coeff*lhs_r[jsize][1][2][0]));
			lhs_r[jsize][1][3][4]=(lhs_r[jsize][1][3][4]-(coeff*lhs_r[jsize][1][3][0]));
			lhs_r[jsize][1][4][4]=(lhs_r[jsize][1][4][4]-(coeff*lhs_r[jsize][1][4][0]));
			rhs[k][jsize][i][4]=(rhs[k][jsize][i][4]-(coeff*rhs[k][jsize][i][0]));
			pivot=(1.0/lhs_r[jsize][1][1][1]);
			lhs_r[jsize][1][2][1]=(lhs_r[jsize][1][2][1]*pivot);
			lhs_r[jsize][1][3][1]=(lhs_r[jsize][1][3][1]*pivot);
			lhs_r[jsize][1][4][1]=(lhs_r[jsize][1][4][1]*pivot);
			rhs[k][jsize][i][1]=(rhs[k][jsize][i][1]*pivot);
			coeff=lhs_r[jsize][1][1][0];
			lhs_r[jsize][1][2][0]=(lhs_r[jsize][1][2][0]-(coeff*lhs_r[jsize][1][2][1]));
			lhs_r[jsize][1][3][0]=(lhs_r[jsize][1][3][0]-(coeff*lhs_r[jsize][1][3][1]));
			lhs_r[jsize][1][4][0]=(lhs_r[jsize][1][4][0]-(coeff*lhs_r[jsize][1][4][1]));
			rhs[k][jsize][i][0]=(rhs[k][jsize][i][0]-(coeff*rhs[k][jsize][i][1]));
			coeff=lhs_r[jsize][1][1][2];
			lhs_r[jsize][1][2][2]=(lhs_r[jsize][1][2][2]-(coeff*lhs_r[jsize][1][2][1]));
			lhs_r[jsize][1][3][2]=(lhs_r[jsize][1][3][2]-(coeff*lhs_r[jsize][1][3][1]));
			lhs_r[jsize][1][4][2]=(lhs_r[jsize][1][4][2]-(coeff*lhs_r[jsize][1][4][1]));
			rhs[k][jsize][i][2]=(rhs[k][jsize][i][2]-(coeff*rhs[k][jsize][i][1]));
			coeff=lhs_r[jsize][1][1][3];
			lhs_r[jsize][1][2][3]=(lhs_r[jsize][1][2][3]-(coeff*lhs_r[jsize][1][2][1]));
			lhs_r[jsize][1][3][3]=(lhs_r[jsize][1][3][3]-(coeff*lhs_r[jsize][1][3][1]));
			lhs_r[jsize][1][4][3]=(lhs_r[jsize][1][4][3]-(coeff*lhs_r[jsize][1][4][1]));
			rhs[k][jsize][i][3]=(rhs[k][jsize][i][3]-(coeff*rhs[k][jsize][i][1]));
			coeff=lhs_r[jsize][1][1][4];
			lhs_r[jsize][1][2][4]=(lhs_r[jsize][1][2][4]-(coeff*lhs_r[jsize][1][2][1]));
			lhs_r[jsize][1][3][4]=(lhs_r[jsize][1][3][4]-(coeff*lhs_r[jsize][1][3][1]));
			lhs_r[jsize][1][4][4]=(lhs_r[jsize][1][4][4]-(coeff*lhs_r[jsize][1][4][1]));
			rhs[k][jsize][i][4]=(rhs[k][jsize][i][4]-(coeff*rhs[k][jsize][i][1]));
			pivot=(1.0/lhs_r[jsize][1][2][2]);
			lhs_r[jsize][1][3][2]=(lhs_r[jsize][1][3][2]*pivot);
			lhs_r[jsize][1][4][2]=(lhs_r[jsize][1][4][2]*pivot);
			rhs[k][jsize][i][2]=(rhs[k][jsize][i][2]*pivot);
			coeff=lhs_r[jsize][1][2][0];
			lhs_r[jsize][1][3][0]=(lhs_r[jsize][1][3][0]-(coeff*lhs_r[jsize][1][3][2]));
			lhs_r[jsize][1][4][0]=(lhs_r[jsize][1][4][0]-(coeff*lhs_r[jsize][1][4][2]));
			rhs[k][jsize][i][0]=(rhs[k][jsize][i][0]-(coeff*rhs[k][jsize][i][2]));
			coeff=lhs_r[jsize][1][2][1];
			lhs_r[jsize][1][3][1]=(lhs_r[jsize][1][3][1]-(coeff*lhs_r[jsize][1][3][2]));
			lhs_r[jsize][1][4][1]=(lhs_r[jsize][1][4][1]-(coeff*lhs_r[jsize][1][4][2]));
			rhs[k][jsize][i][1]=(rhs[k][jsize][i][1]-(coeff*rhs[k][jsize][i][2]));
			coeff=lhs_r[jsize][1][2][3];
			lhs_r[jsize][1][3][3]=(lhs_r[jsize][1][3][3]-(coeff*lhs_r[jsize][1][3][2]));
			lhs_r[jsize][1][4][3]=(lhs_r[jsize][1][4][3]-(coeff*lhs_r[jsize][1][4][2]));
			rhs[k][jsize][i][3]=(rhs[k][jsize][i][3]-(coeff*rhs[k][jsize][i][2]));
			coeff=lhs_r[jsize][1][2][4];
			lhs_r[jsize][1][3][4]=(lhs_r[jsize][1][3][4]-(coeff*lhs_r[jsize][1][3][2]));
			lhs_r[jsize][1][4][4]=(lhs_r[jsize][1][4][4]-(coeff*lhs_r[jsize][1][4][2]));
			rhs[k][jsize][i][4]=(rhs[k][jsize][i][4]-(coeff*rhs[k][jsize][i][2]));
			pivot=(1.0/lhs_r[jsize][1][3][3]);
			lhs_r[jsize][1][4][3]=(lhs_r[jsize][1][4][3]*pivot);
			rhs[k][jsize][i][3]=(rhs[k][jsize][i][3]*pivot);
			coeff=lhs_r[jsize][1][3][0];
			lhs_r[jsize][1][4][0]=(lhs_r[jsize][1][4][0]-(coeff*lhs_r[jsize][1][4][3]));
			rhs[k][jsize][i][0]=(rhs[k][jsize][i][0]-(coeff*rhs[k][jsize][i][3]));
			coeff=lhs_r[jsize][1][3][1];
			lhs_r[jsize][1][4][1]=(lhs_r[jsize][1][4][1]-(coeff*lhs_r[jsize][1][4][3]));
			rhs[k][jsize][i][1]=(rhs[k][jsize][i][1]-(coeff*rhs[k][jsize][i][3]));
			coeff=lhs_r[jsize][1][3][2];
			lhs_r[jsize][1][4][2]=(lhs_r[jsize][1][4][2]-(coeff*lhs_r[jsize][1][4][3]));
			rhs[k][jsize][i][2]=(rhs[k][jsize][i][2]-(coeff*rhs[k][jsize][i][3]));
			coeff=lhs_r[jsize][1][3][4];
			lhs_r[jsize][1][4][4]=(lhs_r[jsize][1][4][4]-(coeff*lhs_r[jsize][1][4][3]));
			rhs[k][jsize][i][4]=(rhs[k][jsize][i][4]-(coeff*rhs[k][jsize][i][3]));
			pivot=(1.0/lhs_r[jsize][1][4][4]);
			rhs[k][jsize][i][4]=(rhs[k][jsize][i][4]*pivot);
			coeff=lhs_r[jsize][1][4][0];
			rhs[k][jsize][i][0]=(rhs[k][jsize][i][0]-(coeff*rhs[k][jsize][i][4]));
			coeff=lhs_r[jsize][1][4][1];
			rhs[k][jsize][i][1]=(rhs[k][jsize][i][1]-(coeff*rhs[k][jsize][i][4]));
			coeff=lhs_r[jsize][1][4][2];
			rhs[k][jsize][i][2]=(rhs[k][jsize][i][2]-(coeff*rhs[k][jsize][i][4]));
			coeff=lhs_r[jsize][1][4][3];
			rhs[k][jsize][i][3]=(rhs[k][jsize][i][3]-(coeff*rhs[k][jsize][i][4]));
			/* binvrhs - END */
			/* --------------------------------------------------------------------- */
			/* back solve: if last cell, then generate U(jsize)=rhs(jsize) */
			/* else assume U(jsize) is loaded in un pack backsub_info */
			/* so just use it */
			/* after u(jstart) will be sent to next cell */
			/* --------------------------------------------------------------------- */
			#pragma cetus private(j, m, n) 
			#pragma loop name y_solve#0#0#5 
			for (j=(jsize-1); j>=0; j -- )
			{
				#pragma cetus private(m, n) 
				#pragma loop name y_solve#0#0#5#0 
				for (m=0; m<5; m ++ )
				{
					#pragma cetus private(n) 
					#pragma loop name y_solve#0#0#5#0#0 
					for (n=0; n<5; n ++ )
					{
						rhs[k][j][i][m]=(rhs[k][j][i][m]-(lhs_r[j][2][n][m]*rhs[k][j+1][i][n]));
					}
				}
			}
		}
	}
	if (timeron)
	{
		timer_stop(7);
	}
}


==> NAS_files/BT_Cetus/z_solve.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB BT code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
#include "header.h"
#include "work_lhs.h"
#include "timers.h"
/* --------------------------------------------------------------------- */
/* Performs line solves in Z direction by first factoring */
/* the block-tridiagonal matrix into an upper triangular matrix,  */
/* and then performing back substitution to solve for the unknow */
/* vectors of each line.   */
/*  */
/* Make sure we treat elements zero to cell_size in the direction */
/* of the sweep. */
/* --------------------------------------------------------------------- */
void z_solve()
{
	int i, j, k, m, n, ksize;
	/* --------------------------------------------------------------------- */
	/* --------------------------------------------------------------------- */
	if (timeron)
	{
		timer_start(8);
	}
	/* --------------------------------------------------------------------- */
	/* --------------------------------------------------------------------- */
	/* --------------------------------------------------------------------- */
	/* This function computes the left hand side for the three z-factors    */
	/* --------------------------------------------------------------------- */
	ksize=(grid_points[2]-1);
	/* --------------------------------------------------------------------- */
	/* Compute the indices for storing the block-diagonal matrix; */
	/* determine c (labeled f) and s jacobians */
	/* --------------------------------------------------------------------- */
	#pragma cetus firstprivate(fjac, njac) 
	#pragma cetus private(i, j, k, m, n) 
	#pragma cetus lastprivate(fjac, njac, tmp1, tmp2, tmp3) 
	#pragma loop name z_solve#0 
	#pragma cetus parallel 
#pragma omp parallel for private(i, j, k, m, n) firstprivate(fjac, njac) lastprivate(fjac, njac, tmp1, tmp2, tmp3)
	//#pragma omp parallel for if((10000<(((((((-1183L+(588L*grid_points[0L]))+(592L*grid_points[1L]))+(1936L*grid_points[2L]))+((-294L*grid_points[0L])*grid_points[1L]))+((-968L*grid_points[0L])*grid_points[2L]))+((-968L*grid_points[1L])*grid_points[2L]))+(((484L*grid_points[0L])*grid_points[1L])*grid_points[2L])))) private(i, j, k, m, n) firstprivate(fjac, njac) lastprivate(fjac, njac, tmp1, tmp2, tmp3)
	for (j=1; j<=(grid_points[1]-2); j ++ )
	{
		double lhs_r[(162+1)][3][5][5];
		#pragma cetus firstprivate(fjac, njac) 
		#pragma cetus private(coeff, i, i_lhsinit, k, m, m_lhsinit, n, n_lhsinit, pivot) 
		#pragma cetus lastprivate(fjac, njac, tmp1, tmp2, tmp3) 
		#pragma loop name z_solve#0#0 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			int i_lhsinit, m_lhsinit, n_lhsinit;
			double pivot, coeff;
			#pragma cetus private(k) 
			#pragma cetus lastprivate(tmp1, tmp2, tmp3) 
			#pragma loop name z_solve#0#0#0 
			for (k=0; k<=ksize; k ++ )
			{
				tmp1=(1.0/u[k][j][i][0]);
				tmp2=(tmp1*tmp1);
				tmp3=(tmp1*tmp2);
				fjac[k][0][0]=0.0;
				fjac[k][1][0]=0.0;
				fjac[k][2][0]=0.0;
				fjac[k][3][0]=1.0;
				fjac[k][4][0]=0.0;
				fjac[k][0][1]=(( - (u[k][j][i][1]*u[k][j][i][3]))*tmp2);
				fjac[k][1][1]=(u[k][j][i][3]*tmp1);
				fjac[k][2][1]=0.0;
				fjac[k][3][1]=(u[k][j][i][1]*tmp1);
				fjac[k][4][1]=0.0;
				fjac[k][0][2]=(( - (u[k][j][i][2]*u[k][j][i][3]))*tmp2);
				fjac[k][1][2]=0.0;
				fjac[k][2][2]=(u[k][j][i][3]*tmp1);
				fjac[k][3][2]=(u[k][j][i][2]*tmp1);
				fjac[k][4][2]=0.0;
				fjac[k][0][3]=(( - ((u[k][j][i][3]*u[k][j][i][3])*tmp2))+(c2*qs[k][j][i]));
				fjac[k][1][3]=((( - c2)*u[k][j][i][1])*tmp1);
				fjac[k][2][3]=((( - c2)*u[k][j][i][2])*tmp1);
				fjac[k][3][3]=(((2.0-c2)*u[k][j][i][3])*tmp1);
				fjac[k][4][3]=c2;
				fjac[k][0][4]=(((((c2*2.0)*square[k][j][i])-(c1*u[k][j][i][4]))*u[k][j][i][3])*tmp2);
				fjac[k][1][4]=((( - c2)*(u[k][j][i][1]*u[k][j][i][3]))*tmp2);
				fjac[k][2][4]=((( - c2)*(u[k][j][i][2]*u[k][j][i][3]))*tmp2);
				fjac[k][3][4]=((c1*(u[k][j][i][4]*tmp1))-(c2*(qs[k][j][i]+((u[k][j][i][3]*u[k][j][i][3])*tmp2))));
				fjac[k][4][4]=((c1*u[k][j][i][3])*tmp1);
				njac[k][0][0]=0.0;
				njac[k][1][0]=0.0;
				njac[k][2][0]=0.0;
				njac[k][3][0]=0.0;
				njac[k][4][0]=0.0;
				njac[k][0][1]=((( - c3c4)*tmp2)*u[k][j][i][1]);
				njac[k][1][1]=(c3c4*tmp1);
				njac[k][2][1]=0.0;
				njac[k][3][1]=0.0;
				njac[k][4][1]=0.0;
				njac[k][0][2]=((( - c3c4)*tmp2)*u[k][j][i][2]);
				njac[k][1][2]=0.0;
				njac[k][2][2]=(c3c4*tmp1);
				njac[k][3][2]=0.0;
				njac[k][4][2]=0.0;
				njac[k][0][3]=(((( - con43)*c3c4)*tmp2)*u[k][j][i][3]);
				njac[k][1][3]=0.0;
				njac[k][2][3]=0.0;
				njac[k][3][3]=(((con43*c3)*c4)*tmp1);
				njac[k][4][3]=0.0;
				njac[k][0][4]=(((((( - (c3c4-c1345))*tmp3)*(u[k][j][i][1]*u[k][j][i][1]))-(((c3c4-c1345)*tmp3)*(u[k][j][i][2]*u[k][j][i][2])))-((((con43*c3c4)-c1345)*tmp3)*(u[k][j][i][3]*u[k][j][i][3])))-((c1345*tmp2)*u[k][j][i][4]));
				njac[k][1][4]=(((c3c4-c1345)*tmp2)*u[k][j][i][1]);
				njac[k][2][4]=(((c3c4-c1345)*tmp2)*u[k][j][i][2]);
				njac[k][3][4]=((((con43*c3c4)-c1345)*tmp2)*u[k][j][i][3]);
				njac[k][4][4]=(c1345*tmp1);
			}
			/* --------------------------------------------------------------------- */
			/* now jacobians set, so form left hand side in z direction */
			/* --------------------------------------------------------------------- */
			/* lhsinit(lhs, ksize); */
			/* lhsinit  - START */
			i_lhsinit=0;
			#pragma cetus private(m_lhsinit, n_lhsinit) 
			#pragma loop name z_solve#0#0#1 
			for (n_lhsinit=0; n_lhsinit<5; n_lhsinit ++ )
			{
				#pragma cetus private(m_lhsinit) 
				#pragma loop name z_solve#0#0#1#0 
				for (m_lhsinit=0; m_lhsinit<5; m_lhsinit ++ )
				{
					lhs_r[i_lhsinit][0][n_lhsinit][m_lhsinit]=0.0;
					lhs_r[i_lhsinit][1][n_lhsinit][m_lhsinit]=0.0;
					lhs_r[i_lhsinit][2][n_lhsinit][m_lhsinit]=0.0;
				}
				lhs_r[i_lhsinit][1][n_lhsinit][n_lhsinit]=1.0;
			}
			i_lhsinit=ksize;
			#pragma cetus private(m_lhsinit, n_lhsinit) 
			#pragma loop name z_solve#0#0#2 
			for (n_lhsinit=0; n_lhsinit<5; n_lhsinit ++ )
			{
				#pragma cetus private(m_lhsinit) 
				#pragma loop name z_solve#0#0#2#0 
				for (m_lhsinit=0; m_lhsinit<5; m_lhsinit ++ )
				{
					lhs_r[i_lhsinit][0][n_lhsinit][m_lhsinit]=0.0;
					lhs_r[i_lhsinit][1][n_lhsinit][m_lhsinit]=0.0;
					lhs_r[i_lhsinit][2][n_lhsinit][m_lhsinit]=0.0;
				}
				lhs_r[i_lhsinit][1][n_lhsinit][n_lhsinit]=1.0;
			}
			/* lhsinit  - END */
			#pragma cetus private(k) 
			#pragma cetus lastprivate(tmp1, tmp2) 
			#pragma loop name z_solve#0#0#3 
			for (k=1; k<=(ksize-1); k ++ )
			{
				tmp1=(dt*tz1);
				tmp2=(dt*tz2);
				lhs_r[k][0][0][0]=(((( - tmp2)*fjac[k-1][0][0])-(tmp1*njac[k-1][0][0]))-(tmp1*dz1));
				lhs_r[k][0][1][0]=((( - tmp2)*fjac[k-1][1][0])-(tmp1*njac[k-1][1][0]));
				lhs_r[k][0][2][0]=((( - tmp2)*fjac[k-1][2][0])-(tmp1*njac[k-1][2][0]));
				lhs_r[k][0][3][0]=((( - tmp2)*fjac[k-1][3][0])-(tmp1*njac[k-1][3][0]));
				lhs_r[k][0][4][0]=((( - tmp2)*fjac[k-1][4][0])-(tmp1*njac[k-1][4][0]));
				lhs_r[k][0][0][1]=((( - tmp2)*fjac[k-1][0][1])-(tmp1*njac[k-1][0][1]));
				lhs_r[k][0][1][1]=(((( - tmp2)*fjac[k-1][1][1])-(tmp1*njac[k-1][1][1]))-(tmp1*dz2));
				lhs_r[k][0][2][1]=((( - tmp2)*fjac[k-1][2][1])-(tmp1*njac[k-1][2][1]));
				lhs_r[k][0][3][1]=((( - tmp2)*fjac[k-1][3][1])-(tmp1*njac[k-1][3][1]));
				lhs_r[k][0][4][1]=((( - tmp2)*fjac[k-1][4][1])-(tmp1*njac[k-1][4][1]));
				lhs_r[k][0][0][2]=((( - tmp2)*fjac[k-1][0][2])-(tmp1*njac[k-1][0][2]));
				lhs_r[k][0][1][2]=((( - tmp2)*fjac[k-1][1][2])-(tmp1*njac[k-1][1][2]));
				lhs_r[k][0][2][2]=(((( - tmp2)*fjac[k-1][2][2])-(tmp1*njac[k-1][2][2]))-(tmp1*dz3));
				lhs_r[k][0][3][2]=((( - tmp2)*fjac[k-1][3][2])-(tmp1*njac[k-1][3][2]));
				lhs_r[k][0][4][2]=((( - tmp2)*fjac[k-1][4][2])-(tmp1*njac[k-1][4][2]));
				lhs_r[k][0][0][3]=((( - tmp2)*fjac[k-1][0][3])-(tmp1*njac[k-1][0][3]));
				lhs_r[k][0][1][3]=((( - tmp2)*fjac[k-1][1][3])-(tmp1*njac[k-1][1][3]));
				lhs_r[k][0][2][3]=((( - tmp2)*fjac[k-1][2][3])-(tmp1*njac[k-1][2][3]));
				lhs_r[k][0][3][3]=(((( - tmp2)*fjac[k-1][3][3])-(tmp1*njac[k-1][3][3]))-(tmp1*dz4));
				lhs_r[k][0][4][3]=((( - tmp2)*fjac[k-1][4][3])-(tmp1*njac[k-1][4][3]));
				lhs_r[k][0][0][4]=((( - tmp2)*fjac[k-1][0][4])-(tmp1*njac[k-1][0][4]));
				lhs_r[k][0][1][4]=((( - tmp2)*fjac[k-1][1][4])-(tmp1*njac[k-1][1][4]));
				lhs_r[k][0][2][4]=((( - tmp2)*fjac[k-1][2][4])-(tmp1*njac[k-1][2][4]));
				lhs_r[k][0][3][4]=((( - tmp2)*fjac[k-1][3][4])-(tmp1*njac[k-1][3][4]));
				lhs_r[k][0][4][4]=(((( - tmp2)*fjac[k-1][4][4])-(tmp1*njac[k-1][4][4]))-(tmp1*dz5));
				lhs_r[k][1][0][0]=((1.0+((tmp1*2.0)*njac[k][0][0]))+((tmp1*2.0)*dz1));
				lhs_r[k][1][1][0]=((tmp1*2.0)*njac[k][1][0]);
				lhs_r[k][1][2][0]=((tmp1*2.0)*njac[k][2][0]);
				lhs_r[k][1][3][0]=((tmp1*2.0)*njac[k][3][0]);
				lhs_r[k][1][4][0]=((tmp1*2.0)*njac[k][4][0]);
				lhs_r[k][1][0][1]=((tmp1*2.0)*njac[k][0][1]);
				lhs_r[k][1][1][1]=((1.0+((tmp1*2.0)*njac[k][1][1]))+((tmp1*2.0)*dz2));
				lhs_r[k][1][2][1]=((tmp1*2.0)*njac[k][2][1]);
				lhs_r[k][1][3][1]=((tmp1*2.0)*njac[k][3][1]);
				lhs_r[k][1][4][1]=((tmp1*2.0)*njac[k][4][1]);
				lhs_r[k][1][0][2]=((tmp1*2.0)*njac[k][0][2]);
				lhs_r[k][1][1][2]=((tmp1*2.0)*njac[k][1][2]);
				lhs_r[k][1][2][2]=((1.0+((tmp1*2.0)*njac[k][2][2]))+((tmp1*2.0)*dz3));
				lhs_r[k][1][3][2]=((tmp1*2.0)*njac[k][3][2]);
				lhs_r[k][1][4][2]=((tmp1*2.0)*njac[k][4][2]);
				lhs_r[k][1][0][3]=((tmp1*2.0)*njac[k][0][3]);
				lhs_r[k][1][1][3]=((tmp1*2.0)*njac[k][1][3]);
				lhs_r[k][1][2][3]=((tmp1*2.0)*njac[k][2][3]);
				lhs_r[k][1][3][3]=((1.0+((tmp1*2.0)*njac[k][3][3]))+((tmp1*2.0)*dz4));
				lhs_r[k][1][4][3]=((tmp1*2.0)*njac[k][4][3]);
				lhs_r[k][1][0][4]=((tmp1*2.0)*njac[k][0][4]);
				lhs_r[k][1][1][4]=((tmp1*2.0)*njac[k][1][4]);
				lhs_r[k][1][2][4]=((tmp1*2.0)*njac[k][2][4]);
				lhs_r[k][1][3][4]=((tmp1*2.0)*njac[k][3][4]);
				lhs_r[k][1][4][4]=((1.0+((tmp1*2.0)*njac[k][4][4]))+((tmp1*2.0)*dz5));
				lhs_r[k][2][0][0]=(((tmp2*fjac[k+1][0][0])-(tmp1*njac[k+1][0][0]))-(tmp1*dz1));
				lhs_r[k][2][1][0]=((tmp2*fjac[k+1][1][0])-(tmp1*njac[k+1][1][0]));
				lhs_r[k][2][2][0]=((tmp2*fjac[k+1][2][0])-(tmp1*njac[k+1][2][0]));
				lhs_r[k][2][3][0]=((tmp2*fjac[k+1][3][0])-(tmp1*njac[k+1][3][0]));
				lhs_r[k][2][4][0]=((tmp2*fjac[k+1][4][0])-(tmp1*njac[k+1][4][0]));
				lhs_r[k][2][0][1]=((tmp2*fjac[k+1][0][1])-(tmp1*njac[k+1][0][1]));
				lhs_r[k][2][1][1]=(((tmp2*fjac[k+1][1][1])-(tmp1*njac[k+1][1][1]))-(tmp1*dz2));
				lhs_r[k][2][2][1]=((tmp2*fjac[k+1][2][1])-(tmp1*njac[k+1][2][1]));
				lhs_r[k][2][3][1]=((tmp2*fjac[k+1][3][1])-(tmp1*njac[k+1][3][1]));
				lhs_r[k][2][4][1]=((tmp2*fjac[k+1][4][1])-(tmp1*njac[k+1][4][1]));
				lhs_r[k][2][0][2]=((tmp2*fjac[k+1][0][2])-(tmp1*njac[k+1][0][2]));
				lhs_r[k][2][1][2]=((tmp2*fjac[k+1][1][2])-(tmp1*njac[k+1][1][2]));
				lhs_r[k][2][2][2]=(((tmp2*fjac[k+1][2][2])-(tmp1*njac[k+1][2][2]))-(tmp1*dz3));
				lhs_r[k][2][3][2]=((tmp2*fjac[k+1][3][2])-(tmp1*njac[k+1][3][2]));
				lhs_r[k][2][4][2]=((tmp2*fjac[k+1][4][2])-(tmp1*njac[k+1][4][2]));
				lhs_r[k][2][0][3]=((tmp2*fjac[k+1][0][3])-(tmp1*njac[k+1][0][3]));
				lhs_r[k][2][1][3]=((tmp2*fjac[k+1][1][3])-(tmp1*njac[k+1][1][3]));
				lhs_r[k][2][2][3]=((tmp2*fjac[k+1][2][3])-(tmp1*njac[k+1][2][3]));
				lhs_r[k][2][3][3]=(((tmp2*fjac[k+1][3][3])-(tmp1*njac[k+1][3][3]))-(tmp1*dz4));
				lhs_r[k][2][4][3]=((tmp2*fjac[k+1][4][3])-(tmp1*njac[k+1][4][3]));
				lhs_r[k][2][0][4]=((tmp2*fjac[k+1][0][4])-(tmp1*njac[k+1][0][4]));
				lhs_r[k][2][1][4]=((tmp2*fjac[k+1][1][4])-(tmp1*njac[k+1][1][4]));
				lhs_r[k][2][2][4]=((tmp2*fjac[k+1][2][4])-(tmp1*njac[k+1][2][4]));
				lhs_r[k][2][3][4]=((tmp2*fjac[k+1][3][4])-(tmp1*njac[k+1][3][4]));
				lhs_r[k][2][4][4]=(((tmp2*fjac[k+1][4][4])-(tmp1*njac[k+1][4][4]))-(tmp1*dz5));
			}
			/* --------------------------------------------------------------------- */
			/* --------------------------------------------------------------------- */
			/* --------------------------------------------------------------------- */
			/* performs guaussian elimination on this cell. */
			/*  */
			/* assumes that unpacking routines for non-first cells  */
			/* preload C' and rhs' from previous cell. */
			/*  */
			/* assumed send happens outside this routine, but that */
			/* c'(KMAX) and rhs'(KMAX) will be sent to next cell. */
			/* --------------------------------------------------------------------- */
			/* --------------------------------------------------------------------- */
			/* outer most do loops - sweeping in i direction */
			/* --------------------------------------------------------------------- */
			/* --------------------------------------------------------------------- */
			/* multiply c[0][j][i] by b_inverse and copy back to c */
			/* multiply rhs(0) by b_inverse(0) and copy to rhs */
			/* --------------------------------------------------------------------- */
			/* binvcrhs( lhs_r[0][BB], lhs_r[0][CC], rhs[0][j][i] ); */
			/* binvcrhs  - START */
			pivot=(1.0/lhs_r[0][1][0][0]);
			lhs_r[0][1][1][0]=(lhs_r[0][1][1][0]*pivot);
			lhs_r[0][1][2][0]=(lhs_r[0][1][2][0]*pivot);
			lhs_r[0][1][3][0]=(lhs_r[0][1][3][0]*pivot);
			lhs_r[0][1][4][0]=(lhs_r[0][1][4][0]*pivot);
			lhs_r[0][2][0][0]=(lhs_r[0][2][0][0]*pivot);
			lhs_r[0][2][1][0]=(lhs_r[0][2][1][0]*pivot);
			lhs_r[0][2][2][0]=(lhs_r[0][2][2][0]*pivot);
			lhs_r[0][2][3][0]=(lhs_r[0][2][3][0]*pivot);
			lhs_r[0][2][4][0]=(lhs_r[0][2][4][0]*pivot);
			rhs[0][j][i][0]=(rhs[0][j][i][0]*pivot);
			coeff=lhs_r[0][1][0][1];
			lhs_r[0][1][1][1]=(lhs_r[0][1][1][1]-(coeff*lhs_r[0][1][1][0]));
			lhs_r[0][1][2][1]=(lhs_r[0][1][2][1]-(coeff*lhs_r[0][1][2][0]));
			lhs_r[0][1][3][1]=(lhs_r[0][1][3][1]-(coeff*lhs_r[0][1][3][0]));
			lhs_r[0][1][4][1]=(lhs_r[0][1][4][1]-(coeff*lhs_r[0][1][4][0]));
			lhs_r[0][2][0][1]=(lhs_r[0][2][0][1]-(coeff*lhs_r[0][2][0][0]));
			lhs_r[0][2][1][1]=(lhs_r[0][2][1][1]-(coeff*lhs_r[0][2][1][0]));
			lhs_r[0][2][2][1]=(lhs_r[0][2][2][1]-(coeff*lhs_r[0][2][2][0]));
			lhs_r[0][2][3][1]=(lhs_r[0][2][3][1]-(coeff*lhs_r[0][2][3][0]));
			lhs_r[0][2][4][1]=(lhs_r[0][2][4][1]-(coeff*lhs_r[0][2][4][0]));
			rhs[0][j][i][1]=(rhs[0][j][i][1]-(coeff*rhs[0][j][i][0]));
			coeff=lhs_r[0][1][0][2];
			lhs_r[0][1][1][2]=(lhs_r[0][1][1][2]-(coeff*lhs_r[0][1][1][0]));
			lhs_r[0][1][2][2]=(lhs_r[0][1][2][2]-(coeff*lhs_r[0][1][2][0]));
			lhs_r[0][1][3][2]=(lhs_r[0][1][3][2]-(coeff*lhs_r[0][1][3][0]));
			lhs_r[0][1][4][2]=(lhs_r[0][1][4][2]-(coeff*lhs_r[0][1][4][0]));
			lhs_r[0][2][0][2]=(lhs_r[0][2][0][2]-(coeff*lhs_r[0][2][0][0]));
			lhs_r[0][2][1][2]=(lhs_r[0][2][1][2]-(coeff*lhs_r[0][2][1][0]));
			lhs_r[0][2][2][2]=(lhs_r[0][2][2][2]-(coeff*lhs_r[0][2][2][0]));
			lhs_r[0][2][3][2]=(lhs_r[0][2][3][2]-(coeff*lhs_r[0][2][3][0]));
			lhs_r[0][2][4][2]=(lhs_r[0][2][4][2]-(coeff*lhs_r[0][2][4][0]));
			rhs[0][j][i][2]=(rhs[0][j][i][2]-(coeff*rhs[0][j][i][0]));
			coeff=lhs_r[0][1][0][3];
			lhs_r[0][1][1][3]=(lhs_r[0][1][1][3]-(coeff*lhs_r[0][1][1][0]));
			lhs_r[0][1][2][3]=(lhs_r[0][1][2][3]-(coeff*lhs_r[0][1][2][0]));
			lhs_r[0][1][3][3]=(lhs_r[0][1][3][3]-(coeff*lhs_r[0][1][3][0]));
			lhs_r[0][1][4][3]=(lhs_r[0][1][4][3]-(coeff*lhs_r[0][1][4][0]));
			lhs_r[0][2][0][3]=(lhs_r[0][2][0][3]-(coeff*lhs_r[0][2][0][0]));
			lhs_r[0][2][1][3]=(lhs_r[0][2][1][3]-(coeff*lhs_r[0][2][1][0]));
			lhs_r[0][2][2][3]=(lhs_r[0][2][2][3]-(coeff*lhs_r[0][2][2][0]));
			lhs_r[0][2][3][3]=(lhs_r[0][2][3][3]-(coeff*lhs_r[0][2][3][0]));
			lhs_r[0][2][4][3]=(lhs_r[0][2][4][3]-(coeff*lhs_r[0][2][4][0]));
			rhs[0][j][i][3]=(rhs[0][j][i][3]-(coeff*rhs[0][j][i][0]));
			coeff=lhs_r[0][1][0][4];
			lhs_r[0][1][1][4]=(lhs_r[0][1][1][4]-(coeff*lhs_r[0][1][1][0]));
			lhs_r[0][1][2][4]=(lhs_r[0][1][2][4]-(coeff*lhs_r[0][1][2][0]));
			lhs_r[0][1][3][4]=(lhs_r[0][1][3][4]-(coeff*lhs_r[0][1][3][0]));
			lhs_r[0][1][4][4]=(lhs_r[0][1][4][4]-(coeff*lhs_r[0][1][4][0]));
			lhs_r[0][2][0][4]=(lhs_r[0][2][0][4]-(coeff*lhs_r[0][2][0][0]));
			lhs_r[0][2][1][4]=(lhs_r[0][2][1][4]-(coeff*lhs_r[0][2][1][0]));
			lhs_r[0][2][2][4]=(lhs_r[0][2][2][4]-(coeff*lhs_r[0][2][2][0]));
			lhs_r[0][2][3][4]=(lhs_r[0][2][3][4]-(coeff*lhs_r[0][2][3][0]));
			lhs_r[0][2][4][4]=(lhs_r[0][2][4][4]-(coeff*lhs_r[0][2][4][0]));
			rhs[0][j][i][4]=(rhs[0][j][i][4]-(coeff*rhs[0][j][i][0]));
			pivot=(1.0/lhs_r[0][1][1][1]);
			lhs_r[0][1][2][1]=(lhs_r[0][1][2][1]*pivot);
			lhs_r[0][1][3][1]=(lhs_r[0][1][3][1]*pivot);
			lhs_r[0][1][4][1]=(lhs_r[0][1][4][1]*pivot);
			lhs_r[0][2][0][1]=(lhs_r[0][2][0][1]*pivot);
			lhs_r[0][2][1][1]=(lhs_r[0][2][1][1]*pivot);
			lhs_r[0][2][2][1]=(lhs_r[0][2][2][1]*pivot);
			lhs_r[0][2][3][1]=(lhs_r[0][2][3][1]*pivot);
			lhs_r[0][2][4][1]=(lhs_r[0][2][4][1]*pivot);
			rhs[0][j][i][1]=(rhs[0][j][i][1]*pivot);
			coeff=lhs_r[0][1][1][0];
			lhs_r[0][1][2][0]=(lhs_r[0][1][2][0]-(coeff*lhs_r[0][1][2][1]));
			lhs_r[0][1][3][0]=(lhs_r[0][1][3][0]-(coeff*lhs_r[0][1][3][1]));
			lhs_r[0][1][4][0]=(lhs_r[0][1][4][0]-(coeff*lhs_r[0][1][4][1]));
			lhs_r[0][2][0][0]=(lhs_r[0][2][0][0]-(coeff*lhs_r[0][2][0][1]));
			lhs_r[0][2][1][0]=(lhs_r[0][2][1][0]-(coeff*lhs_r[0][2][1][1]));
			lhs_r[0][2][2][0]=(lhs_r[0][2][2][0]-(coeff*lhs_r[0][2][2][1]));
			lhs_r[0][2][3][0]=(lhs_r[0][2][3][0]-(coeff*lhs_r[0][2][3][1]));
			lhs_r[0][2][4][0]=(lhs_r[0][2][4][0]-(coeff*lhs_r[0][2][4][1]));
			rhs[0][j][i][0]=(rhs[0][j][i][0]-(coeff*rhs[0][j][i][1]));
			coeff=lhs_r[0][1][1][2];
			lhs_r[0][1][2][2]=(lhs_r[0][1][2][2]-(coeff*lhs_r[0][1][2][1]));
			lhs_r[0][1][3][2]=(lhs_r[0][1][3][2]-(coeff*lhs_r[0][1][3][1]));
			lhs_r[0][1][4][2]=(lhs_r[0][1][4][2]-(coeff*lhs_r[0][1][4][1]));
			lhs_r[0][2][0][2]=(lhs_r[0][2][0][2]-(coeff*lhs_r[0][2][0][1]));
			lhs_r[0][2][1][2]=(lhs_r[0][2][1][2]-(coeff*lhs_r[0][2][1][1]));
			lhs_r[0][2][2][2]=(lhs_r[0][2][2][2]-(coeff*lhs_r[0][2][2][1]));
			lhs_r[0][2][3][2]=(lhs_r[0][2][3][2]-(coeff*lhs_r[0][2][3][1]));
			lhs_r[0][2][4][2]=(lhs_r[0][2][4][2]-(coeff*lhs_r[0][2][4][1]));
			rhs[0][j][i][2]=(rhs[0][j][i][2]-(coeff*rhs[0][j][i][1]));
			coeff=lhs_r[0][1][1][3];
			lhs_r[0][1][2][3]=(lhs_r[0][1][2][3]-(coeff*lhs_r[0][1][2][1]));
			lhs_r[0][1][3][3]=(lhs_r[0][1][3][3]-(coeff*lhs_r[0][1][3][1]));
			lhs_r[0][1][4][3]=(lhs_r[0][1][4][3]-(coeff*lhs_r[0][1][4][1]));
			lhs_r[0][2][0][3]=(lhs_r[0][2][0][3]-(coeff*lhs_r[0][2][0][1]));
			lhs_r[0][2][1][3]=(lhs_r[0][2][1][3]-(coeff*lhs_r[0][2][1][1]));
			lhs_r[0][2][2][3]=(lhs_r[0][2][2][3]-(coeff*lhs_r[0][2][2][1]));
			lhs_r[0][2][3][3]=(lhs_r[0][2][3][3]-(coeff*lhs_r[0][2][3][1]));
			lhs_r[0][2][4][3]=(lhs_r[0][2][4][3]-(coeff*lhs_r[0][2][4][1]));
			rhs[0][j][i][3]=(rhs[0][j][i][3]-(coeff*rhs[0][j][i][1]));
			coeff=lhs_r[0][1][1][4];
			lhs_r[0][1][2][4]=(lhs_r[0][1][2][4]-(coeff*lhs_r[0][1][2][1]));
			lhs_r[0][1][3][4]=(lhs_r[0][1][3][4]-(coeff*lhs_r[0][1][3][1]));
			lhs_r[0][1][4][4]=(lhs_r[0][1][4][4]-(coeff*lhs_r[0][1][4][1]));
			lhs_r[0][2][0][4]=(lhs_r[0][2][0][4]-(coeff*lhs_r[0][2][0][1]));
			lhs_r[0][2][1][4]=(lhs_r[0][2][1][4]-(coeff*lhs_r[0][2][1][1]));
			lhs_r[0][2][2][4]=(lhs_r[0][2][2][4]-(coeff*lhs_r[0][2][2][1]));
			lhs_r[0][2][3][4]=(lhs_r[0][2][3][4]-(coeff*lhs_r[0][2][3][1]));
			lhs_r[0][2][4][4]=(lhs_r[0][2][4][4]-(coeff*lhs_r[0][2][4][1]));
			rhs[0][j][i][4]=(rhs[0][j][i][4]-(coeff*rhs[0][j][i][1]));
			pivot=(1.0/lhs_r[0][1][2][2]);
			lhs_r[0][1][3][2]=(lhs_r[0][1][3][2]*pivot);
			lhs_r[0][1][4][2]=(lhs_r[0][1][4][2]*pivot);
			lhs_r[0][2][0][2]=(lhs_r[0][2][0][2]*pivot);
			lhs_r[0][2][1][2]=(lhs_r[0][2][1][2]*pivot);
			lhs_r[0][2][2][2]=(lhs_r[0][2][2][2]*pivot);
			lhs_r[0][2][3][2]=(lhs_r[0][2][3][2]*pivot);
			lhs_r[0][2][4][2]=(lhs_r[0][2][4][2]*pivot);
			rhs[0][j][i][2]=(rhs[0][j][i][2]*pivot);
			coeff=lhs_r[0][1][2][0];
			lhs_r[0][1][3][0]=(lhs_r[0][1][3][0]-(coeff*lhs_r[0][1][3][2]));
			lhs_r[0][1][4][0]=(lhs_r[0][1][4][0]-(coeff*lhs_r[0][1][4][2]));
			lhs_r[0][2][0][0]=(lhs_r[0][2][0][0]-(coeff*lhs_r[0][2][0][2]));
			lhs_r[0][2][1][0]=(lhs_r[0][2][1][0]-(coeff*lhs_r[0][2][1][2]));
			lhs_r[0][2][2][0]=(lhs_r[0][2][2][0]-(coeff*lhs_r[0][2][2][2]));
			lhs_r[0][2][3][0]=(lhs_r[0][2][3][0]-(coeff*lhs_r[0][2][3][2]));
			lhs_r[0][2][4][0]=(lhs_r[0][2][4][0]-(coeff*lhs_r[0][2][4][2]));
			rhs[0][j][i][0]=(rhs[0][j][i][0]-(coeff*rhs[0][j][i][2]));
			coeff=lhs_r[0][1][2][1];
			lhs_r[0][1][3][1]=(lhs_r[0][1][3][1]-(coeff*lhs_r[0][1][3][2]));
			lhs_r[0][1][4][1]=(lhs_r[0][1][4][1]-(coeff*lhs_r[0][1][4][2]));
			lhs_r[0][2][0][1]=(lhs_r[0][2][0][1]-(coeff*lhs_r[0][2][0][2]));
			lhs_r[0][2][1][1]=(lhs_r[0][2][1][1]-(coeff*lhs_r[0][2][1][2]));
			lhs_r[0][2][2][1]=(lhs_r[0][2][2][1]-(coeff*lhs_r[0][2][2][2]));
			lhs_r[0][2][3][1]=(lhs_r[0][2][3][1]-(coeff*lhs_r[0][2][3][2]));
			lhs_r[0][2][4][1]=(lhs_r[0][2][4][1]-(coeff*lhs_r[0][2][4][2]));
			rhs[0][j][i][1]=(rhs[0][j][i][1]-(coeff*rhs[0][j][i][2]));
			coeff=lhs_r[0][1][2][3];
			lhs_r[0][1][3][3]=(lhs_r[0][1][3][3]-(coeff*lhs_r[0][1][3][2]));
			lhs_r[0][1][4][3]=(lhs_r[0][1][4][3]-(coeff*lhs_r[0][1][4][2]));
			lhs_r[0][2][0][3]=(lhs_r[0][2][0][3]-(coeff*lhs_r[0][2][0][2]));
			lhs_r[0][2][1][3]=(lhs_r[0][2][1][3]-(coeff*lhs_r[0][2][1][2]));
			lhs_r[0][2][2][3]=(lhs_r[0][2][2][3]-(coeff*lhs_r[0][2][2][2]));
			lhs_r[0][2][3][3]=(lhs_r[0][2][3][3]-(coeff*lhs_r[0][2][3][2]));
			lhs_r[0][2][4][3]=(lhs_r[0][2][4][3]-(coeff*lhs_r[0][2][4][2]));
			rhs[0][j][i][3]=(rhs[0][j][i][3]-(coeff*rhs[0][j][i][2]));
			coeff=lhs_r[0][1][2][4];
			lhs_r[0][1][3][4]=(lhs_r[0][1][3][4]-(coeff*lhs_r[0][1][3][2]));
			lhs_r[0][1][4][4]=(lhs_r[0][1][4][4]-(coeff*lhs_r[0][1][4][2]));
			lhs_r[0][2][0][4]=(lhs_r[0][2][0][4]-(coeff*lhs_r[0][2][0][2]));
			lhs_r[0][2][1][4]=(lhs_r[0][2][1][4]-(coeff*lhs_r[0][2][1][2]));
			lhs_r[0][2][2][4]=(lhs_r[0][2][2][4]-(coeff*lhs_r[0][2][2][2]));
			lhs_r[0][2][3][4]=(lhs_r[0][2][3][4]-(coeff*lhs_r[0][2][3][2]));
			lhs_r[0][2][4][4]=(lhs_r[0][2][4][4]-(coeff*lhs_r[0][2][4][2]));
			rhs[0][j][i][4]=(rhs[0][j][i][4]-(coeff*rhs[0][j][i][2]));
			pivot=(1.0/lhs_r[0][1][3][3]);
			lhs_r[0][1][4][3]=(lhs_r[0][1][4][3]*pivot);
			lhs_r[0][2][0][3]=(lhs_r[0][2][0][3]*pivot);
			lhs_r[0][2][1][3]=(lhs_r[0][2][1][3]*pivot);
			lhs_r[0][2][2][3]=(lhs_r[0][2][2][3]*pivot);
			lhs_r[0][2][3][3]=(lhs_r[0][2][3][3]*pivot);
			lhs_r[0][2][4][3]=(lhs_r[0][2][4][3]*pivot);
			rhs[0][j][i][3]=(rhs[0][j][i][3]*pivot);
			coeff=lhs_r[0][1][3][0];
			lhs_r[0][1][4][0]=(lhs_r[0][1][4][0]-(coeff*lhs_r[0][1][4][3]));
			lhs_r[0][2][0][0]=(lhs_r[0][2][0][0]-(coeff*lhs_r[0][2][0][3]));
			lhs_r[0][2][1][0]=(lhs_r[0][2][1][0]-(coeff*lhs_r[0][2][1][3]));
			lhs_r[0][2][2][0]=(lhs_r[0][2][2][0]-(coeff*lhs_r[0][2][2][3]));
			lhs_r[0][2][3][0]=(lhs_r[0][2][3][0]-(coeff*lhs_r[0][2][3][3]));
			lhs_r[0][2][4][0]=(lhs_r[0][2][4][0]-(coeff*lhs_r[0][2][4][3]));
			rhs[0][j][i][0]=(rhs[0][j][i][0]-(coeff*rhs[0][j][i][3]));
			coeff=lhs_r[0][1][3][1];
			lhs_r[0][1][4][1]=(lhs_r[0][1][4][1]-(coeff*lhs_r[0][1][4][3]));
			lhs_r[0][2][0][1]=(lhs_r[0][2][0][1]-(coeff*lhs_r[0][2][0][3]));
			lhs_r[0][2][1][1]=(lhs_r[0][2][1][1]-(coeff*lhs_r[0][2][1][3]));
			lhs_r[0][2][2][1]=(lhs_r[0][2][2][1]-(coeff*lhs_r[0][2][2][3]));
			lhs_r[0][2][3][1]=(lhs_r[0][2][3][1]-(coeff*lhs_r[0][2][3][3]));
			lhs_r[0][2][4][1]=(lhs_r[0][2][4][1]-(coeff*lhs_r[0][2][4][3]));
			rhs[0][j][i][1]=(rhs[0][j][i][1]-(coeff*rhs[0][j][i][3]));
			coeff=lhs_r[0][1][3][2];
			lhs_r[0][1][4][2]=(lhs_r[0][1][4][2]-(coeff*lhs_r[0][1][4][3]));
			lhs_r[0][2][0][2]=(lhs_r[0][2][0][2]-(coeff*lhs_r[0][2][0][3]));
			lhs_r[0][2][1][2]=(lhs_r[0][2][1][2]-(coeff*lhs_r[0][2][1][3]));
			lhs_r[0][2][2][2]=(lhs_r[0][2][2][2]-(coeff*lhs_r[0][2][2][3]));
			lhs_r[0][2][3][2]=(lhs_r[0][2][3][2]-(coeff*lhs_r[0][2][3][3]));
			lhs_r[0][2][4][2]=(lhs_r[0][2][4][2]-(coeff*lhs_r[0][2][4][3]));
			rhs[0][j][i][2]=(rhs[0][j][i][2]-(coeff*rhs[0][j][i][3]));
			coeff=lhs_r[0][1][3][4];
			lhs_r[0][1][4][4]=(lhs_r[0][1][4][4]-(coeff*lhs_r[0][1][4][3]));
			lhs_r[0][2][0][4]=(lhs_r[0][2][0][4]-(coeff*lhs_r[0][2][0][3]));
			lhs_r[0][2][1][4]=(lhs_r[0][2][1][4]-(coeff*lhs_r[0][2][1][3]));
			lhs_r[0][2][2][4]=(lhs_r[0][2][2][4]-(coeff*lhs_r[0][2][2][3]));
			lhs_r[0][2][3][4]=(lhs_r[0][2][3][4]-(coeff*lhs_r[0][2][3][3]));
			lhs_r[0][2][4][4]=(lhs_r[0][2][4][4]-(coeff*lhs_r[0][2][4][3]));
			rhs[0][j][i][4]=(rhs[0][j][i][4]-(coeff*rhs[0][j][i][3]));
			pivot=(1.0/lhs_r[0][1][4][4]);
			lhs_r[0][2][0][4]=(lhs_r[0][2][0][4]*pivot);
			lhs_r[0][2][1][4]=(lhs_r[0][2][1][4]*pivot);
			lhs_r[0][2][2][4]=(lhs_r[0][2][2][4]*pivot);
			lhs_r[0][2][3][4]=(lhs_r[0][2][3][4]*pivot);
			lhs_r[0][2][4][4]=(lhs_r[0][2][4][4]*pivot);
			rhs[0][j][i][4]=(rhs[0][j][i][4]*pivot);
			coeff=lhs_r[0][1][4][0];
			lhs_r[0][2][0][0]=(lhs_r[0][2][0][0]-(coeff*lhs_r[0][2][0][4]));
			lhs_r[0][2][1][0]=(lhs_r[0][2][1][0]-(coeff*lhs_r[0][2][1][4]));
			lhs_r[0][2][2][0]=(lhs_r[0][2][2][0]-(coeff*lhs_r[0][2][2][4]));
			lhs_r[0][2][3][0]=(lhs_r[0][2][3][0]-(coeff*lhs_r[0][2][3][4]));
			lhs_r[0][2][4][0]=(lhs_r[0][2][4][0]-(coeff*lhs_r[0][2][4][4]));
			rhs[0][j][i][0]=(rhs[0][j][i][0]-(coeff*rhs[0][j][i][4]));
			coeff=lhs_r[0][1][4][1];
			lhs_r[0][2][0][1]=(lhs_r[0][2][0][1]-(coeff*lhs_r[0][2][0][4]));
			lhs_r[0][2][1][1]=(lhs_r[0][2][1][1]-(coeff*lhs_r[0][2][1][4]));
			lhs_r[0][2][2][1]=(lhs_r[0][2][2][1]-(coeff*lhs_r[0][2][2][4]));
			lhs_r[0][2][3][1]=(lhs_r[0][2][3][1]-(coeff*lhs_r[0][2][3][4]));
			lhs_r[0][2][4][1]=(lhs_r[0][2][4][1]-(coeff*lhs_r[0][2][4][4]));
			rhs[0][j][i][1]=(rhs[0][j][i][1]-(coeff*rhs[0][j][i][4]));
			coeff=lhs_r[0][1][4][2];
			lhs_r[0][2][0][2]=(lhs_r[0][2][0][2]-(coeff*lhs_r[0][2][0][4]));
			lhs_r[0][2][1][2]=(lhs_r[0][2][1][2]-(coeff*lhs_r[0][2][1][4]));
			lhs_r[0][2][2][2]=(lhs_r[0][2][2][2]-(coeff*lhs_r[0][2][2][4]));
			lhs_r[0][2][3][2]=(lhs_r[0][2][3][2]-(coeff*lhs_r[0][2][3][4]));
			lhs_r[0][2][4][2]=(lhs_r[0][2][4][2]-(coeff*lhs_r[0][2][4][4]));
			rhs[0][j][i][2]=(rhs[0][j][i][2]-(coeff*rhs[0][j][i][4]));
			coeff=lhs_r[0][1][4][3];
			lhs_r[0][2][0][3]=(lhs_r[0][2][0][3]-(coeff*lhs_r[0][2][0][4]));
			lhs_r[0][2][1][3]=(lhs_r[0][2][1][3]-(coeff*lhs_r[0][2][1][4]));
			lhs_r[0][2][2][3]=(lhs_r[0][2][2][3]-(coeff*lhs_r[0][2][2][4]));
			lhs_r[0][2][3][3]=(lhs_r[0][2][3][3]-(coeff*lhs_r[0][2][3][4]));
			lhs_r[0][2][4][3]=(lhs_r[0][2][4][3]-(coeff*lhs_r[0][2][4][4]));
			rhs[0][j][i][3]=(rhs[0][j][i][3]-(coeff*rhs[0][j][i][4]));
			/* binvcrhs  - END */
			/* --------------------------------------------------------------------- */
			/* begin inner most do loop */
			/* do all the elements of the cell unless last  */
			/* --------------------------------------------------------------------- */
			#pragma cetus private(coeff, k, pivot) 
			#pragma loop name z_solve#0#0#4 
			for (k=1; k<=(ksize-1); k ++ )
			{
				/* ------------------------------------------------------------------- */
				/* subtract Alhs_vector(k-1) from lhs_vector(k) */
				/*  */
				/* rhs(k) = rhs(k) - Arhs(k-1) */
				/* ------------------------------------------------------------------- */
				/* matvec_sub(lhs_r[k][AA], rhs[k-1][j][i], rhs[k][j][i]); */
				/* matvec_sub - START */
				rhs[k][j][i][0]=(((((rhs[k][j][i][0]-(lhs_r[k][0][0][0]*rhs[k-1][j][i][0]))-(lhs_r[k][0][1][0]*rhs[k-1][j][i][1]))-(lhs_r[k][0][2][0]*rhs[k-1][j][i][2]))-(lhs_r[k][0][3][0]*rhs[k-1][j][i][3]))-(lhs_r[k][0][4][0]*rhs[k-1][j][i][4]));
				rhs[k][j][i][1]=(((((rhs[k][j][i][1]-(lhs_r[k][0][0][1]*rhs[k-1][j][i][0]))-(lhs_r[k][0][1][1]*rhs[k-1][j][i][1]))-(lhs_r[k][0][2][1]*rhs[k-1][j][i][2]))-(lhs_r[k][0][3][1]*rhs[k-1][j][i][3]))-(lhs_r[k][0][4][1]*rhs[k-1][j][i][4]));
				rhs[k][j][i][2]=(((((rhs[k][j][i][2]-(lhs_r[k][0][0][2]*rhs[k-1][j][i][0]))-(lhs_r[k][0][1][2]*rhs[k-1][j][i][1]))-(lhs_r[k][0][2][2]*rhs[k-1][j][i][2]))-(lhs_r[k][0][3][2]*rhs[k-1][j][i][3]))-(lhs_r[k][0][4][2]*rhs[k-1][j][i][4]));
				rhs[k][j][i][3]=(((((rhs[k][j][i][3]-(lhs_r[k][0][0][3]*rhs[k-1][j][i][0]))-(lhs_r[k][0][1][3]*rhs[k-1][j][i][1]))-(lhs_r[k][0][2][3]*rhs[k-1][j][i][2]))-(lhs_r[k][0][3][3]*rhs[k-1][j][i][3]))-(lhs_r[k][0][4][3]*rhs[k-1][j][i][4]));
				rhs[k][j][i][4]=(((((rhs[k][j][i][4]-(lhs_r[k][0][0][4]*rhs[k-1][j][i][0]))-(lhs_r[k][0][1][4]*rhs[k-1][j][i][1]))-(lhs_r[k][0][2][4]*rhs[k-1][j][i][2]))-(lhs_r[k][0][3][4]*rhs[k-1][j][i][3]))-(lhs_r[k][0][4][4]*rhs[k-1][j][i][4]));
				/* matvec_sub - END */
				/* ------------------------------------------------------------------- */
				/* B(k) = B(k) - C(k-1)A(k) */
				/* matmul_sub(AA,i,j,k,c,CC,i,j,k-1,c,BB,i,j,k) */
				/* ------------------------------------------------------------------- */
				/* matmul_sub(lhs_r[k][AA], lhs_r[k-1][CC], lhs_r[k][BB]); */
				/* matmul_sub - START */
				lhs_r[k][1][0][0]=(((((lhs_r[k][1][0][0]-(lhs_r[k][0][0][0]*lhs_r[k-1][2][0][0]))-(lhs_r[k][0][1][0]*lhs_r[k-1][2][0][1]))-(lhs_r[k][0][2][0]*lhs_r[k-1][2][0][2]))-(lhs_r[k][0][3][0]*lhs_r[k-1][2][0][3]))-(lhs_r[k][0][4][0]*lhs_r[k-1][2][0][4]));
				lhs_r[k][1][0][1]=(((((lhs_r[k][1][0][1]-(lhs_r[k][0][0][1]*lhs_r[k-1][2][0][0]))-(lhs_r[k][0][1][1]*lhs_r[k-1][2][0][1]))-(lhs_r[k][0][2][1]*lhs_r[k-1][2][0][2]))-(lhs_r[k][0][3][1]*lhs_r[k-1][2][0][3]))-(lhs_r[k][0][4][1]*lhs_r[k-1][2][0][4]));
				lhs_r[k][1][0][2]=(((((lhs_r[k][1][0][2]-(lhs_r[k][0][0][2]*lhs_r[k-1][2][0][0]))-(lhs_r[k][0][1][2]*lhs_r[k-1][2][0][1]))-(lhs_r[k][0][2][2]*lhs_r[k-1][2][0][2]))-(lhs_r[k][0][3][2]*lhs_r[k-1][2][0][3]))-(lhs_r[k][0][4][2]*lhs_r[k-1][2][0][4]));
				lhs_r[k][1][0][3]=(((((lhs_r[k][1][0][3]-(lhs_r[k][0][0][3]*lhs_r[k-1][2][0][0]))-(lhs_r[k][0][1][3]*lhs_r[k-1][2][0][1]))-(lhs_r[k][0][2][3]*lhs_r[k-1][2][0][2]))-(lhs_r[k][0][3][3]*lhs_r[k-1][2][0][3]))-(lhs_r[k][0][4][3]*lhs_r[k-1][2][0][4]));
				lhs_r[k][1][0][4]=(((((lhs_r[k][1][0][4]-(lhs_r[k][0][0][4]*lhs_r[k-1][2][0][0]))-(lhs_r[k][0][1][4]*lhs_r[k-1][2][0][1]))-(lhs_r[k][0][2][4]*lhs_r[k-1][2][0][2]))-(lhs_r[k][0][3][4]*lhs_r[k-1][2][0][3]))-(lhs_r[k][0][4][4]*lhs_r[k-1][2][0][4]));
				lhs_r[k][1][1][0]=(((((lhs_r[k][1][1][0]-(lhs_r[k][0][0][0]*lhs_r[k-1][2][1][0]))-(lhs_r[k][0][1][0]*lhs_r[k-1][2][1][1]))-(lhs_r[k][0][2][0]*lhs_r[k-1][2][1][2]))-(lhs_r[k][0][3][0]*lhs_r[k-1][2][1][3]))-(lhs_r[k][0][4][0]*lhs_r[k-1][2][1][4]));
				lhs_r[k][1][1][1]=(((((lhs_r[k][1][1][1]-(lhs_r[k][0][0][1]*lhs_r[k-1][2][1][0]))-(lhs_r[k][0][1][1]*lhs_r[k-1][2][1][1]))-(lhs_r[k][0][2][1]*lhs_r[k-1][2][1][2]))-(lhs_r[k][0][3][1]*lhs_r[k-1][2][1][3]))-(lhs_r[k][0][4][1]*lhs_r[k-1][2][1][4]));
				lhs_r[k][1][1][2]=(((((lhs_r[k][1][1][2]-(lhs_r[k][0][0][2]*lhs_r[k-1][2][1][0]))-(lhs_r[k][0][1][2]*lhs_r[k-1][2][1][1]))-(lhs_r[k][0][2][2]*lhs_r[k-1][2][1][2]))-(lhs_r[k][0][3][2]*lhs_r[k-1][2][1][3]))-(lhs_r[k][0][4][2]*lhs_r[k-1][2][1][4]));
				lhs_r[k][1][1][3]=(((((lhs_r[k][1][1][3]-(lhs_r[k][0][0][3]*lhs_r[k-1][2][1][0]))-(lhs_r[k][0][1][3]*lhs_r[k-1][2][1][1]))-(lhs_r[k][0][2][3]*lhs_r[k-1][2][1][2]))-(lhs_r[k][0][3][3]*lhs_r[k-1][2][1][3]))-(lhs_r[k][0][4][3]*lhs_r[k-1][2][1][4]));
				lhs_r[k][1][1][4]=(((((lhs_r[k][1][1][4]-(lhs_r[k][0][0][4]*lhs_r[k-1][2][1][0]))-(lhs_r[k][0][1][4]*lhs_r[k-1][2][1][1]))-(lhs_r[k][0][2][4]*lhs_r[k-1][2][1][2]))-(lhs_r[k][0][3][4]*lhs_r[k-1][2][1][3]))-(lhs_r[k][0][4][4]*lhs_r[k-1][2][1][4]));
				lhs_r[k][1][2][0]=(((((lhs_r[k][1][2][0]-(lhs_r[k][0][0][0]*lhs_r[k-1][2][2][0]))-(lhs_r[k][0][1][0]*lhs_r[k-1][2][2][1]))-(lhs_r[k][0][2][0]*lhs_r[k-1][2][2][2]))-(lhs_r[k][0][3][0]*lhs_r[k-1][2][2][3]))-(lhs_r[k][0][4][0]*lhs_r[k-1][2][2][4]));
				lhs_r[k][1][2][1]=(((((lhs_r[k][1][2][1]-(lhs_r[k][0][0][1]*lhs_r[k-1][2][2][0]))-(lhs_r[k][0][1][1]*lhs_r[k-1][2][2][1]))-(lhs_r[k][0][2][1]*lhs_r[k-1][2][2][2]))-(lhs_r[k][0][3][1]*lhs_r[k-1][2][2][3]))-(lhs_r[k][0][4][1]*lhs_r[k-1][2][2][4]));
				lhs_r[k][1][2][2]=(((((lhs_r[k][1][2][2]-(lhs_r[k][0][0][2]*lhs_r[k-1][2][2][0]))-(lhs_r[k][0][1][2]*lhs_r[k-1][2][2][1]))-(lhs_r[k][0][2][2]*lhs_r[k-1][2][2][2]))-(lhs_r[k][0][3][2]*lhs_r[k-1][2][2][3]))-(lhs_r[k][0][4][2]*lhs_r[k-1][2][2][4]));
				lhs_r[k][1][2][3]=(((((lhs_r[k][1][2][3]-(lhs_r[k][0][0][3]*lhs_r[k-1][2][2][0]))-(lhs_r[k][0][1][3]*lhs_r[k-1][2][2][1]))-(lhs_r[k][0][2][3]*lhs_r[k-1][2][2][2]))-(lhs_r[k][0][3][3]*lhs_r[k-1][2][2][3]))-(lhs_r[k][0][4][3]*lhs_r[k-1][2][2][4]));
				lhs_r[k][1][2][4]=(((((lhs_r[k][1][2][4]-(lhs_r[k][0][0][4]*lhs_r[k-1][2][2][0]))-(lhs_r[k][0][1][4]*lhs_r[k-1][2][2][1]))-(lhs_r[k][0][2][4]*lhs_r[k-1][2][2][2]))-(lhs_r[k][0][3][4]*lhs_r[k-1][2][2][3]))-(lhs_r[k][0][4][4]*lhs_r[k-1][2][2][4]));
				lhs_r[k][1][3][0]=(((((lhs_r[k][1][3][0]-(lhs_r[k][0][0][0]*lhs_r[k-1][2][3][0]))-(lhs_r[k][0][1][0]*lhs_r[k-1][2][3][1]))-(lhs_r[k][0][2][0]*lhs_r[k-1][2][3][2]))-(lhs_r[k][0][3][0]*lhs_r[k-1][2][3][3]))-(lhs_r[k][0][4][0]*lhs_r[k-1][2][3][4]));
				lhs_r[k][1][3][1]=(((((lhs_r[k][1][3][1]-(lhs_r[k][0][0][1]*lhs_r[k-1][2][3][0]))-(lhs_r[k][0][1][1]*lhs_r[k-1][2][3][1]))-(lhs_r[k][0][2][1]*lhs_r[k-1][2][3][2]))-(lhs_r[k][0][3][1]*lhs_r[k-1][2][3][3]))-(lhs_r[k][0][4][1]*lhs_r[k-1][2][3][4]));
				lhs_r[k][1][3][2]=(((((lhs_r[k][1][3][2]-(lhs_r[k][0][0][2]*lhs_r[k-1][2][3][0]))-(lhs_r[k][0][1][2]*lhs_r[k-1][2][3][1]))-(lhs_r[k][0][2][2]*lhs_r[k-1][2][3][2]))-(lhs_r[k][0][3][2]*lhs_r[k-1][2][3][3]))-(lhs_r[k][0][4][2]*lhs_r[k-1][2][3][4]));
				lhs_r[k][1][3][3]=(((((lhs_r[k][1][3][3]-(lhs_r[k][0][0][3]*lhs_r[k-1][2][3][0]))-(lhs_r[k][0][1][3]*lhs_r[k-1][2][3][1]))-(lhs_r[k][0][2][3]*lhs_r[k-1][2][3][2]))-(lhs_r[k][0][3][3]*lhs_r[k-1][2][3][3]))-(lhs_r[k][0][4][3]*lhs_r[k-1][2][3][4]));
				lhs_r[k][1][3][4]=(((((lhs_r[k][1][3][4]-(lhs_r[k][0][0][4]*lhs_r[k-1][2][3][0]))-(lhs_r[k][0][1][4]*lhs_r[k-1][2][3][1]))-(lhs_r[k][0][2][4]*lhs_r[k-1][2][3][2]))-(lhs_r[k][0][3][4]*lhs_r[k-1][2][3][3]))-(lhs_r[k][0][4][4]*lhs_r[k-1][2][3][4]));
				lhs_r[k][1][4][0]=(((((lhs_r[k][1][4][0]-(lhs_r[k][0][0][0]*lhs_r[k-1][2][4][0]))-(lhs_r[k][0][1][0]*lhs_r[k-1][2][4][1]))-(lhs_r[k][0][2][0]*lhs_r[k-1][2][4][2]))-(lhs_r[k][0][3][0]*lhs_r[k-1][2][4][3]))-(lhs_r[k][0][4][0]*lhs_r[k-1][2][4][4]));
				lhs_r[k][1][4][1]=(((((lhs_r[k][1][4][1]-(lhs_r[k][0][0][1]*lhs_r[k-1][2][4][0]))-(lhs_r[k][0][1][1]*lhs_r[k-1][2][4][1]))-(lhs_r[k][0][2][1]*lhs_r[k-1][2][4][2]))-(lhs_r[k][0][3][1]*lhs_r[k-1][2][4][3]))-(lhs_r[k][0][4][1]*lhs_r[k-1][2][4][4]));
				lhs_r[k][1][4][2]=(((((lhs_r[k][1][4][2]-(lhs_r[k][0][0][2]*lhs_r[k-1][2][4][0]))-(lhs_r[k][0][1][2]*lhs_r[k-1][2][4][1]))-(lhs_r[k][0][2][2]*lhs_r[k-1][2][4][2]))-(lhs_r[k][0][3][2]*lhs_r[k-1][2][4][3]))-(lhs_r[k][0][4][2]*lhs_r[k-1][2][4][4]));
				lhs_r[k][1][4][3]=(((((lhs_r[k][1][4][3]-(lhs_r[k][0][0][3]*lhs_r[k-1][2][4][0]))-(lhs_r[k][0][1][3]*lhs_r[k-1][2][4][1]))-(lhs_r[k][0][2][3]*lhs_r[k-1][2][4][2]))-(lhs_r[k][0][3][3]*lhs_r[k-1][2][4][3]))-(lhs_r[k][0][4][3]*lhs_r[k-1][2][4][4]));
				lhs_r[k][1][4][4]=(((((lhs_r[k][1][4][4]-(lhs_r[k][0][0][4]*lhs_r[k-1][2][4][0]))-(lhs_r[k][0][1][4]*lhs_r[k-1][2][4][1]))-(lhs_r[k][0][2][4]*lhs_r[k-1][2][4][2]))-(lhs_r[k][0][3][4]*lhs_r[k-1][2][4][3]))-(lhs_r[k][0][4][4]*lhs_r[k-1][2][4][4]));
				/* matmul_sub - END */
				/* ------------------------------------------------------------------- */
				/* multiply c[k][j][i] by b_inverse and copy back to c */
				/* multiply rhs[0][j][i] by b_inverse[0][j][i] and copy to rhs */
				/* ------------------------------------------------------------------- */
				/*  binvcrhs( lhs_r[k][BB], lhs_r[k][CC], rhs[k][j][i] ); */
				/* binvcrhs - START */
				pivot=(1.0/lhs_r[k][1][0][0]);
				lhs_r[k][1][1][0]=(lhs_r[k][1][1][0]*pivot);
				lhs_r[k][1][2][0]=(lhs_r[k][1][2][0]*pivot);
				lhs_r[k][1][3][0]=(lhs_r[k][1][3][0]*pivot);
				lhs_r[k][1][4][0]=(lhs_r[k][1][4][0]*pivot);
				lhs_r[k][2][0][0]=(lhs_r[k][2][0][0]*pivot);
				lhs_r[k][2][1][0]=(lhs_r[k][2][1][0]*pivot);
				lhs_r[k][2][2][0]=(lhs_r[k][2][2][0]*pivot);
				lhs_r[k][2][3][0]=(lhs_r[k][2][3][0]*pivot);
				lhs_r[k][2][4][0]=(lhs_r[k][2][4][0]*pivot);
				rhs[k][j][i][0]=(rhs[k][j][i][0]*pivot);
				coeff=lhs_r[k][1][0][1];
				lhs_r[k][1][1][1]=(lhs_r[k][1][1][1]-(coeff*lhs_r[k][1][1][0]));
				lhs_r[k][1][2][1]=(lhs_r[k][1][2][1]-(coeff*lhs_r[k][1][2][0]));
				lhs_r[k][1][3][1]=(lhs_r[k][1][3][1]-(coeff*lhs_r[k][1][3][0]));
				lhs_r[k][1][4][1]=(lhs_r[k][1][4][1]-(coeff*lhs_r[k][1][4][0]));
				lhs_r[k][2][0][1]=(lhs_r[k][2][0][1]-(coeff*lhs_r[k][2][0][0]));
				lhs_r[k][2][1][1]=(lhs_r[k][2][1][1]-(coeff*lhs_r[k][2][1][0]));
				lhs_r[k][2][2][1]=(lhs_r[k][2][2][1]-(coeff*lhs_r[k][2][2][0]));
				lhs_r[k][2][3][1]=(lhs_r[k][2][3][1]-(coeff*lhs_r[k][2][3][0]));
				lhs_r[k][2][4][1]=(lhs_r[k][2][4][1]-(coeff*lhs_r[k][2][4][0]));
				rhs[k][j][i][1]=(rhs[k][j][i][1]-(coeff*rhs[k][j][i][0]));
				coeff=lhs_r[k][1][0][2];
				lhs_r[k][1][1][2]=(lhs_r[k][1][1][2]-(coeff*lhs_r[k][1][1][0]));
				lhs_r[k][1][2][2]=(lhs_r[k][1][2][2]-(coeff*lhs_r[k][1][2][0]));
				lhs_r[k][1][3][2]=(lhs_r[k][1][3][2]-(coeff*lhs_r[k][1][3][0]));
				lhs_r[k][1][4][2]=(lhs_r[k][1][4][2]-(coeff*lhs_r[k][1][4][0]));
				lhs_r[k][2][0][2]=(lhs_r[k][2][0][2]-(coeff*lhs_r[k][2][0][0]));
				lhs_r[k][2][1][2]=(lhs_r[k][2][1][2]-(coeff*lhs_r[k][2][1][0]));
				lhs_r[k][2][2][2]=(lhs_r[k][2][2][2]-(coeff*lhs_r[k][2][2][0]));
				lhs_r[k][2][3][2]=(lhs_r[k][2][3][2]-(coeff*lhs_r[k][2][3][0]));
				lhs_r[k][2][4][2]=(lhs_r[k][2][4][2]-(coeff*lhs_r[k][2][4][0]));
				rhs[k][j][i][2]=(rhs[k][j][i][2]-(coeff*rhs[k][j][i][0]));
				coeff=lhs_r[k][1][0][3];
				lhs_r[k][1][1][3]=(lhs_r[k][1][1][3]-(coeff*lhs_r[k][1][1][0]));
				lhs_r[k][1][2][3]=(lhs_r[k][1][2][3]-(coeff*lhs_r[k][1][2][0]));
				lhs_r[k][1][3][3]=(lhs_r[k][1][3][3]-(coeff*lhs_r[k][1][3][0]));
				lhs_r[k][1][4][3]=(lhs_r[k][1][4][3]-(coeff*lhs_r[k][1][4][0]));
				lhs_r[k][2][0][3]=(lhs_r[k][2][0][3]-(coeff*lhs_r[k][2][0][0]));
				lhs_r[k][2][1][3]=(lhs_r[k][2][1][3]-(coeff*lhs_r[k][2][1][0]));
				lhs_r[k][2][2][3]=(lhs_r[k][2][2][3]-(coeff*lhs_r[k][2][2][0]));
				lhs_r[k][2][3][3]=(lhs_r[k][2][3][3]-(coeff*lhs_r[k][2][3][0]));
				lhs_r[k][2][4][3]=(lhs_r[k][2][4][3]-(coeff*lhs_r[k][2][4][0]));
				rhs[k][j][i][3]=(rhs[k][j][i][3]-(coeff*rhs[k][j][i][0]));
				coeff=lhs_r[k][1][0][4];
				lhs_r[k][1][1][4]=(lhs_r[k][1][1][4]-(coeff*lhs_r[k][1][1][0]));
				lhs_r[k][1][2][4]=(lhs_r[k][1][2][4]-(coeff*lhs_r[k][1][2][0]));
				lhs_r[k][1][3][4]=(lhs_r[k][1][3][4]-(coeff*lhs_r[k][1][3][0]));
				lhs_r[k][1][4][4]=(lhs_r[k][1][4][4]-(coeff*lhs_r[k][1][4][0]));
				lhs_r[k][2][0][4]=(lhs_r[k][2][0][4]-(coeff*lhs_r[k][2][0][0]));
				lhs_r[k][2][1][4]=(lhs_r[k][2][1][4]-(coeff*lhs_r[k][2][1][0]));
				lhs_r[k][2][2][4]=(lhs_r[k][2][2][4]-(coeff*lhs_r[k][2][2][0]));
				lhs_r[k][2][3][4]=(lhs_r[k][2][3][4]-(coeff*lhs_r[k][2][3][0]));
				lhs_r[k][2][4][4]=(lhs_r[k][2][4][4]-(coeff*lhs_r[k][2][4][0]));
				rhs[k][j][i][4]=(rhs[k][j][i][4]-(coeff*rhs[k][j][i][0]));
				pivot=(1.0/lhs_r[k][1][1][1]);
				lhs_r[k][1][2][1]=(lhs_r[k][1][2][1]*pivot);
				lhs_r[k][1][3][1]=(lhs_r[k][1][3][1]*pivot);
				lhs_r[k][1][4][1]=(lhs_r[k][1][4][1]*pivot);
				lhs_r[k][2][0][1]=(lhs_r[k][2][0][1]*pivot);
				lhs_r[k][2][1][1]=(lhs_r[k][2][1][1]*pivot);
				lhs_r[k][2][2][1]=(lhs_r[k][2][2][1]*pivot);
				lhs_r[k][2][3][1]=(lhs_r[k][2][3][1]*pivot);
				lhs_r[k][2][4][1]=(lhs_r[k][2][4][1]*pivot);
				rhs[k][j][i][1]=(rhs[k][j][i][1]*pivot);
				coeff=lhs_r[k][1][1][0];
				lhs_r[k][1][2][0]=(lhs_r[k][1][2][0]-(coeff*lhs_r[k][1][2][1]));
				lhs_r[k][1][3][0]=(lhs_r[k][1][3][0]-(coeff*lhs_r[k][1][3][1]));
				lhs_r[k][1][4][0]=(lhs_r[k][1][4][0]-(coeff*lhs_r[k][1][4][1]));
				lhs_r[k][2][0][0]=(lhs_r[k][2][0][0]-(coeff*lhs_r[k][2][0][1]));
				lhs_r[k][2][1][0]=(lhs_r[k][2][1][0]-(coeff*lhs_r[k][2][1][1]));
				lhs_r[k][2][2][0]=(lhs_r[k][2][2][0]-(coeff*lhs_r[k][2][2][1]));
				lhs_r[k][2][3][0]=(lhs_r[k][2][3][0]-(coeff*lhs_r[k][2][3][1]));
				lhs_r[k][2][4][0]=(lhs_r[k][2][4][0]-(coeff*lhs_r[k][2][4][1]));
				rhs[k][j][i][0]=(rhs[k][j][i][0]-(coeff*rhs[k][j][i][1]));
				coeff=lhs_r[k][1][1][2];
				lhs_r[k][1][2][2]=(lhs_r[k][1][2][2]-(coeff*lhs_r[k][1][2][1]));
				lhs_r[k][1][3][2]=(lhs_r[k][1][3][2]-(coeff*lhs_r[k][1][3][1]));
				lhs_r[k][1][4][2]=(lhs_r[k][1][4][2]-(coeff*lhs_r[k][1][4][1]));
				lhs_r[k][2][0][2]=(lhs_r[k][2][0][2]-(coeff*lhs_r[k][2][0][1]));
				lhs_r[k][2][1][2]=(lhs_r[k][2][1][2]-(coeff*lhs_r[k][2][1][1]));
				lhs_r[k][2][2][2]=(lhs_r[k][2][2][2]-(coeff*lhs_r[k][2][2][1]));
				lhs_r[k][2][3][2]=(lhs_r[k][2][3][2]-(coeff*lhs_r[k][2][3][1]));
				lhs_r[k][2][4][2]=(lhs_r[k][2][4][2]-(coeff*lhs_r[k][2][4][1]));
				rhs[k][j][i][2]=(rhs[k][j][i][2]-(coeff*rhs[k][j][i][1]));
				coeff=lhs_r[k][1][1][3];
				lhs_r[k][1][2][3]=(lhs_r[k][1][2][3]-(coeff*lhs_r[k][1][2][1]));
				lhs_r[k][1][3][3]=(lhs_r[k][1][3][3]-(coeff*lhs_r[k][1][3][1]));
				lhs_r[k][1][4][3]=(lhs_r[k][1][4][3]-(coeff*lhs_r[k][1][4][1]));
				lhs_r[k][2][0][3]=(lhs_r[k][2][0][3]-(coeff*lhs_r[k][2][0][1]));
				lhs_r[k][2][1][3]=(lhs_r[k][2][1][3]-(coeff*lhs_r[k][2][1][1]));
				lhs_r[k][2][2][3]=(lhs_r[k][2][2][3]-(coeff*lhs_r[k][2][2][1]));
				lhs_r[k][2][3][3]=(lhs_r[k][2][3][3]-(coeff*lhs_r[k][2][3][1]));
				lhs_r[k][2][4][3]=(lhs_r[k][2][4][3]-(coeff*lhs_r[k][2][4][1]));
				rhs[k][j][i][3]=(rhs[k][j][i][3]-(coeff*rhs[k][j][i][1]));
				coeff=lhs_r[k][1][1][4];
				lhs_r[k][1][2][4]=(lhs_r[k][1][2][4]-(coeff*lhs_r[k][1][2][1]));
				lhs_r[k][1][3][4]=(lhs_r[k][1][3][4]-(coeff*lhs_r[k][1][3][1]));
				lhs_r[k][1][4][4]=(lhs_r[k][1][4][4]-(coeff*lhs_r[k][1][4][1]));
				lhs_r[k][2][0][4]=(lhs_r[k][2][0][4]-(coeff*lhs_r[k][2][0][1]));
				lhs_r[k][2][1][4]=(lhs_r[k][2][1][4]-(coeff*lhs_r[k][2][1][1]));
				lhs_r[k][2][2][4]=(lhs_r[k][2][2][4]-(coeff*lhs_r[k][2][2][1]));
				lhs_r[k][2][3][4]=(lhs_r[k][2][3][4]-(coeff*lhs_r[k][2][3][1]));
				lhs_r[k][2][4][4]=(lhs_r[k][2][4][4]-(coeff*lhs_r[k][2][4][1]));
				rhs[k][j][i][4]=(rhs[k][j][i][4]-(coeff*rhs[k][j][i][1]));
				pivot=(1.0/lhs_r[k][1][2][2]);
				lhs_r[k][1][3][2]=(lhs_r[k][1][3][2]*pivot);
				lhs_r[k][1][4][2]=(lhs_r[k][1][4][2]*pivot);
				lhs_r[k][2][0][2]=(lhs_r[k][2][0][2]*pivot);
				lhs_r[k][2][1][2]=(lhs_r[k][2][1][2]*pivot);
				lhs_r[k][2][2][2]=(lhs_r[k][2][2][2]*pivot);
				lhs_r[k][2][3][2]=(lhs_r[k][2][3][2]*pivot);
				lhs_r[k][2][4][2]=(lhs_r[k][2][4][2]*pivot);
				rhs[k][j][i][2]=(rhs[k][j][i][2]*pivot);
				coeff=lhs_r[k][1][2][0];
				lhs_r[k][1][3][0]=(lhs_r[k][1][3][0]-(coeff*lhs_r[k][1][3][2]));
				lhs_r[k][1][4][0]=(lhs_r[k][1][4][0]-(coeff*lhs_r[k][1][4][2]));
				lhs_r[k][2][0][0]=(lhs_r[k][2][0][0]-(coeff*lhs_r[k][2][0][2]));
				lhs_r[k][2][1][0]=(lhs_r[k][2][1][0]-(coeff*lhs_r[k][2][1][2]));
				lhs_r[k][2][2][0]=(lhs_r[k][2][2][0]-(coeff*lhs_r[k][2][2][2]));
				lhs_r[k][2][3][0]=(lhs_r[k][2][3][0]-(coeff*lhs_r[k][2][3][2]));
				lhs_r[k][2][4][0]=(lhs_r[k][2][4][0]-(coeff*lhs_r[k][2][4][2]));
				rhs[k][j][i][0]=(rhs[k][j][i][0]-(coeff*rhs[k][j][i][2]));
				coeff=lhs_r[k][1][2][1];
				lhs_r[k][1][3][1]=(lhs_r[k][1][3][1]-(coeff*lhs_r[k][1][3][2]));
				lhs_r[k][1][4][1]=(lhs_r[k][1][4][1]-(coeff*lhs_r[k][1][4][2]));
				lhs_r[k][2][0][1]=(lhs_r[k][2][0][1]-(coeff*lhs_r[k][2][0][2]));
				lhs_r[k][2][1][1]=(lhs_r[k][2][1][1]-(coeff*lhs_r[k][2][1][2]));
				lhs_r[k][2][2][1]=(lhs_r[k][2][2][1]-(coeff*lhs_r[k][2][2][2]));
				lhs_r[k][2][3][1]=(lhs_r[k][2][3][1]-(coeff*lhs_r[k][2][3][2]));
				lhs_r[k][2][4][1]=(lhs_r[k][2][4][1]-(coeff*lhs_r[k][2][4][2]));
				rhs[k][j][i][1]=(rhs[k][j][i][1]-(coeff*rhs[k][j][i][2]));
				coeff=lhs_r[k][1][2][3];
				lhs_r[k][1][3][3]=(lhs_r[k][1][3][3]-(coeff*lhs_r[k][1][3][2]));
				lhs_r[k][1][4][3]=(lhs_r[k][1][4][3]-(coeff*lhs_r[k][1][4][2]));
				lhs_r[k][2][0][3]=(lhs_r[k][2][0][3]-(coeff*lhs_r[k][2][0][2]));
				lhs_r[k][2][1][3]=(lhs_r[k][2][1][3]-(coeff*lhs_r[k][2][1][2]));
				lhs_r[k][2][2][3]=(lhs_r[k][2][2][3]-(coeff*lhs_r[k][2][2][2]));
				lhs_r[k][2][3][3]=(lhs_r[k][2][3][3]-(coeff*lhs_r[k][2][3][2]));
				lhs_r[k][2][4][3]=(lhs_r[k][2][4][3]-(coeff*lhs_r[k][2][4][2]));
				rhs[k][j][i][3]=(rhs[k][j][i][3]-(coeff*rhs[k][j][i][2]));
				coeff=lhs_r[k][1][2][4];
				lhs_r[k][1][3][4]=(lhs_r[k][1][3][4]-(coeff*lhs_r[k][1][3][2]));
				lhs_r[k][1][4][4]=(lhs_r[k][1][4][4]-(coeff*lhs_r[k][1][4][2]));
				lhs_r[k][2][0][4]=(lhs_r[k][2][0][4]-(coeff*lhs_r[k][2][0][2]));
				lhs_r[k][2][1][4]=(lhs_r[k][2][1][4]-(coeff*lhs_r[k][2][1][2]));
				lhs_r[k][2][2][4]=(lhs_r[k][2][2][4]-(coeff*lhs_r[k][2][2][2]));
				lhs_r[k][2][3][4]=(lhs_r[k][2][3][4]-(coeff*lhs_r[k][2][3][2]));
				lhs_r[k][2][4][4]=(lhs_r[k][2][4][4]-(coeff*lhs_r[k][2][4][2]));
				rhs[k][j][i][4]=(rhs[k][j][i][4]-(coeff*rhs[k][j][i][2]));
				pivot=(1.0/lhs_r[k][1][3][3]);
				lhs_r[k][1][4][3]=(lhs_r[k][1][4][3]*pivot);
				lhs_r[k][2][0][3]=(lhs_r[k][2][0][3]*pivot);
				lhs_r[k][2][1][3]=(lhs_r[k][2][1][3]*pivot);
				lhs_r[k][2][2][3]=(lhs_r[k][2][2][3]*pivot);
				lhs_r[k][2][3][3]=(lhs_r[k][2][3][3]*pivot);
				lhs_r[k][2][4][3]=(lhs_r[k][2][4][3]*pivot);
				rhs[k][j][i][3]=(rhs[k][j][i][3]*pivot);
				coeff=lhs_r[k][1][3][0];
				lhs_r[k][1][4][0]=(lhs_r[k][1][4][0]-(coeff*lhs_r[k][1][4][3]));
				lhs_r[k][2][0][0]=(lhs_r[k][2][0][0]-(coeff*lhs_r[k][2][0][3]));
				lhs_r[k][2][1][0]=(lhs_r[k][2][1][0]-(coeff*lhs_r[k][2][1][3]));
				lhs_r[k][2][2][0]=(lhs_r[k][2][2][0]-(coeff*lhs_r[k][2][2][3]));
				lhs_r[k][2][3][0]=(lhs_r[k][2][3][0]-(coeff*lhs_r[k][2][3][3]));
				lhs_r[k][2][4][0]=(lhs_r[k][2][4][0]-(coeff*lhs_r[k][2][4][3]));
				rhs[k][j][i][0]=(rhs[k][j][i][0]-(coeff*rhs[k][j][i][3]));
				coeff=lhs_r[k][1][3][1];
				lhs_r[k][1][4][1]=(lhs_r[k][1][4][1]-(coeff*lhs_r[k][1][4][3]));
				lhs_r[k][2][0][1]=(lhs_r[k][2][0][1]-(coeff*lhs_r[k][2][0][3]));
				lhs_r[k][2][1][1]=(lhs_r[k][2][1][1]-(coeff*lhs_r[k][2][1][3]));
				lhs_r[k][2][2][1]=(lhs_r[k][2][2][1]-(coeff*lhs_r[k][2][2][3]));
				lhs_r[k][2][3][1]=(lhs_r[k][2][3][1]-(coeff*lhs_r[k][2][3][3]));
				lhs_r[k][2][4][1]=(lhs_r[k][2][4][1]-(coeff*lhs_r[k][2][4][3]));
				rhs[k][j][i][1]=(rhs[k][j][i][1]-(coeff*rhs[k][j][i][3]));
				coeff=lhs_r[k][1][3][2];
				lhs_r[k][1][4][2]=(lhs_r[k][1][4][2]-(coeff*lhs_r[k][1][4][3]));
				lhs_r[k][2][0][2]=(lhs_r[k][2][0][2]-(coeff*lhs_r[k][2][0][3]));
				lhs_r[k][2][1][2]=(lhs_r[k][2][1][2]-(coeff*lhs_r[k][2][1][3]));
				lhs_r[k][2][2][2]=(lhs_r[k][2][2][2]-(coeff*lhs_r[k][2][2][3]));
				lhs_r[k][2][3][2]=(lhs_r[k][2][3][2]-(coeff*lhs_r[k][2][3][3]));
				lhs_r[k][2][4][2]=(lhs_r[k][2][4][2]-(coeff*lhs_r[k][2][4][3]));
				rhs[k][j][i][2]=(rhs[k][j][i][2]-(coeff*rhs[k][j][i][3]));
				coeff=lhs_r[k][1][3][4];
				lhs_r[k][1][4][4]=(lhs_r[k][1][4][4]-(coeff*lhs_r[k][1][4][3]));
				lhs_r[k][2][0][4]=(lhs_r[k][2][0][4]-(coeff*lhs_r[k][2][0][3]));
				lhs_r[k][2][1][4]=(lhs_r[k][2][1][4]-(coeff*lhs_r[k][2][1][3]));
				lhs_r[k][2][2][4]=(lhs_r[k][2][2][4]-(coeff*lhs_r[k][2][2][3]));
				lhs_r[k][2][3][4]=(lhs_r[k][2][3][4]-(coeff*lhs_r[k][2][3][3]));
				lhs_r[k][2][4][4]=(lhs_r[k][2][4][4]-(coeff*lhs_r[k][2][4][3]));
				rhs[k][j][i][4]=(rhs[k][j][i][4]-(coeff*rhs[k][j][i][3]));
				pivot=(1.0/lhs_r[k][1][4][4]);
				lhs_r[k][2][0][4]=(lhs_r[k][2][0][4]*pivot);
				lhs_r[k][2][1][4]=(lhs_r[k][2][1][4]*pivot);
				lhs_r[k][2][2][4]=(lhs_r[k][2][2][4]*pivot);
				lhs_r[k][2][3][4]=(lhs_r[k][2][3][4]*pivot);
				lhs_r[k][2][4][4]=(lhs_r[k][2][4][4]*pivot);
				rhs[k][j][i][4]=(rhs[k][j][i][4]*pivot);
				coeff=lhs_r[k][1][4][0];
				lhs_r[k][2][0][0]=(lhs_r[k][2][0][0]-(coeff*lhs_r[k][2][0][4]));
				lhs_r[k][2][1][0]=(lhs_r[k][2][1][0]-(coeff*lhs_r[k][2][1][4]));
				lhs_r[k][2][2][0]=(lhs_r[k][2][2][0]-(coeff*lhs_r[k][2][2][4]));
				lhs_r[k][2][3][0]=(lhs_r[k][2][3][0]-(coeff*lhs_r[k][2][3][4]));
				lhs_r[k][2][4][0]=(lhs_r[k][2][4][0]-(coeff*lhs_r[k][2][4][4]));
				rhs[k][j][i][0]=(rhs[k][j][i][0]-(coeff*rhs[k][j][i][4]));
				coeff=lhs_r[k][1][4][1];
				lhs_r[k][2][0][1]=(lhs_r[k][2][0][1]-(coeff*lhs_r[k][2][0][4]));
				lhs_r[k][2][1][1]=(lhs_r[k][2][1][1]-(coeff*lhs_r[k][2][1][4]));
				lhs_r[k][2][2][1]=(lhs_r[k][2][2][1]-(coeff*lhs_r[k][2][2][4]));
				lhs_r[k][2][3][1]=(lhs_r[k][2][3][1]-(coeff*lhs_r[k][2][3][4]));
				lhs_r[k][2][4][1]=(lhs_r[k][2][4][1]-(coeff*lhs_r[k][2][4][4]));
				rhs[k][j][i][1]=(rhs[k][j][i][1]-(coeff*rhs[k][j][i][4]));
				coeff=lhs_r[k][1][4][2];
				lhs_r[k][2][0][2]=(lhs_r[k][2][0][2]-(coeff*lhs_r[k][2][0][4]));
				lhs_r[k][2][1][2]=(lhs_r[k][2][1][2]-(coeff*lhs_r[k][2][1][4]));
				lhs_r[k][2][2][2]=(lhs_r[k][2][2][2]-(coeff*lhs_r[k][2][2][4]));
				lhs_r[k][2][3][2]=(lhs_r[k][2][3][2]-(coeff*lhs_r[k][2][3][4]));
				lhs_r[k][2][4][2]=(lhs_r[k][2][4][2]-(coeff*lhs_r[k][2][4][4]));
				rhs[k][j][i][2]=(rhs[k][j][i][2]-(coeff*rhs[k][j][i][4]));
				coeff=lhs_r[k][1][4][3];
				lhs_r[k][2][0][3]=(lhs_r[k][2][0][3]-(coeff*lhs_r[k][2][0][4]));
				lhs_r[k][2][1][3]=(lhs_r[k][2][1][3]-(coeff*lhs_r[k][2][1][4]));
				lhs_r[k][2][2][3]=(lhs_r[k][2][2][3]-(coeff*lhs_r[k][2][2][4]));
				lhs_r[k][2][3][3]=(lhs_r[k][2][3][3]-(coeff*lhs_r[k][2][3][4]));
				lhs_r[k][2][4][3]=(lhs_r[k][2][4][3]-(coeff*lhs_r[k][2][4][4]));
				rhs[k][j][i][3]=(rhs[k][j][i][3]-(coeff*rhs[k][j][i][4]));
				/* binvcrhs - END */
			}
			/* --------------------------------------------------------------------- */
			/* Now finish up special cases for last cell */
			/* --------------------------------------------------------------------- */
			/* --------------------------------------------------------------------- */
			/* rhs(ksize) = rhs(ksize) - Arhs(ksize-1) */
			/* --------------------------------------------------------------------- */
			/* matvec_sub(lhs_r[ksize][AA], rhs[ksize-1][j][i], rhs[ksize][j][i]); */
			/* matvec_sub - START */
			rhs[ksize][j][i][0]=(((((rhs[ksize][j][i][0]-(lhs_r[ksize][0][0][0]*rhs[ksize-1][j][i][0]))-(lhs_r[ksize][0][1][0]*rhs[ksize-1][j][i][1]))-(lhs_r[ksize][0][2][0]*rhs[ksize-1][j][i][2]))-(lhs_r[ksize][0][3][0]*rhs[ksize-1][j][i][3]))-(lhs_r[ksize][0][4][0]*rhs[ksize-1][j][i][4]));
			rhs[ksize][j][i][1]=(((((rhs[ksize][j][i][1]-(lhs_r[ksize][0][0][1]*rhs[ksize-1][j][i][0]))-(lhs_r[ksize][0][1][1]*rhs[ksize-1][j][i][1]))-(lhs_r[ksize][0][2][1]*rhs[ksize-1][j][i][2]))-(lhs_r[ksize][0][3][1]*rhs[ksize-1][j][i][3]))-(lhs_r[ksize][0][4][1]*rhs[ksize-1][j][i][4]));
			rhs[ksize][j][i][2]=(((((rhs[ksize][j][i][2]-(lhs_r[ksize][0][0][2]*rhs[ksize-1][j][i][0]))-(lhs_r[ksize][0][1][2]*rhs[ksize-1][j][i][1]))-(lhs_r[ksize][0][2][2]*rhs[ksize-1][j][i][2]))-(lhs_r[ksize][0][3][2]*rhs[ksize-1][j][i][3]))-(lhs_r[ksize][0][4][2]*rhs[ksize-1][j][i][4]));
			rhs[ksize][j][i][3]=(((((rhs[ksize][j][i][3]-(lhs_r[ksize][0][0][3]*rhs[ksize-1][j][i][0]))-(lhs_r[ksize][0][1][3]*rhs[ksize-1][j][i][1]))-(lhs_r[ksize][0][2][3]*rhs[ksize-1][j][i][2]))-(lhs_r[ksize][0][3][3]*rhs[ksize-1][j][i][3]))-(lhs_r[ksize][0][4][3]*rhs[ksize-1][j][i][4]));
			rhs[ksize][j][i][4]=(((((rhs[ksize][j][i][4]-(lhs_r[ksize][0][0][4]*rhs[ksize-1][j][i][0]))-(lhs_r[ksize][0][1][4]*rhs[ksize-1][j][i][1]))-(lhs_r[ksize][0][2][4]*rhs[ksize-1][j][i][2]))-(lhs_r[ksize][0][3][4]*rhs[ksize-1][j][i][3]))-(lhs_r[ksize][0][4][4]*rhs[ksize-1][j][i][4]));
			/* matvec_sub - END */
			/* --------------------------------------------------------------------- */
			/* B(ksize) = B(ksize) - C(ksize-1)A(ksize) */
			/* matmul_sub(AA,i,j,ksize,c, */
			/* $              CC,i,j,ksize-1,c,BB,i,j,ksize) */
			/* --------------------------------------------------------------------- */
			/* matmul_sub(lhs_r[ksize][AA], lhs_r[ksize-1][CC], lhs_r[ksize][BB]); */
			/* matmul_sub - START */
			lhs_r[ksize][1][0][0]=(((((lhs_r[ksize][1][0][0]-(lhs_r[ksize][0][0][0]*lhs_r[ksize-1][2][0][0]))-(lhs_r[ksize][0][1][0]*lhs_r[ksize-1][2][0][1]))-(lhs_r[ksize][0][2][0]*lhs_r[ksize-1][2][0][2]))-(lhs_r[ksize][0][3][0]*lhs_r[ksize-1][2][0][3]))-(lhs_r[ksize][0][4][0]*lhs_r[ksize-1][2][0][4]));
			lhs_r[ksize][1][0][1]=(((((lhs_r[ksize][1][0][1]-(lhs_r[ksize][0][0][1]*lhs_r[ksize-1][2][0][0]))-(lhs_r[ksize][0][1][1]*lhs_r[ksize-1][2][0][1]))-(lhs_r[ksize][0][2][1]*lhs_r[ksize-1][2][0][2]))-(lhs_r[ksize][0][3][1]*lhs_r[ksize-1][2][0][3]))-(lhs_r[ksize][0][4][1]*lhs_r[ksize-1][2][0][4]));
			lhs_r[ksize][1][0][2]=(((((lhs_r[ksize][1][0][2]-(lhs_r[ksize][0][0][2]*lhs_r[ksize-1][2][0][0]))-(lhs_r[ksize][0][1][2]*lhs_r[ksize-1][2][0][1]))-(lhs_r[ksize][0][2][2]*lhs_r[ksize-1][2][0][2]))-(lhs_r[ksize][0][3][2]*lhs_r[ksize-1][2][0][3]))-(lhs_r[ksize][0][4][2]*lhs_r[ksize-1][2][0][4]));
			lhs_r[ksize][1][0][3]=(((((lhs_r[ksize][1][0][3]-(lhs_r[ksize][0][0][3]*lhs_r[ksize-1][2][0][0]))-(lhs_r[ksize][0][1][3]*lhs_r[ksize-1][2][0][1]))-(lhs_r[ksize][0][2][3]*lhs_r[ksize-1][2][0][2]))-(lhs_r[ksize][0][3][3]*lhs_r[ksize-1][2][0][3]))-(lhs_r[ksize][0][4][3]*lhs_r[ksize-1][2][0][4]));
			lhs_r[ksize][1][0][4]=(((((lhs_r[ksize][1][0][4]-(lhs_r[ksize][0][0][4]*lhs_r[ksize-1][2][0][0]))-(lhs_r[ksize][0][1][4]*lhs_r[ksize-1][2][0][1]))-(lhs_r[ksize][0][2][4]*lhs_r[ksize-1][2][0][2]))-(lhs_r[ksize][0][3][4]*lhs_r[ksize-1][2][0][3]))-(lhs_r[ksize][0][4][4]*lhs_r[ksize-1][2][0][4]));
			lhs_r[ksize][1][1][0]=(((((lhs_r[ksize][1][1][0]-(lhs_r[ksize][0][0][0]*lhs_r[ksize-1][2][1][0]))-(lhs_r[ksize][0][1][0]*lhs_r[ksize-1][2][1][1]))-(lhs_r[ksize][0][2][0]*lhs_r[ksize-1][2][1][2]))-(lhs_r[ksize][0][3][0]*lhs_r[ksize-1][2][1][3]))-(lhs_r[ksize][0][4][0]*lhs_r[ksize-1][2][1][4]));
			lhs_r[ksize][1][1][1]=(((((lhs_r[ksize][1][1][1]-(lhs_r[ksize][0][0][1]*lhs_r[ksize-1][2][1][0]))-(lhs_r[ksize][0][1][1]*lhs_r[ksize-1][2][1][1]))-(lhs_r[ksize][0][2][1]*lhs_r[ksize-1][2][1][2]))-(lhs_r[ksize][0][3][1]*lhs_r[ksize-1][2][1][3]))-(lhs_r[ksize][0][4][1]*lhs_r[ksize-1][2][1][4]));
			lhs_r[ksize][1][1][2]=(((((lhs_r[ksize][1][1][2]-(lhs_r[ksize][0][0][2]*lhs_r[ksize-1][2][1][0]))-(lhs_r[ksize][0][1][2]*lhs_r[ksize-1][2][1][1]))-(lhs_r[ksize][0][2][2]*lhs_r[ksize-1][2][1][2]))-(lhs_r[ksize][0][3][2]*lhs_r[ksize-1][2][1][3]))-(lhs_r[ksize][0][4][2]*lhs_r[ksize-1][2][1][4]));
			lhs_r[ksize][1][1][3]=(((((lhs_r[ksize][1][1][3]-(lhs_r[ksize][0][0][3]*lhs_r[ksize-1][2][1][0]))-(lhs_r[ksize][0][1][3]*lhs_r[ksize-1][2][1][1]))-(lhs_r[ksize][0][2][3]*lhs_r[ksize-1][2][1][2]))-(lhs_r[ksize][0][3][3]*lhs_r[ksize-1][2][1][3]))-(lhs_r[ksize][0][4][3]*lhs_r[ksize-1][2][1][4]));
			lhs_r[ksize][1][1][4]=(((((lhs_r[ksize][1][1][4]-(lhs_r[ksize][0][0][4]*lhs_r[ksize-1][2][1][0]))-(lhs_r[ksize][0][1][4]*lhs_r[ksize-1][2][1][1]))-(lhs_r[ksize][0][2][4]*lhs_r[ksize-1][2][1][2]))-(lhs_r[ksize][0][3][4]*lhs_r[ksize-1][2][1][3]))-(lhs_r[ksize][0][4][4]*lhs_r[ksize-1][2][1][4]));
			lhs_r[ksize][1][2][0]=(((((lhs_r[ksize][1][2][0]-(lhs_r[ksize][0][0][0]*lhs_r[ksize-1][2][2][0]))-(lhs_r[ksize][0][1][0]*lhs_r[ksize-1][2][2][1]))-(lhs_r[ksize][0][2][0]*lhs_r[ksize-1][2][2][2]))-(lhs_r[ksize][0][3][0]*lhs_r[ksize-1][2][2][3]))-(lhs_r[ksize][0][4][0]*lhs_r[ksize-1][2][2][4]));
			lhs_r[ksize][1][2][1]=(((((lhs_r[ksize][1][2][1]-(lhs_r[ksize][0][0][1]*lhs_r[ksize-1][2][2][0]))-(lhs_r[ksize][0][1][1]*lhs_r[ksize-1][2][2][1]))-(lhs_r[ksize][0][2][1]*lhs_r[ksize-1][2][2][2]))-(lhs_r[ksize][0][3][1]*lhs_r[ksize-1][2][2][3]))-(lhs_r[ksize][0][4][1]*lhs_r[ksize-1][2][2][4]));
			lhs_r[ksize][1][2][2]=(((((lhs_r[ksize][1][2][2]-(lhs_r[ksize][0][0][2]*lhs_r[ksize-1][2][2][0]))-(lhs_r[ksize][0][1][2]*lhs_r[ksize-1][2][2][1]))-(lhs_r[ksize][0][2][2]*lhs_r[ksize-1][2][2][2]))-(lhs_r[ksize][0][3][2]*lhs_r[ksize-1][2][2][3]))-(lhs_r[ksize][0][4][2]*lhs_r[ksize-1][2][2][4]));
			lhs_r[ksize][1][2][3]=(((((lhs_r[ksize][1][2][3]-(lhs_r[ksize][0][0][3]*lhs_r[ksize-1][2][2][0]))-(lhs_r[ksize][0][1][3]*lhs_r[ksize-1][2][2][1]))-(lhs_r[ksize][0][2][3]*lhs_r[ksize-1][2][2][2]))-(lhs_r[ksize][0][3][3]*lhs_r[ksize-1][2][2][3]))-(lhs_r[ksize][0][4][3]*lhs_r[ksize-1][2][2][4]));
			lhs_r[ksize][1][2][4]=(((((lhs_r[ksize][1][2][4]-(lhs_r[ksize][0][0][4]*lhs_r[ksize-1][2][2][0]))-(lhs_r[ksize][0][1][4]*lhs_r[ksize-1][2][2][1]))-(lhs_r[ksize][0][2][4]*lhs_r[ksize-1][2][2][2]))-(lhs_r[ksize][0][3][4]*lhs_r[ksize-1][2][2][3]))-(lhs_r[ksize][0][4][4]*lhs_r[ksize-1][2][2][4]));
			lhs_r[ksize][1][3][0]=(((((lhs_r[ksize][1][3][0]-(lhs_r[ksize][0][0][0]*lhs_r[ksize-1][2][3][0]))-(lhs_r[ksize][0][1][0]*lhs_r[ksize-1][2][3][1]))-(lhs_r[ksize][0][2][0]*lhs_r[ksize-1][2][3][2]))-(lhs_r[ksize][0][3][0]*lhs_r[ksize-1][2][3][3]))-(lhs_r[ksize][0][4][0]*lhs_r[ksize-1][2][3][4]));
			lhs_r[ksize][1][3][1]=(((((lhs_r[ksize][1][3][1]-(lhs_r[ksize][0][0][1]*lhs_r[ksize-1][2][3][0]))-(lhs_r[ksize][0][1][1]*lhs_r[ksize-1][2][3][1]))-(lhs_r[ksize][0][2][1]*lhs_r[ksize-1][2][3][2]))-(lhs_r[ksize][0][3][1]*lhs_r[ksize-1][2][3][3]))-(lhs_r[ksize][0][4][1]*lhs_r[ksize-1][2][3][4]));
			lhs_r[ksize][1][3][2]=(((((lhs_r[ksize][1][3][2]-(lhs_r[ksize][0][0][2]*lhs_r[ksize-1][2][3][0]))-(lhs_r[ksize][0][1][2]*lhs_r[ksize-1][2][3][1]))-(lhs_r[ksize][0][2][2]*lhs_r[ksize-1][2][3][2]))-(lhs_r[ksize][0][3][2]*lhs_r[ksize-1][2][3][3]))-(lhs_r[ksize][0][4][2]*lhs_r[ksize-1][2][3][4]));
			lhs_r[ksize][1][3][3]=(((((lhs_r[ksize][1][3][3]-(lhs_r[ksize][0][0][3]*lhs_r[ksize-1][2][3][0]))-(lhs_r[ksize][0][1][3]*lhs_r[ksize-1][2][3][1]))-(lhs_r[ksize][0][2][3]*lhs_r[ksize-1][2][3][2]))-(lhs_r[ksize][0][3][3]*lhs_r[ksize-1][2][3][3]))-(lhs_r[ksize][0][4][3]*lhs_r[ksize-1][2][3][4]));
			lhs_r[ksize][1][3][4]=(((((lhs_r[ksize][1][3][4]-(lhs_r[ksize][0][0][4]*lhs_r[ksize-1][2][3][0]))-(lhs_r[ksize][0][1][4]*lhs_r[ksize-1][2][3][1]))-(lhs_r[ksize][0][2][4]*lhs_r[ksize-1][2][3][2]))-(lhs_r[ksize][0][3][4]*lhs_r[ksize-1][2][3][3]))-(lhs_r[ksize][0][4][4]*lhs_r[ksize-1][2][3][4]));
			lhs_r[ksize][1][4][0]=(((((lhs_r[ksize][1][4][0]-(lhs_r[ksize][0][0][0]*lhs_r[ksize-1][2][4][0]))-(lhs_r[ksize][0][1][0]*lhs_r[ksize-1][2][4][1]))-(lhs_r[ksize][0][2][0]*lhs_r[ksize-1][2][4][2]))-(lhs_r[ksize][0][3][0]*lhs_r[ksize-1][2][4][3]))-(lhs_r[ksize][0][4][0]*lhs_r[ksize-1][2][4][4]));
			lhs_r[ksize][1][4][1]=(((((lhs_r[ksize][1][4][1]-(lhs_r[ksize][0][0][1]*lhs_r[ksize-1][2][4][0]))-(lhs_r[ksize][0][1][1]*lhs_r[ksize-1][2][4][1]))-(lhs_r[ksize][0][2][1]*lhs_r[ksize-1][2][4][2]))-(lhs_r[ksize][0][3][1]*lhs_r[ksize-1][2][4][3]))-(lhs_r[ksize][0][4][1]*lhs_r[ksize-1][2][4][4]));
			lhs_r[ksize][1][4][2]=(((((lhs_r[ksize][1][4][2]-(lhs_r[ksize][0][0][2]*lhs_r[ksize-1][2][4][0]))-(lhs_r[ksize][0][1][2]*lhs_r[ksize-1][2][4][1]))-(lhs_r[ksize][0][2][2]*lhs_r[ksize-1][2][4][2]))-(lhs_r[ksize][0][3][2]*lhs_r[ksize-1][2][4][3]))-(lhs_r[ksize][0][4][2]*lhs_r[ksize-1][2][4][4]));
			lhs_r[ksize][1][4][3]=(((((lhs_r[ksize][1][4][3]-(lhs_r[ksize][0][0][3]*lhs_r[ksize-1][2][4][0]))-(lhs_r[ksize][0][1][3]*lhs_r[ksize-1][2][4][1]))-(lhs_r[ksize][0][2][3]*lhs_r[ksize-1][2][4][2]))-(lhs_r[ksize][0][3][3]*lhs_r[ksize-1][2][4][3]))-(lhs_r[ksize][0][4][3]*lhs_r[ksize-1][2][4][4]));
			lhs_r[ksize][1][4][4]=(((((lhs_r[ksize][1][4][4]-(lhs_r[ksize][0][0][4]*lhs_r[ksize-1][2][4][0]))-(lhs_r[ksize][0][1][4]*lhs_r[ksize-1][2][4][1]))-(lhs_r[ksize][0][2][4]*lhs_r[ksize-1][2][4][2]))-(lhs_r[ksize][0][3][4]*lhs_r[ksize-1][2][4][3]))-(lhs_r[ksize][0][4][4]*lhs_r[ksize-1][2][4][4]));
			/* matmul_sub - END */
			/* --------------------------------------------------------------------- */
			/* multiply rhs(ksize) by b_inverse(ksize) and copy to rhs */
			/* --------------------------------------------------------------------- */
			/* binvrhs( lhs_r[ksize][BB], rhs[ksize][j][i] ); */
			/* binvrhs - START */
			pivot=(1.0/lhs_r[ksize][1][0][0]);
			lhs_r[ksize][1][1][0]=(lhs_r[ksize][1][1][0]*pivot);
			lhs_r[ksize][1][2][0]=(lhs_r[ksize][1][2][0]*pivot);
			lhs_r[ksize][1][3][0]=(lhs_r[ksize][1][3][0]*pivot);
			lhs_r[ksize][1][4][0]=(lhs_r[ksize][1][4][0]*pivot);
			rhs[ksize][j][i][0]=(rhs[ksize][j][i][0]*pivot);
			coeff=lhs_r[ksize][1][0][1];
			lhs_r[ksize][1][1][1]=(lhs_r[ksize][1][1][1]-(coeff*lhs_r[ksize][1][1][0]));
			lhs_r[ksize][1][2][1]=(lhs_r[ksize][1][2][1]-(coeff*lhs_r[ksize][1][2][0]));
			lhs_r[ksize][1][3][1]=(lhs_r[ksize][1][3][1]-(coeff*lhs_r[ksize][1][3][0]));
			lhs_r[ksize][1][4][1]=(lhs_r[ksize][1][4][1]-(coeff*lhs_r[ksize][1][4][0]));
			rhs[ksize][j][i][1]=(rhs[ksize][j][i][1]-(coeff*rhs[ksize][j][i][0]));
			coeff=lhs_r[ksize][1][0][2];
			lhs_r[ksize][1][1][2]=(lhs_r[ksize][1][1][2]-(coeff*lhs_r[ksize][1][1][0]));
			lhs_r[ksize][1][2][2]=(lhs_r[ksize][1][2][2]-(coeff*lhs_r[ksize][1][2][0]));
			lhs_r[ksize][1][3][2]=(lhs_r[ksize][1][3][2]-(coeff*lhs_r[ksize][1][3][0]));
			lhs_r[ksize][1][4][2]=(lhs_r[ksize][1][4][2]-(coeff*lhs_r[ksize][1][4][0]));
			rhs[ksize][j][i][2]=(rhs[ksize][j][i][2]-(coeff*rhs[ksize][j][i][0]));
			coeff=lhs_r[ksize][1][0][3];
			lhs_r[ksize][1][1][3]=(lhs_r[ksize][1][1][3]-(coeff*lhs_r[ksize][1][1][0]));
			lhs_r[ksize][1][2][3]=(lhs_r[ksize][1][2][3]-(coeff*lhs_r[ksize][1][2][0]));
			lhs_r[ksize][1][3][3]=(lhs_r[ksize][1][3][3]-(coeff*lhs_r[ksize][1][3][0]));
			lhs_r[ksize][1][4][3]=(lhs_r[ksize][1][4][3]-(coeff*lhs_r[ksize][1][4][0]));
			rhs[ksize][j][i][3]=(rhs[ksize][j][i][3]-(coeff*rhs[ksize][j][i][0]));
			coeff=lhs_r[ksize][1][0][4];
			lhs_r[ksize][1][1][4]=(lhs_r[ksize][1][1][4]-(coeff*lhs_r[ksize][1][1][0]));
			lhs_r[ksize][1][2][4]=(lhs_r[ksize][1][2][4]-(coeff*lhs_r[ksize][1][2][0]));
			lhs_r[ksize][1][3][4]=(lhs_r[ksize][1][3][4]-(coeff*lhs_r[ksize][1][3][0]));
			lhs_r[ksize][1][4][4]=(lhs_r[ksize][1][4][4]-(coeff*lhs_r[ksize][1][4][0]));
			rhs[ksize][j][i][4]=(rhs[ksize][j][i][4]-(coeff*rhs[ksize][j][i][0]));
			pivot=(1.0/lhs_r[ksize][1][1][1]);
			lhs_r[ksize][1][2][1]=(lhs_r[ksize][1][2][1]*pivot);
			lhs_r[ksize][1][3][1]=(lhs_r[ksize][1][3][1]*pivot);
			lhs_r[ksize][1][4][1]=(lhs_r[ksize][1][4][1]*pivot);
			rhs[ksize][j][i][1]=(rhs[ksize][j][i][1]*pivot);
			coeff=lhs_r[ksize][1][1][0];
			lhs_r[ksize][1][2][0]=(lhs_r[ksize][1][2][0]-(coeff*lhs_r[ksize][1][2][1]));
			lhs_r[ksize][1][3][0]=(lhs_r[ksize][1][3][0]-(coeff*lhs_r[ksize][1][3][1]));
			lhs_r[ksize][1][4][0]=(lhs_r[ksize][1][4][0]-(coeff*lhs_r[ksize][1][4][1]));
			rhs[ksize][j][i][0]=(rhs[ksize][j][i][0]-(coeff*rhs[ksize][j][i][1]));
			coeff=lhs_r[ksize][1][1][2];
			lhs_r[ksize][1][2][2]=(lhs_r[ksize][1][2][2]-(coeff*lhs_r[ksize][1][2][1]));
			lhs_r[ksize][1][3][2]=(lhs_r[ksize][1][3][2]-(coeff*lhs_r[ksize][1][3][1]));
			lhs_r[ksize][1][4][2]=(lhs_r[ksize][1][4][2]-(coeff*lhs_r[ksize][1][4][1]));
			rhs[ksize][j][i][2]=(rhs[ksize][j][i][2]-(coeff*rhs[ksize][j][i][1]));
			coeff=lhs_r[ksize][1][1][3];
			lhs_r[ksize][1][2][3]=(lhs_r[ksize][1][2][3]-(coeff*lhs_r[ksize][1][2][1]));
			lhs_r[ksize][1][3][3]=(lhs_r[ksize][1][3][3]-(coeff*lhs_r[ksize][1][3][1]));
			lhs_r[ksize][1][4][3]=(lhs_r[ksize][1][4][3]-(coeff*lhs_r[ksize][1][4][1]));
			rhs[ksize][j][i][3]=(rhs[ksize][j][i][3]-(coeff*rhs[ksize][j][i][1]));
			coeff=lhs_r[ksize][1][1][4];
			lhs_r[ksize][1][2][4]=(lhs_r[ksize][1][2][4]-(coeff*lhs_r[ksize][1][2][1]));
			lhs_r[ksize][1][3][4]=(lhs_r[ksize][1][3][4]-(coeff*lhs_r[ksize][1][3][1]));
			lhs_r[ksize][1][4][4]=(lhs_r[ksize][1][4][4]-(coeff*lhs_r[ksize][1][4][1]));
			rhs[ksize][j][i][4]=(rhs[ksize][j][i][4]-(coeff*rhs[ksize][j][i][1]));
			pivot=(1.0/lhs_r[ksize][1][2][2]);
			lhs_r[ksize][1][3][2]=(lhs_r[ksize][1][3][2]*pivot);
			lhs_r[ksize][1][4][2]=(lhs_r[ksize][1][4][2]*pivot);
			rhs[ksize][j][i][2]=(rhs[ksize][j][i][2]*pivot);
			coeff=lhs_r[ksize][1][2][0];
			lhs_r[ksize][1][3][0]=(lhs_r[ksize][1][3][0]-(coeff*lhs_r[ksize][1][3][2]));
			lhs_r[ksize][1][4][0]=(lhs_r[ksize][1][4][0]-(coeff*lhs_r[ksize][1][4][2]));
			rhs[ksize][j][i][0]=(rhs[ksize][j][i][0]-(coeff*rhs[ksize][j][i][2]));
			coeff=lhs_r[ksize][1][2][1];
			lhs_r[ksize][1][3][1]=(lhs_r[ksize][1][3][1]-(coeff*lhs_r[ksize][1][3][2]));
			lhs_r[ksize][1][4][1]=(lhs_r[ksize][1][4][1]-(coeff*lhs_r[ksize][1][4][2]));
			rhs[ksize][j][i][1]=(rhs[ksize][j][i][1]-(coeff*rhs[ksize][j][i][2]));
			coeff=lhs_r[ksize][1][2][3];
			lhs_r[ksize][1][3][3]=(lhs_r[ksize][1][3][3]-(coeff*lhs_r[ksize][1][3][2]));
			lhs_r[ksize][1][4][3]=(lhs_r[ksize][1][4][3]-(coeff*lhs_r[ksize][1][4][2]));
			rhs[ksize][j][i][3]=(rhs[ksize][j][i][3]-(coeff*rhs[ksize][j][i][2]));
			coeff=lhs_r[ksize][1][2][4];
			lhs_r[ksize][1][3][4]=(lhs_r[ksize][1][3][4]-(coeff*lhs_r[ksize][1][3][2]));
			lhs_r[ksize][1][4][4]=(lhs_r[ksize][1][4][4]-(coeff*lhs_r[ksize][1][4][2]));
			rhs[ksize][j][i][4]=(rhs[ksize][j][i][4]-(coeff*rhs[ksize][j][i][2]));
			pivot=(1.0/lhs_r[ksize][1][3][3]);
			lhs_r[ksize][1][4][3]=(lhs_r[ksize][1][4][3]*pivot);
			rhs[ksize][j][i][3]=(rhs[ksize][j][i][3]*pivot);
			coeff=lhs_r[ksize][1][3][0];
			lhs_r[ksize][1][4][0]=(lhs_r[ksize][1][4][0]-(coeff*lhs_r[ksize][1][4][3]));
			rhs[ksize][j][i][0]=(rhs[ksize][j][i][0]-(coeff*rhs[ksize][j][i][3]));
			coeff=lhs_r[ksize][1][3][1];
			lhs_r[ksize][1][4][1]=(lhs_r[ksize][1][4][1]-(coeff*lhs_r[ksize][1][4][3]));
			rhs[ksize][j][i][1]=(rhs[ksize][j][i][1]-(coeff*rhs[ksize][j][i][3]));
			coeff=lhs_r[ksize][1][3][2];
			lhs_r[ksize][1][4][2]=(lhs_r[ksize][1][4][2]-(coeff*lhs_r[ksize][1][4][3]));
			rhs[ksize][j][i][2]=(rhs[ksize][j][i][2]-(coeff*rhs[ksize][j][i][3]));
			coeff=lhs_r[ksize][1][3][4];
			lhs_r[ksize][1][4][4]=(lhs_r[ksize][1][4][4]-(coeff*lhs_r[ksize][1][4][3]));
			rhs[ksize][j][i][4]=(rhs[ksize][j][i][4]-(coeff*rhs[ksize][j][i][3]));
			pivot=(1.0/lhs_r[ksize][1][4][4]);
			rhs[ksize][j][i][4]=(rhs[ksize][j][i][4]*pivot);
			coeff=lhs_r[ksize][1][4][0];
			rhs[ksize][j][i][0]=(rhs[ksize][j][i][0]-(coeff*rhs[ksize][j][i][4]));
			coeff=lhs_r[ksize][1][4][1];
			rhs[ksize][j][i][1]=(rhs[ksize][j][i][1]-(coeff*rhs[ksize][j][i][4]));
			coeff=lhs_r[ksize][1][4][2];
			rhs[ksize][j][i][2]=(rhs[ksize][j][i][2]-(coeff*rhs[ksize][j][i][4]));
			coeff=lhs_r[ksize][1][4][3];
			rhs[ksize][j][i][3]=(rhs[ksize][j][i][3]-(coeff*rhs[ksize][j][i][4]));
			/* binvrhs - END */
			/* --------------------------------------------------------------------- */
			/* --------------------------------------------------------------------- */
			/* --------------------------------------------------------------------- */
			/* back solve: if last cell, then generate U(ksize)=rhs(ksize) */
			/* else assume U(ksize) is loaded in un pack backsub_info */
			/* so just use it */
			/* after u(kstart) will be sent to next cell */
			/* --------------------------------------------------------------------- */
			#pragma cetus private(k, m, n) 
			#pragma loop name z_solve#0#0#5 
			for (k=(ksize-1); k>=0; k -- )
			{
				#pragma cetus private(m, n) 
				#pragma loop name z_solve#0#0#5#0 
				for (m=0; m<5; m ++ )
				{
					#pragma cetus private(n) 
					#pragma loop name z_solve#0#0#5#0#0 
					for (n=0; n<5; n ++ )
					{
						rhs[k][j][i][m]=(rhs[k][j][i][m]-(lhs_r[k][2][n][m]*rhs[k+1][j][i][n]));
					}
				}
			}
		}
	}
	if (timeron)
	{
		timer_stop(8);
	}
}


==> NAS_files/MG_P4A/mg.c <==
/*
 * file for mg.c
 */
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is a serial C version of the NPB MG code. This C        //
//  version is developed by the Center for Manycore Programming at Seoul   //
//  National University and derived from the serial Fortran versions in    //
//  "NPB3.3-SER" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this C version to cmp@aces.snu.ac.kr  //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

//---------------------------------------------------------------------
//  program mg
//---------------------------------------------------------------------

#include <stdio.h>
#include <stdlib.h>
#include <math.h>

#include "/home/reemh/NPB_New/NPB_OMP_P4A2/MG/globals.h"
#include "../common/randdp.h"
#include "../common/timers.h"
#include "../common/print_results.h"


static void setup(int *n1, int *n2, int *n3);

static void mg3P(double u[], double v[], double r[], double a[4], double c[4], int n1, int n2, int n3);

static void psinv(void *or, void *ou, int n1, int n2, int n3, double c[4], int k);

static void resid(void *ou, void *ov, void *or, int n1, int n2, int n3, double a[4], int k);

static void rprj3(void *or, int m1k, int m2k, int m3k, void *os, int m1j, int m2j, int m3j, int k);

static void interp(void *oz, int mm1, int mm2, int mm3, void *ou, int n1, int n2, int n3, int k);


static void norm2u3(void *or, int n1, int n2, int n3, double *rnm2, double *rnmu, int nx, int ny, int nz);
static void rep_nrm(void *u, int n1, int n2, int n3, char *title, int kk);
static void comm3(void *ou, int n1, int n2, int n3, int kk);
static void zran3(void *oz, int n1, int n2, int n3, int nx, int ny, int k);
static void showall(void *oz, int n1, int n2, int n3);
static double power(double a, int n);

static void bubble(double ten[][2], int j1[][2], int j2[][2], int j3[][2], int m, int ind);
static void zero3(void *oz, int n1, int n2, int n3);
static double u[(1*(2+(1<<9))*(2+(1<<9))*(2+(1<<9))+(2+(1<<9))*(2+(1<<9))+5*(2+(1<<9))+7*9+6)/7*8];
static double v[(1*(2+(1<<9))*(2+(1<<9))*(2+(1<<9))+(2+(1<<9))*(2+(1<<9))+5*(2+(1<<9))+7*9+6)/7*8];
static double r[(1*(2+(1<<9))*(2+(1<<9))*(2+(1<<9))+(2+(1<<9))*(2+(1<<9))+5*(2+(1<<9))+7*9+6)/7*8];

/* common /grid/ */
static int is1, is2, is3, ie1, ie2, ie3;


int main();



static void setup(int *n1, int *n2, int *n3);



//---------------------------------------------------------------------
// multigrid V-cycle routine
//---------------------------------------------------------------------
static void mg3P(double u[], double v[], double r[], double a[4], double c[4], int n1, int n2, int n3);



//---------------------------------------------------------------------
// psinv applies an approximate inverse as smoother:  u = u + Cr
//
// This  implementation costs  15A + 4M per result, where
// A and M denote the costs of Addition and Multiplication.  
// Presuming coefficient c(3) is zero (the NPB assumes this,
// but it is thus not a general case), 2A + 1M may be eliminated,
// resulting in 13A + 3M.
// Note that this vectorizes, and is also fine for cache 
// based machines.  
//---------------------------------------------------------------------
static void psinv(void *or, void *ou, int n1, int n2, int n3, double c[4], int k);



//---------------------------------------------------------------------
// resid computes the residual:  r = v - Au
//
// This  implementation costs  15A + 4M per result, where
// A and M denote the costs of Addition (or Subtraction) and 
// Multiplication, respectively. 
// Presuming coefficient a(1) is zero (the NPB assumes this,
// but it is thus not a general case), 3A + 1M may be eliminated,
// resulting in 12A + 3M.
// Note that this vectorizes, and is also fine for cache 
// based machines.  
//---------------------------------------------------------------------
static void resid(void *ou, void *ov, void *or, int n1, int n2, int n3, double a[4], int k);



//---------------------------------------------------------------------
// rprj3 projects onto the next coarser grid, 
// using a trilinear Finite Element projection:  s = r' = P r
//     
// This  implementation costs  20A + 4M per result, where
// A and M denote the costs of Addition and Multiplication.  
// Note that this vectorizes, and is also fine for cache 
// based machines.  
//---------------------------------------------------------------------
static void rprj3(void *or, int m1k, int m2k, int m3k, void *os, int m1j, int m2j, int m3j, int k);



//---------------------------------------------------------------------
// interp adds the trilinear interpolation of the correction
// from the coarser grid to the current approximation:  u = u + Qu'
//     
// Observe that this  implementation costs  16A + 4M, where
// A and M denote the costs of Addition and Multiplication.  
// Note that this vectorizes, and is also fine for cache 
// based machines.  Vector machines may get slightly better 
// performance however, with 8 separate "do i1" loops, rather than 4.
//---------------------------------------------------------------------
static void interp(void *oz, int mm1, int mm2, int mm3, void *ou, int n1, int n2, int n3, int k);



//---------------------------------------------------------------------
// norm2u3 evaluates approximations to the L2 norm and the
// uniform (or L-infinity or Chebyshev) norm, under the
// assumption that the boundaries are periodic or zero.  Add the
// boundaries in with half weight (quarter weight on the edges
// and eighth weight at the corners) for inhomogeneous boundaries.
//---------------------------------------------------------------------
static void norm2u3(void *or, int n1, int n2, int n3, double *rnm2, double *rnmu, int nx, int ny, int nz);



//---------------------------------------------------------------------
// report on norm
//---------------------------------------------------------------------
static void rep_nrm(void *u, int n1, int n2, int n3, char *title, int kk);



//---------------------------------------------------------------------
// comm3 organizes the communication on all borders 
//---------------------------------------------------------------------
static void comm3(void *ou, int n1, int n2, int n3, int kk);



//---------------------------------------------------------------------
// zran3  loads +1 at ten randomly chosen points,
// loads -1 at a different ten random points,
// and zero elsewhere.
//---------------------------------------------------------------------
static void zran3(void *oz, int n1, int n2, int n3, int nx, int ny, int k);



static void showall(void *oz, int n1, int n2, int n3);



//---------------------------------------------------------------------
// power  raises an integer, disguised as a double
// precision real, to an integer power
//---------------------------------------------------------------------
static double power(double a, int n);



//---------------------------------------------------------------------
// bubble        does a bubble sort in direction dir
//---------------------------------------------------------------------
static void bubble(double ten[][2], int j1[][2], int j2[][2], int j3[][2], int m, int ind);



static void zero3(void *oz, int n1, int n2, int n3);
int main()
{
   //-------------------------------------------------------------------------c
   // k is the current level. It is passed down through subroutine args
   // and is NOT global. it is the current iteration
   //-------------------------------------------------------------------------c
   int k, it;
   double t, tinit, mflops;

   double a[4], c[4];

   double rnm2, rnmu, old2, oldu, epsilon;
   int n1, n2, n3, nit;
   double nn, verify_value, err;
   logical verified;

   int i;
   char *t_names[10];
   double tmax;


   for(i = 0; i <= 9; i += 1)
      timer_clear(i);

   timer_start(0);
   
   //---------------------------------------------------------------------
   // Read in and broadcast input data
   //---------------------------------------------------------------------
   FILE *fp;
   if ((fp = fopen("timer.flag", "r"))!=(void *) 0) {
      timeron = true;
      t_names[0] = "init";
      t_names[1] = "benchmk";
      t_names[2] = "mg3P";
      t_names[3] = "psinv";
      t_names[4] = "resid";
      t_names[6] = "rprj3";
      t_names[7] = "interp";
      t_names[8] = "norm2";
      t_names[9] = "comm3";
      fclose(fp);
   }
   else
      timeron = false;

   printf("\n\n NAS Parallel Benchmarks (NPB3.3-SER-C) - MG Benchmark\n\n");
   if ((fp = fopen("mg.input", "r"))!=(void *) 0) {
      int result;
      printf(" Reading from input file mg.input\n");
      result = fscanf(fp, "%d\n", &lt);
      while (fgetc(fp)!='\n')
         ;
      result = fscanf(fp, "%d%d%d", &nx[lt], &ny[lt], &nz[lt]);
      while (fgetc(fp)!='\n')
         ;
      result = fscanf(fp, "%d", &nit);
      while (fgetc(fp)!='\n')
         ;
      for(i = 0; i <= 7; i += 1)
         result = fscanf(fp, "%d", &debug_vec[i]);
      fclose(fp);
   }
   else {
      printf(" No input file. Using compiled defaults \n");
      lt = 9;
      nit = 20;
      nx[lt] = 512;
      ny[lt] = 512;
      nz[lt] = 512;

      for(i = 0; i <= 7; i += 1)
         debug_vec[i] = 0;
   }
   if (nx[lt]!=ny[lt]||nx[lt]!=nz[lt])
      Class = 'U';
   else if (nx[lt]==32&&nit==4)
      Class = 'S';
   else if (nx[lt]==128&&nit==4)
      Class = 'W';
   else if (nx[lt]==256&&nit==4)
      Class = 'A';
   else if (nx[lt]==256&&nit==20)
      Class = 'B';
   else if (nx[lt]==512&&nit==20)
      Class = 'C';
   else if (nx[lt]==1024&&nit==50)
      Class = 'D';
   else if (nx[lt]==2048&&nit==50)
      Class = 'E';
   else
      Class = 'U';
   
   //---------------------------------------------------------------------
   // Use these for debug info:
   //---------------------------------------------------------------------
   //    debug_vec(0) = 1 !=> report all norms
   //    debug_vec(1) = 1 !=> some setup information
   //    debug_vec(1) = 2 !=> more setup information
   //    debug_vec(2) = k => at level k or below, show result of resid
   //    debug_vec(3) = k => at level k or below, show result of psinv
   //    debug_vec(4) = k => at level k or below, show result of rprj
   //    debug_vec(5) = k => at level k or below, show result of interp
   //    debug_vec(6) = 1 => (unused)
   //    debug_vec(7) = 1 => (unused)
   //---------------------------------------------------------------------
   a[0] = -8.0/3.0;
   a[1] = 0.0;
   a[2] = 1.0/6.0;
   a[3] = 1.0/12.0;

   if (Class=='A'||Class=='S'||Class=='W') {
      //---------------------------------------------------------------------
      // Coefficients for the S(a) smoother
      //---------------------------------------------------------------------
      c[0] = -3.0/8.0;
      c[1] =  +1.0/32.0;
      c[2] = -1.0/64.0;
      c[3] = 0.0;
   }
   else {
      //---------------------------------------------------------------------
      // Coefficients for the S(b) smoother
      //---------------------------------------------------------------------
      c[0] = -3.0/17.0;
      c[1] =  +1.0/33.0;
      c[2] = -1.0/61.0;
      c[3] = 0.0;
   }
   lb = 1;
   k = lt;

   setup(&n1, &n2, &n3);
   zero3(u, n1, n2, n3);
   zran3(v, n1, n2, n3, nx[lt], ny[lt], k);

   norm2u3(v, n1, n2, n3, &rnm2, &rnmu, nx[lt], ny[lt], nz[lt]);

   printf(" Size: %4dx%4dx%4d  (class %c)\n", nx[lt], ny[lt], nz[lt], Class);
   printf(" Iterations: %3d\n", nit);
   printf("\n");

   resid(u, v, r, n1, n2, n3, a, k);
   norm2u3(r, n1, n2, n3, &rnm2, &rnmu, nx[lt], ny[lt], nz[lt]);
   old2 = rnm2;
   oldu = rnmu;
   
   //---------------------------------------------------------------------
   // One iteration for startup
   //---------------------------------------------------------------------
   mg3P(u, v, r, a, c, n1, n2, n3);
   resid(u, v, r, n1, n2, n3, a, k);
   setup(&n1, &n2, &n3);
   zero3(u, n1, n2, n3);
   zran3(v, n1, n2, n3, nx[lt], ny[lt], k);

   timer_stop(0);
   tinit = timer_read(0);

   printf(" Initialization time: %15.3f seconds\n\n", tinit);


   for(i = 1; i <= 9; i += 1)
      timer_clear(i);

   timer_start(1);

   if (timeron)
      timer_start(5);
   resid(u, v, r, n1, n2, n3, a, k);
   if (timeron)
      timer_stop(5);
   norm2u3(r, n1, n2, n3, &rnm2, &rnmu, nx[lt], ny[lt], nz[lt]);
   old2 = rnm2;
   oldu = rnmu;

   for(it = 1; it <= nit; it += 1) {
      if (it==1||it==nit||it%5==0)
         printf("  iter %3d\n", it);
      if (timeron)
         timer_start(2);
      mg3P(u, v, r, a, c, n1, n2, n3);
      if (timeron)
         timer_stop(2);
      if (timeron)
         timer_start(5);
      resid(u, v, r, n1, n2, n3, a, k);
      if (timeron)
         timer_stop(5);
   }

   norm2u3(r, n1, n2, n3, &rnm2, &rnmu, nx[lt], ny[lt], nz[lt]);

   timer_stop(1);

   t = timer_read(1);

   verified = false;
   verify_value = 0.0;

   printf("\n Benchmark completed\n");

   epsilon = 1.0e-8;
   if (Class!='U') {
      if (Class=='S')
         verify_value = 0.5307707005734e-04;
      else if (Class=='W')
         verify_value = 0.6467329375339e-05;
      else if (Class=='A')
         verify_value = 0.2433365309069e-05;
      else if (Class=='B')
         verify_value = 0.1800564401355e-05;
      else if (Class=='C')
         verify_value = 0.5706732285740e-06;
      else if (Class=='D')
         verify_value = 0.1583275060440e-09;
      else if (Class=='E')
         verify_value = 0.8157592357404e-10;

      err = fabs(rnm2-verify_value)/verify_value;
      // err = fabs( rnm2 - verify_value );
      if (err<=epsilon) {
         verified = true;
         printf(" VERIFICATION SUCCESSFUL\n");
         printf(" L2 Norm is %20.13E\n", rnm2);
         printf(" Error is   %20.13E\n", err);
      }
      else {
         verified = false;
         printf(" VERIFICATION FAILED\n");
         printf(" L2 Norm is             %20.13E\n", rnm2);
         printf(" The correct L2 Norm is %20.13E\n", verify_value);
      }
   }
   else {
      verified = false;
      printf(" Problem size unknown\n");
      printf(" NO VERIFICATION PERFORMED\n");
      printf(" L2 Norm is %20.13E\n", rnm2);
   }

   nn = 1.0*nx[lt]*ny[lt]*nz[lt];

   if (t!=0.0)
      mflops = 58.0*nit*nn*1.0e-6/t;
   else
      mflops = 0.0;
   
   
   
   
   
   print_results("MG", Class, nx[lt], ny[lt], nz[lt], nit, t, mflops, "          floating point", verified, "3.3.1", "27 Aug 2018", "icc", "$(CC)", "-lm -qopenmp", "-I../common", "-g -Wall -O3 -qopenmp -mcmodel=medium", "-O3 -mcmodel=medium", "randdp");
   
   //---------------------------------------------------------------------
   // More timers
   //---------------------------------------------------------------------
   if (timeron) {
      tmax = timer_read(1);
      if (tmax==0.0)
         tmax = 1.0;

      printf("  SECTION   Time (secs)\n");
      for(i = 1; i <= 9; i += 1) {
         t = timer_read(i);
         if (i==5) {
            t = timer_read(4)-t;
            printf("    --> %8s:%9.3f  (%6.2f%%)\n", "mg-resid", t, t*100./tmax);
         }
         else
            printf("  %-8s:%9.3f  (%6.2f%%)\n", t_names[i], t, t*100./tmax);
      }
   }

   return 0;
}
static void setup(int *n1, int *n2, int *n3)
{
   int k, j;
   int ax, mi[9+1+1][3];
   int ng[9+1+1][3];

   ng[lt][0] = nx[lt];
   ng[lt][1] = ny[lt];
   ng[lt][2] = nz[lt];
   for(k = lt-1; k >= 1; k += -1)

      for(ax = 0; ax <= 2; ax += 1)
         ng[k][ax] = ng[k+1][ax]/2;

   for(k = lt; k >= 1; k += -1) {
      nx[k] = ng[k][0];
      ny[k] = ng[k][1];
      nz[k] = ng[k][2];
   }


   for(k = lt; k >= 1; k += -1) {
      for(ax = 0; ax <= 2; ax += 1)
         mi[k][ax] = 2+ng[k][ax];

      m1[k] = mi[k][0];
      m2[k] = mi[k][1];
      m3[k] = mi[k][2];
   }

   k = lt;
   is1 = 2+ng[k][0]-ng[lt][0];
   ie1 = 1+ng[k][0];
   *n1 = 3+ie1-is1;
   is2 = 2+ng[k][1]-ng[lt][1];
   ie2 = 1+ng[k][1];
   *n2 = 3+ie2-is2;
   is3 = 2+ng[k][2]-ng[lt][2];
   ie3 = 1+ng[k][2];
   *n3 = 3+ie3-is3;

   ir[lt] = 0;
   for(j = lt-1; j >= 1; j += -1)
      ir[j] = ir[j+1]+1*m1[j+1]*m2[j+1]*m3[j+1];

   if (debug_vec[1]>=1) {
      printf(" in setup, \n");
      printf(" k  lt  nx  ny  nz  n1  n2  n3 is1 is2 is3 ie1 ie2 ie3\n");

      printf("%4d%4d%4d%4d%4d%4d%4d%4d%4d%4d%4d%4d%4d%4d\n", k, lt, ng[k][0], ng[k][1], ng[k][2], *n1, *n2, *n3, is1, is2, is3, ie1, ie2, ie3);
   }
}
static void mg3P(double u[], double v[], double r[], double a[4], double c[4], int n1, int n2, int n3)
{
   int j, k;
   
   //---------------------------------------------------------------------
   // down cycle.
   // restrict the residual from the find grid to the coarse
   //---------------------------------------------------------------------
   for(k = lt; k >= lb+1; k += -1) {
      j = k-1;

      rprj3(&r[ir[k]], m1[k], m2[k], m3[k], &r[ir[j]], m1[j], m2[j], m3[j], k);
   }

   k = lb;
   //---------------------------------------------------------------------
   // compute an approximate solution on the coarsest grid
   //---------------------------------------------------------------------
   zero3(&u[ir[k]], m1[k], m2[k], m3[k]);
   psinv(&r[ir[k]], &u[ir[k]], m1[k], m2[k], m3[k], c, k);

   for(k = lb+1; k <= lt-1; k += 1) {
      j = k-1;
      
      //---------------------------------------------------------------------
      // prolongate from level k-1  to k
      //---------------------------------------------------------------------
      zero3(&u[ir[k]], m1[k], m2[k], m3[k]);
      interp(&u[ir[j]], m1[j], m2[j], m3[j], &u[ir[k]], m1[k], m2[k], m3[k], k);
      
      //---------------------------------------------------------------------
      // compute residual for level k
      //---------------------------------------------------------------------
      resid(&u[ir[k]], &r[ir[k]], &r[ir[k]], m1[k], m2[k], m3[k], a, k);
      
      //---------------------------------------------------------------------
      // apply smoother
      //---------------------------------------------------------------------
      psinv(&r[ir[k]], &u[ir[k]], m1[k], m2[k], m3[k], c, k);
   }

   j = lt-1;
   k = lt;
   interp(&u[ir[j]], m1[j], m2[j], m3[j], u, n1, n2, n3, k);
   resid(u, v, r, n1, n2, n3, a, k);
   psinv(r, u, n1, n2, n3, c, k);
}
static void psinv(void *or, void *ou, int n1, int n2, int n3, double c[4], int k)
{
   double (*r)[n2][n1] = (double (*)[n2][n1]) or;
   double (*u)[n2][n1] = (double (*)[n2][n1]) ou;

   int i3, i2, i1;


   if (timeron)
      timer_start(3);
#pragma omp parallel for private(i2, i1)
   for(i3 = 1; i3 <= n3-1-1; i3 += 1){
   double r1[2+(1<<9)+1], r2[2+(1<<9)+1];;
      for(i2 = 1; i2 <= n2-1-1; i2 += 1) {

         for(i1 = 0; i1 <= n1-1; i1 += 1) {

            r1[i1] = r[i3][i2-1][i1]+r[i3][i2+1][i1]+r[i3-1][i2][i1]+r[i3+1][i2][i1];

            r2[i1] = r[i3-1][i2-1][i1]+r[i3-1][i2+1][i1]+r[i3+1][i2-1][i1]+r[i3+1][i2+1][i1];
         }

         for(i1 = 1; i1 <= n1-1-1; i1 += 1)
            u[i3][i2][i1] = u[i3][i2][i1]+c[0]*r[i3][i2][i1]+c[1]*(r[i3][i2][i1-1]+r[i3][i2][i1+1]+r1[i1])+c[2]*(r2[i1]+r1[i1-1]+r1[i1+1]);
      }
}
   if (timeron)
      timer_stop(3);
   
   //---------------------------------------------------------------------
   // exchange boundary points
   //---------------------------------------------------------------------
   comm3(u, n1, n2, n3, k);

   if (debug_vec[0]>=1)
      rep_nrm(u, n1, n2, n3, "   psinv", k);

   if (debug_vec[3]>=k)
      showall(u, n1, n2, n3);
}
static void resid(void *ou, void *ov, void *or, int n1, int n2, int n3, double a[4], int k)
{
   double (*u)[n2][n1] = (double (*)[n2][n1]) ou;
   double (*v)[n2][n1] = (double (*)[n2][n1]) ov;
   double (*r)[n2][n1] = (double (*)[n2][n1]) or;

   int i3, i2, i1;


   if (timeron)
      timer_start(4);
#pragma omp parallel for private(i2, i1)
   for(i3 = 1; i3 <= n3-1-1; i3 += 1) {
   double u1[2+(1<<9)+1], u2[2+(1<<9)+1]; 
     for(i2 = 1; i2 <= n2-1-1; i2 += 1) {

         for(i1 = 0; i1 <= n1-1; i1 += 1) {

            u1[i1] = u[i3][i2-1][i1]+u[i3][i2+1][i1]+u[i3-1][i2][i1]+u[i3+1][i2][i1];

            u2[i1] = u[i3-1][i2-1][i1]+u[i3-1][i2+1][i1]+u[i3+1][i2-1][i1]+u[i3+1][i2+1][i1];
         }

         for(i1 = 1; i1 <= n1-1-1; i1 += 1)
            
            
            //-------------------------------------------------------------------
            //  Assume a[1] = 0      (Enable 2 lines below if a[1] not= 0)
            //-------------------------------------------------------------------
            //            - a[1] * ( u[i3][i2][i1-1] + u[i3][i2][i1+1]
            //                     + u1[i1] )
            //-------------------------------------------------------------------
            r[i3][i2][i1] = v[i3][i2][i1]-a[0]*u[i3][i2][i1]-a[2]*(u2[i1]+u1[i1-1]+u1[i1+1])-a[3]*(u2[i1-1]+u2[i1+1]);
      }
}
   if (timeron)
      timer_stop(4);
   
   //---------------------------------------------------------------------
   // exchange boundary data
   //---------------------------------------------------------------------
   comm3(r, n1, n2, n3, k);

   if (debug_vec[0]>=1)
      rep_nrm(r, n1, n2, n3, "   resid", k);

   if (debug_vec[2]>=k)
      showall(r, n1, n2, n3);
}
static void rprj3(void *or, int m1k, int m2k, int m3k, void *os, int m1j, int m2j, int m3j, int k)
{
   double (*r)[m2k][m1k] = (double (*)[m2k][m1k]) or;
   double (*s)[m2j][m1j] = (double (*)[m2j][m1j]) os;

   int j3, j2, j1, i3, i2, i1, d1, d2, d3, j;
   double x1[2+(1<<9)+1], y1[2+(1<<9)+1], x2, y2;

   if (timeron)
      timer_start(6);
   if (m1k==3)
      d1 = 2;
   else
      d1 = 1;

   if (m2k==3)
      d2 = 2;
   else
      d2 = 1;

   if (m3k==3)
      d3 = 2;
   else
      d3 = 1;

   for(j3 = 1; j3 <= m3j-1-1; j3 += 1) {
      i3 = 2*j3-d3;
      for(j2 = 1; j2 <= m2j-1-1; j2 += 1) {
         i2 = 2*j2-d2;


         for(j1 = 1; j1 <= m1j-1; j1 += 1) {
            i1 = 2*j1-d1;

            x1[i1] = r[i3+1][i2][i1]+r[i3+1][i2+2][i1]+r[i3][i2+1][i1]+r[i3+2][i2+1][i1];

            y1[i1] = r[i3][i2][i1]+r[i3+2][i2][i1]+r[i3][i2+2][i1]+r[i3+2][i2+2][i1];
         }


         for(j1 = 1; j1 <= m1j-1-1; j1 += 1) {
            i1 = 2*j1-d1;

            y2 = r[i3][i2][i1+1]+r[i3+2][i2][i1+1]+r[i3][i2+2][i1+1]+r[i3+2][i2+2][i1+1];

            x2 = r[i3+1][i2][i1+1]+r[i3+1][i2+2][i1+1]+r[i3][i2+1][i1+1]+r[i3+2][i2+1][i1+1];
            s[j3][j2][j1] = 0.5*r[i3+1][i2+1][i1+1]+0.25*(r[i3+1][i2+1][i1]+r[i3+1][i2+1][i1+2]+x2)+0.125*(x1[i1]+x1[i1+2]+y2)+0.0625*(y1[i1]+y1[i1+2]);
         }
      }
   }
   if (timeron)
      timer_stop(6);

   j = k-1;
   comm3(s, m1j, m2j, m3j, j);

   if (debug_vec[0]>=1)
      rep_nrm(s, m1j, m2j, m3j, "   rprj3", k-1);

   if (debug_vec[4]>=k)
      showall(s, m1j, m2j, m3j);
}
static void interp(void *oz, int mm1, int mm2, int mm3, void *ou, int n1, int n2, int n3, int k)
{
   double (*z)[mm2][mm1] = (double (*)[mm2][mm1]) oz;
   double (*u)[n2][n1] = (double (*)[n2][n1]) ou;

   int i3, i2, i1, d1, d2, d3, t1, t2, t3;
   
   // note that m = 1037 in globals.h but for this only need to be
   // 535 to handle up to 1024^3
   //      integer m
   //      parameter( m=535 )


   if (timeron)
      timer_start(7);
   if (n1!=3&&n2!=3&&n3!=3) {
	#pragma omp parallel for private(i2, i1)

      for(i3 = 0; i3 <= mm3-1-1; i3 += 1){
   double z1[2+(1<<9)+1], z2[2+(1<<9)+1], z3[2+(1<<9)+1];
         for(i2 = 0; i2 <= mm2-1-1; i2 += 1) {

            for(i1 = 0; i1 <= mm1-1; i1 += 1) {
               z1[i1] = z[i3][i2+1][i1]+z[i3][i2][i1];
               z2[i1] = z[i3+1][i2][i1]+z[i3][i2][i1];
               z3[i1] = z[i3+1][i2+1][i1]+z[i3+1][i2][i1]+z1[i1];
            }


            for(i1 = 0; i1 <= mm1-1-1; i1 += 1) {

               u[2*i3][2*i2][2*i1] = u[2*i3][2*i2][2*i1]+z[i3][i2][i1];
               u[2*i3][2*i2][2*i1+1] = u[2*i3][2*i2][2*i1+1]+0.5*(z[i3][i2][i1+1]+z[i3][i2][i1]);
            }

            for(i1 = 0; i1 <= mm1-1-1; i1 += 1) {

               u[2*i3][2*i2+1][2*i1] = u[2*i3][2*i2+1][2*i1]+0.5*z1[i1];
               u[2*i3][2*i2+1][2*i1+1] = u[2*i3][2*i2+1][2*i1+1]+0.25*(z1[i1]+z1[i1+1]);
            }

            for(i1 = 0; i1 <= mm1-1-1; i1 += 1) {

               u[2*i3+1][2*i2][2*i1] = u[2*i3+1][2*i2][2*i1]+0.5*z2[i1];
               u[2*i3+1][2*i2][2*i1+1] = u[2*i3+1][2*i2][2*i1+1]+0.25*(z2[i1]+z2[i1+1]);
            }

            for(i1 = 0; i1 <= mm1-1-1; i1 += 1) {

               u[2*i3+1][2*i2+1][2*i1] = u[2*i3+1][2*i2+1][2*i1]+0.25*z3[i1];
               u[2*i3+1][2*i2+1][2*i1+1] = u[2*i3+1][2*i2+1][2*i1+1]+0.125*(z3[i1]+z3[i1+1]);
            }
         }
	}
	}
   else {
      if (n1==3) {
         d1 = 2;
         t1 = 1;
      }
      else {
         d1 = 1;
         t1 = 0;
      }

      if (n2==3) {
         d2 = 2;
         t2 = 1;
      }
      else {
         d2 = 1;
         t2 = 0;
      }

      if (n3==3) {
         d3 = 2;
         t3 = 1;
      }
      else {
         d3 = 1;
         t3 = 0;
      }

#pragma omp parallel for private(i2, i1)
      for(i3 = d3; i3 <= mm3-1; i3 += 1) {
         for(i2 = d2; i2 <= mm2-1; i2 += 1) {
            for(i1 = d1; i1 <= mm1-1; i1 += 1)
               
               
               u[2*i3-d3-1][2*i2-d2-1][2*i1-d1-1] = u[2*i3-d3-1][2*i2-d2-1][2*i1-d1-1]+z[i3-1][i2-1][i1-1];
            for(i1 = 1; i1 <= mm1-1; i1 += 1)
               u[2*i3-d3-1][2*i2-d2-1][2*i1-t1-1] = u[2*i3-d3-1][2*i2-d2-1][2*i1-t1-1]+0.5*(z[i3-1][i2-1][i1]+z[i3-1][i2-1][i1-1]);
         }
         for(i2 = 1; i2 <= mm2-1; i2 += 1) {
            for(i1 = d1; i1 <= mm1-1; i1 += 1)
               u[2*i3-d3-1][2*i2-t2-1][2*i1-d1-1] = u[2*i3-d3-1][2*i2-t2-1][2*i1-d1-1]+0.5*(z[i3-1][i2][i1-1]+z[i3-1][i2-1][i1-1]);
            for(i1 = 1; i1 <= mm1-1; i1 += 1)
               u[2*i3-d3-1][2*i2-t2-1][2*i1-t1-1] = u[2*i3-d3-1][2*i2-t2-1][2*i1-t1-1]+0.25*(z[i3-1][i2][i1]+z[i3-1][i2-1][i1]+z[i3-1][i2][i1-1]+z[i3-1][i2-1][i1-1]);
         }
      }

#pragma omp parallel for private(i2, i1)
      for(i3 = 1; i3 <= mm3-1; i3 += 1) {
         for(i2 = d2; i2 <= mm2-1; i2 += 1) {
            for(i1 = d1; i1 <= mm1-1; i1 += 1)
               u[2*i3-t3-1][2*i2-d2-1][2*i1-d1-1] = u[2*i3-t3-1][2*i2-d2-1][2*i1-d1-1]+0.5*(z[i3][i2-1][i1-1]+z[i3-1][i2-1][i1-1]);
            for(i1 = 1; i1 <= mm1-1; i1 += 1)
               u[2*i3-t3-1][2*i2-d2-1][2*i1-t1-1] = u[2*i3-t3-1][2*i2-d2-1][2*i1-t1-1]+0.25*(z[i3][i2-1][i1]+z[i3][i2-1][i1-1]+z[i3-1][i2-1][i1]+z[i3-1][i2-1][i1-1]);
         }
         for(i2 = 1; i2 <= mm2-1; i2 += 1) {
            for(i1 = d1; i1 <= mm1-1; i1 += 1)
               u[2*i3-t3-1][2*i2-t2-1][2*i1-d1-1] = u[2*i3-t3-1][2*i2-t2-1][2*i1-d1-1]+0.25*(z[i3][i2][i1-1]+z[i3][i2-1][i1-1]+z[i3-1][i2][i1-1]+z[i3-1][i2-1][i1-1]);
            for(i1 = 1; i1 <= mm1-1; i1 += 1)
               u[2*i3-t3-1][2*i2-t2-1][2*i1-t1-1] = u[2*i3-t3-1][2*i2-t2-1][2*i1-t1-1]+0.125*(z[i3][i2][i1]+z[i3][i2-1][i1]+z[i3][i2][i1-1]+z[i3][i2-1][i1-1]+z[i3-1][i2][i1]+z[i3-1][i2-1][i1]+z[i3-1][i2][i1-1]+z[i3-1][i2-1][i1-1]);
         }
      }
   }
   if (timeron)
      timer_stop(7);

   if (debug_vec[0]>=1) {
      rep_nrm(z, mm1, mm2, mm3, "z: inter", k-1);
      rep_nrm(u, n1, n2, n3, "u: inter", k);
   }

   if (debug_vec[5]>=k) {
      showall(z, mm1, mm2, mm3);
      showall(u, n1, n2, n3);
   }
}
static void norm2u3(void *or, int n1, int n2, int n3, double *rnm2, double *rnmu, int nx, int ny, int nz)
{
   double (*r)[n2][n1] = (double (*)[n2][n1]) or;

   double s, a;
   int i3, i2, i1;

   double dn;

   if (timeron)
      timer_start(8);
   dn = 1.0*nx*ny*nz;

   s = 0.0;
   *rnmu = 0.0;
   for(i3 = 1; i3 <= n3-1-1; i3 += 1)
      for(i2 = 1; i2 <= n2-1-1; i2 += 1)
         for(i1 = 1; i1 <= n1-1-1; i1 += 1) {
            s = s+pow(r[i3][i2][i1], 2.0);
            a = fabs(r[i3][i2][i1]);
            if (a>*rnmu)
               *rnmu = a;
         }

   *rnm2 = sqrt(s/dn);
   if (timeron)
      timer_stop(8);
}
static void rep_nrm(void *u, int n1, int n2, int n3, char *title, int kk)
{
   double rnm2, rnmu;

   norm2u3(u, n1, n2, n3, &rnm2, &rnmu, nx[kk], ny[kk], nz[kk]);
   printf(" Level%2d in %8s: norms =%21.14E%21.14E\n", kk, title, rnm2, rnmu);
}
static void comm3(void *ou, int n1, int n2, int n3, int kk)
{
   double (*u)[n2][n1] = (double (*)[n2][n1]) ou;

   int i1, i2, i3;

   if (timeron)
      timer_start(9);

   for(i3 = 1; i3 <= n3-1-1; i3 += 1)
      for(i2 = 1; i2 <= n2-1-1; i2 += 1) {
         u[i3][i2][0] = u[i3][i2][n1-2];
         u[i3][i2][n1-1] = u[i3][i2][1];
      }


   for(i3 = 1; i3 <= n3-1-1; i3 += 1)
      for(i1 = 0; i1 <= n1-1; i1 += 1) {
         u[i3][0][i1] = u[i3][n2-2][i1];
         u[i3][n2-1][i1] = u[i3][1][i1];
      }


   for(i2 = 0; i2 <= n2-1; i2 += 1)
      for(i1 = 0; i1 <= n1-1; i1 += 1) {
         u[0][i2][i1] = u[n3-2][i2][i1];
         u[n3-1][i2][i1] = u[1][i2][i1];
      }
   if (timeron)
      timer_stop(9);
}
static void zran3(void *oz, int n1, int n2, int n3, int nx, int ny, int k)
{
   double (*z)[n2][n1] = (double (*)[n2][n1]) oz;

   int i0, m0, m1;

   int i1, i2, i3, d1, e1, e2, e3;
   double xx, x0, x1, a1, a2, ai;

   const int mm = 10;
   const double a = pow(5.0, 13.0);
   const double x = 314159265.0;
   double ten[mm][2], best;
   int i, j1[mm][2], j2[mm][2], j3[mm][2];
   int jg[4][mm][2];

   double rdummy;

   a1 = power(a, nx);
   a2 = power(a, nx*ny);

   zero3(z, n1, n2, n3);
   i = is1-2+nx*(is2-2+ny*(is3-2));

   ai = power(a, i);
   d1 = ie1-is1+1;
   e1 = ie1-is1+2;
   e2 = ie2-is2+2;
   e3 = ie3-is3+2;
   x0 = x;
   rdummy = randlc(&x0, ai);

   for(i3 = 1; i3 <= e3-1; i3 += 1) {
      x1 = x0;
      for(i2 = 1; i2 <= e2-1; i2 += 1) {
         xx = x1;
         vranlc(d1, &xx, a, &z[i3][i2][1]);
         rdummy = randlc(&x1, a1);
      }
      rdummy = randlc(&x0, a2);
   }
   
   //---------------------------------------------------------------------
   // comm3(z,n1,n2,n3);
   // showall(z,n1,n2,n3);
   //---------------------------------------------------------------------
   
   //---------------------------------------------------------------------
   // each processor looks for twenty candidates
   //---------------------------------------------------------------------

   for(i = 0; i <= mm-1; i += 1) {
      ten[i][1] = 0.0;
      j1[i][1] = 0;
      j2[i][1] = 0;
      j3[i][1] = 0;
      ten[i][0] = 1.0;
      j1[i][0] = 0;
      j2[i][0] = 0;
      j3[i][0] = 0;
   }

   for(i3 = 1; i3 <= n3-1-1; i3 += 1)
      for(i2 = 1; i2 <= n2-1-1; i2 += 1)
         for(i1 = 1; i1 <= n1-1-1; i1 += 1) {
            if (z[i3][i2][i1]>ten[0][1]) {
               ten[0][1] = z[i3][i2][i1];
               j1[0][1] = i1;
               j2[0][1] = i2;
               j3[0][1] = i3;
               bubble(ten, j1, j2, j3, mm, 1);
            }
            if (z[i3][i2][i1]<ten[0][0]) {
               ten[0][0] = z[i3][i2][i1];
               j1[0][0] = i1;
               j2[0][0] = i2;
               j3[0][0] = i3;
               bubble(ten, j1, j2, j3, mm, 0);
            }
         }
   
   
   //---------------------------------------------------------------------
   // Now which of these are globally best?
   //---------------------------------------------------------------------
   i1 = mm-1;
   i0 = mm-1;
   for(i = mm-1; i >= 0; i += -1) {
      best = 0.0;
      if (best<ten[i1][1]) {
         jg[0][i][1] = 0;
         jg[1][i][1] = is1-2+j1[i1][1];
         jg[2][i][1] = is2-2+j2[i1][1];
         jg[3][i][1] = is3-2+j3[i1][1];
         i1 = i1-1;
      }
      else {
         jg[0][i][1] = 0;
         jg[1][i][1] = 0;
         jg[2][i][1] = 0;
         jg[3][i][1] = 0;
      }

      best = 1.0;
      if (best>ten[i0][0]) {
         jg[0][i][0] = 0;
         jg[1][i][0] = is1-2+j1[i0][0];
         jg[2][i][0] = is2-2+j2[i0][0];
         jg[3][i][0] = is3-2+j3[i0][0];
         i0 = i0-1;
      }
      else {
         jg[0][i][0] = 0;
         jg[1][i][0] = 0;
         jg[2][i][0] = 0;
         jg[3][i][0] = 0;
      }
   }
   //  m1 = i1+1;
   //  m0 = i0+1;
   m1 = 0;
   m0 = 0;
   
   /*
     int cnt = 0;
     printf("  \n");
     printf("  negative charges at\n");
     for (i = 0; i < mm; i++) {
       printf(" (%3d,%3d,%3d)", jg[1][i][0], jg[2][i][0], jg[3][i][0]);
       if (++cnt % 5 == 0) printf("\n");
     }
   
     cnt = 0;
     printf("  positive charges at\n");
     for (i = 0; i < mm; i++) {
       printf(" (%3d,%3d,%3d)", jg[1][i][1], jg[2][i][1], jg[3][i][1]);
       if (++cnt % 5 == 0) printf("\n");
     }
   
     cnt = 0;
     printf("  small random numbers were\n");
     for (i = mm-1; i >= 0; i--) {
       printf(" %15.8E", ten[i][0]);
       if (++cnt % 5 == 0) printf("\n");
     }
   
     cnt = 0;
     printf("  and they were found on processor number\n");
     for (i = mm-1; i >= 0; i--) {
       printf(" %4d", jg[0][i][0]);
       if (++cnt % 10 == 0) printf("\n");
     }
   
     cnt = 0;
     printf("  large random numbers were\n");
     for (i = mm-1; i >= 0; i--) {
       printf(" %15.8E", ten[i][1]);
       if (++cnt % 5 == 0) printf("\n");
     }
   
     cnt = 0;
     printf("  and they were found on processor number\n");
     for (i = mm-1; i >= 0; i--) {
       printf(" %4d", jg[0][i][1]);
       if (++cnt % 10 == 0) printf("\n");
     }
     */
   
#pragma omp parallel for private(i2, i1)
   for(i3 = 0; i3 <= n3-1; i3 += 1)
      for(i2 = 0; i2 <= n2-1; i2 += 1)
         for(i1 = 0; i1 <= n1-1; i1 += 1)
            z[i3][i2][i1] = 0.0;
   for(i = mm-1; i >= m0; i += -1)
      z[jg[3][i][0]][jg[2][i][0]][jg[1][i][0]] = -1.0;
   for(i = mm-1; i >= m1; i += -1)
      z[jg[3][i][1]][jg[2][i][1]][jg[1][i][1]] =  +1.0;
   comm3(z, n1, n2, n3, k);
}
static void showall(void *oz, int n1, int n2, int n3)
{
   double (*z)[n2][n1] = (double (*)[n2][n1]) oz;

   int i1, i2, i3;
   int m1, m2, m3;
   m1 = n1<18?n1:18;
   m2 = n2<14?n2:14;
   m3 = n3<18?n3:18;

   printf("   \n");
   for(i3 = 0; i3 <= m3-1; i3 += 1) {
      for(i1 = 0; i1 <= m1-1; i1 += 1) {
         for(i2 = 0; i2 <= m2-1; i2 += 1)
            printf("%6.3f", z[i3][i2][i1]);
         printf("\n");
      }
      printf("  - - - - - - - \n");
   }
   printf("   \n");
}
static double power(double a, int n)
{
   double aj;
   int nj;
   double rdummy;
   double power;

   power = 1.0;
   nj = n;
   aj = a;

   while (nj!=0) {
      if (nj%2==1)
         rdummy = randlc(&power, aj);
      rdummy = randlc(&aj, aj);
      nj = nj/2;
   }

   return power;
}
static void bubble(double ten[][2], int j1[][2], int j2[][2], int j3[][2], int m, int ind)
{
   double temp;
   int i, j_temp;

   if (ind==1)
      for(i = 0; i <= m-1-1; i += 1)
         if (ten[i][ind]>ten[i+1][ind]) {
            temp = ten[i+1][ind];
            ten[i+1][ind] = ten[i][ind];
            ten[i][ind] = temp;

            j_temp = j1[i+1][ind];
            j1[i+1][ind] = j1[i][ind];
            j1[i][ind] = j_temp;

            j_temp = j2[i+1][ind];
            j2[i+1][ind] = j2[i][ind];
            j2[i][ind] = j_temp;

            j_temp = j3[i+1][ind];
            j3[i+1][ind] = j3[i][ind];
            j3[i][ind] = j_temp;
         }
         else
            return;
   else
      for(i = 0; i <= m-1-1; i += 1)
         if (ten[i][ind]<ten[i+1][ind]) {

            temp = ten[i+1][ind];
            ten[i+1][ind] = ten[i][ind];
            ten[i][ind] = temp;

            j_temp = j1[i+1][ind];
            j1[i+1][ind] = j1[i][ind];
            j1[i][ind] = j_temp;

            j_temp = j2[i+1][ind];
            j2[i+1][ind] = j2[i][ind];
            j2[i][ind] = j_temp;

            j_temp = j3[i+1][ind];
            j3[i+1][ind] = j3[i][ind];
            j3[i][ind] = j_temp;
         }
         else
            return;
}
static void zero3(void *oz, int n1, int n2, int n3)
{
   double (*z)[n2][n1] = (double (*)[n2][n1]) oz;

   int i1, i2, i3;

#pragma omp parallel for private(i2, i1)
   for(i3 = 0; i3 <= n3-1; i3 += 1)
      for(i2 = 0; i2 <= n2-1; i2 += 1)
         for(i1 = 0; i1 <= n1-1; i1 += 1)
            z[i3][i2][i1] = 0.0;
}


==> NAS_files/SP_Cetus/add.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// addition of update to the vector u
//---------------------------------------------------------------------
void add()
{
  int i, j, k, m;

  if (timeron) timer_start(t_add);
  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        for (m = 0; m < 5; m++) {
          u[k][j][i][m] = u[k][j][i][m] + rhs[k][j][i][m];
        }
      }
    }
  }
  if (timeron) timer_stop(t_add);
}



==> NAS_files/SP_Cetus/adi.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

void adi()
{
  compute_rhs();

  txinvr();

  x_solve();

  y_solve();

  z_solve();

  add();
}


==> NAS_files/SP_Cetus/error.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"
#include <math.h>

//---------------------------------------------------------------------
// this function computes the norm of the difference between the
// computed solution and the exact solution
//---------------------------------------------------------------------
void error_norm(double rms[5])
{
  int i, j, k, m, d;
  double xi, eta, zeta, u_exact[5], add;
  double rms_local[5];

  for (m = 0; m < 5; m++) {
    rms[m] = 0.0;
  }

  
 
    for (m = 0; m < 5; m++) {
      rms_local[m] = 0.0;
    }
    for (k = 0; k <= grid_points[2]-1; k++) {
      zeta = (double)k * dnzm1;
      for (j = 0; j <= grid_points[1]-1; j++) {
        eta = (double)j * dnym1;
        for (i = 0; i <= grid_points[0]-1; i++) {
          xi = (double)i * dnxm1;
          exact_solution(xi, eta, zeta, u_exact);

          for (m = 0; m < 5; m++) {
            add = u[k][j][i][m]-u_exact[m];
            rms_local[m] = rms_local[m] + add*add;
          }
        }
      }
    }
    for (m = 0; m < 5; m++) {
      rms[m] += rms_local[m];
    }


  for (m = 0; m < 5; m++) {
    for (d = 0; d < 3; d++) {
      rms[m] = rms[m] / (double)(grid_points[d]-2);
    }
    rms[m] = sqrt(rms[m]);
  }
}


void rhs_norm(double rms[5])
{
  int i, j, k, d, m;
  double add;
  double rms_local[5];

  for (m = 0; m < 5; m++) {
    rms[m] = 0.0;
  }



    for (m = 0; m < 5; m++) {
      rms_local[m] = 0.0;
    }
    for (k = 1; k <= nz2; k++) {
      for (j = 1; j <= ny2; j++) {
        for (i = 1; i <= nx2; i++) {
          for (m = 0; m < 5; m++) {
            add = rhs[k][j][i][m];
            rms_local[m] = rms_local[m] + add*add;
          } 
        } 
      } 
    } 
    for (m = 0; m < 5; m++) {
      rms[m] += rms_local[m];
    }


  for (m = 0; m < 5; m++) {
    for (d = 0; d < 3; d++) {
      rms[m] = rms[m] / (double)(grid_points[d]-2);
    }
    rms[m] = sqrt(rms[m]);
  }
}



==> NAS_files/SP_Cetus/exact_rhs.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// compute the right hand side based on exact solution
//---------------------------------------------------------------------
void exact_rhs()
{
  double dtemp[5], xi, eta, zeta, dtpp;
  int m, i, j, k, ip1, im1, jp1, jm1, km1, kp1;



  //---------------------------------------------------------------------
  // initialize                                  
  //---------------------------------------------------------------------
  for (k = 0; k <= grid_points[2]-1; k++) {
    for (j = 0; j <= grid_points[1]-1; j++) {
      for (i = 0; i <= grid_points[0]-1; i++) {
        for (m = 0; m < 5; m++) {
          forcing[k][j][i][m] = 0.0;
        }
      }
    }
  }

  //---------------------------------------------------------------------
  // xi-direction flux differences                      
  //---------------------------------------------------------------------
  for (k = 1; k <= grid_points[2]-2; k++) {
    zeta = (double)k * dnzm1;
    for (j = 1; j <= grid_points[1]-2; j++) {
      eta = (double)j * dnym1;

      for (i = 0; i <= grid_points[0]-1; i++) {
        xi = (double)i * dnxm1;

        exact_solution(xi, eta, zeta, dtemp);
        for (m = 0; m < 5; m++) {
          ue[i][m] = dtemp[m];
        }

        dtpp = 1.0 / dtemp[0];

        for (m = 1; m < 5; m++) {
          buf[i][m] = dtpp * dtemp[m];
        }

        cuf[i]    = buf[i][1] * buf[i][1];
        buf[i][0] = cuf[i] + buf[i][2] * buf[i][2] + buf[i][3] * buf[i][3]; 
        q[i] = 0.5*(buf[i][1]*ue[i][1] + buf[i][2]*ue[i][2] +
                    buf[i][3]*ue[i][3]);
      }

      for (i = 1; i <= grid_points[0]-2; i++) {
        im1 = i-1;
        ip1 = i+1;

        forcing[k][j][i][0] = forcing[k][j][i][0] -
          tx2*( ue[ip1][1]-ue[im1][1] )+
          dx1tx1*(ue[ip1][0]-2.0*ue[i][0]+ue[im1][0]);

        forcing[k][j][i][1] = forcing[k][j][i][1] - tx2 * (
            (ue[ip1][1]*buf[ip1][1]+c2*(ue[ip1][4]-q[ip1]))-
            (ue[im1][1]*buf[im1][1]+c2*(ue[im1][4]-q[im1])))+
          xxcon1*(buf[ip1][1]-2.0*buf[i][1]+buf[im1][1])+
          dx2tx1*( ue[ip1][1]-2.0* ue[i][1]+ue[im1][1]);

        forcing[k][j][i][2] = forcing[k][j][i][2] - tx2 * (
            ue[ip1][2]*buf[ip1][1]-ue[im1][2]*buf[im1][1])+
          xxcon2*(buf[ip1][2]-2.0*buf[i][2]+buf[im1][2])+
          dx3tx1*( ue[ip1][2]-2.0*ue[i][2] +ue[im1][2]);

        forcing[k][j][i][3] = forcing[k][j][i][3] - tx2*(
            ue[ip1][3]*buf[ip1][1]-ue[im1][3]*buf[im1][1])+
          xxcon2*(buf[ip1][3]-2.0*buf[i][3]+buf[im1][3])+
          dx4tx1*( ue[ip1][3]-2.0* ue[i][3]+ ue[im1][3]);

        forcing[k][j][i][4] = forcing[k][j][i][4] - tx2*(
            buf[ip1][1]*(c1*ue[ip1][4]-c2*q[ip1])-
            buf[im1][1]*(c1*ue[im1][4]-c2*q[im1]))+
          0.5*xxcon3*(buf[ip1][0]-2.0*buf[i][0]+buf[im1][0])+
          xxcon4*(cuf[ip1]-2.0*cuf[i]+cuf[im1])+
          xxcon5*(buf[ip1][4]-2.0*buf[i][4]+buf[im1][4])+
          dx5tx1*( ue[ip1][4]-2.0* ue[i][4]+ ue[im1][4]);
      }

      //---------------------------------------------------------------------
      // Fourth-order dissipation                         
      //---------------------------------------------------------------------
      for (m = 0; m < 5; m++) {
        i = 1;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (5.0*ue[i][m] - 4.0*ue[i+1][m] +ue[i+2][m]);
        i = 2;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (-4.0*ue[i-1][m] + 6.0*ue[i][m] -
            4.0*ue[i+1][m] +     ue[i+2][m]);
      }

      for (i = 3; i <= grid_points[0]-4; i++) {
        for (m = 0; m < 5; m++) {
          forcing[k][j][i][m] = forcing[k][j][i][m] - dssp*
            (ue[i-2][m] - 4.0*ue[i-1][m] +
             6.0*ue[i][m] - 4.0*ue[i+1][m] + ue[i+2][m]);
        }
      }

      for (m = 0; m < 5; m++) {
        i = grid_points[0]-3;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (ue[i-2][m] - 4.0*ue[i-1][m] +
           6.0*ue[i][m] - 4.0*ue[i+1][m]);
        i = grid_points[0]-2;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (ue[i-2][m] - 4.0*ue[i-1][m] + 5.0*ue[i][m]);
      }
    }
  }

  //---------------------------------------------------------------------
  // eta-direction flux differences             
  //---------------------------------------------------------------------
  for (k = 1; k <= grid_points[2]-2; k++) {
    zeta = (double)k * dnzm1;
    for (i = 1; i <= grid_points[0]-2; i++) {
      xi = (double)i * dnxm1;

      for (j = 0; j <= grid_points[1]-1; j++) {
        eta = (double)j * dnym1;

        exact_solution(xi, eta, zeta, dtemp);
        for (m = 0; m < 5; m++) {
          ue[j][m] = dtemp[m];
        }
        dtpp = 1.0/dtemp[0];

        for (m = 1; m < 5; m++) {
          buf[j][m] = dtpp * dtemp[m];
        }

        cuf[j]    = buf[j][2] * buf[j][2];
        buf[j][0] = cuf[j] + buf[j][1] * buf[j][1] + buf[j][3] * buf[j][3];
        q[j] = 0.5*(buf[j][1]*ue[j][1] + buf[j][2]*ue[j][2] +
                    buf[j][3]*ue[j][3]);
      }

      for (j = 1; j <= grid_points[1]-2; j++) {
        jm1 = j-1;
        jp1 = j+1;

        forcing[k][j][i][0] = forcing[k][j][i][0] -
          ty2*( ue[jp1][2]-ue[jm1][2] )+
          dy1ty1*(ue[jp1][0]-2.0*ue[j][0]+ue[jm1][0]);

        forcing[k][j][i][1] = forcing[k][j][i][1] - ty2*(
            ue[jp1][1]*buf[jp1][2]-ue[jm1][1]*buf[jm1][2])+
          yycon2*(buf[jp1][1]-2.0*buf[j][1]+buf[jm1][1])+
          dy2ty1*( ue[jp1][1]-2.0* ue[j][1]+ ue[jm1][1]);

        forcing[k][j][i][2] = forcing[k][j][i][2] - ty2*(
            (ue[jp1][2]*buf[jp1][2]+c2*(ue[jp1][4]-q[jp1]))-
            (ue[jm1][2]*buf[jm1][2]+c2*(ue[jm1][4]-q[jm1])))+
          yycon1*(buf[jp1][2]-2.0*buf[j][2]+buf[jm1][2])+
          dy3ty1*( ue[jp1][2]-2.0*ue[j][2] +ue[jm1][2]);

        forcing[k][j][i][3] = forcing[k][j][i][3] - ty2*(
            ue[jp1][3]*buf[jp1][2]-ue[jm1][3]*buf[jm1][2])+
          yycon2*(buf[jp1][3]-2.0*buf[j][3]+buf[jm1][3])+
          dy4ty1*( ue[jp1][3]-2.0*ue[j][3]+ ue[jm1][3]);

        forcing[k][j][i][4] = forcing[k][j][i][4] - ty2*(
            buf[jp1][2]*(c1*ue[jp1][4]-c2*q[jp1])-
            buf[jm1][2]*(c1*ue[jm1][4]-c2*q[jm1]))+
          0.5*yycon3*(buf[jp1][0]-2.0*buf[j][0]+
              buf[jm1][0])+
          yycon4*(cuf[jp1]-2.0*cuf[j]+cuf[jm1])+
          yycon5*(buf[jp1][4]-2.0*buf[j][4]+buf[jm1][4])+
          dy5ty1*(ue[jp1][4]-2.0*ue[j][4]+ue[jm1][4]);
      }

      //---------------------------------------------------------------------
      // Fourth-order dissipation                      
      //---------------------------------------------------------------------
      for (m = 0; m < 5; m++) {
        j = 1;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (5.0*ue[j][m] - 4.0*ue[j+1][m] +ue[j+2][m]);
        j = 2;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (-4.0*ue[j-1][m] + 6.0*ue[j][m] -
            4.0*ue[j+1][m] +     ue[j+2][m]);
      }

      for (j = 3; j <= grid_points[1]-4; j++) {
        for (m = 0; m < 5; m++) {
          forcing[k][j][i][m] = forcing[k][j][i][m] - dssp*
            (ue[j-2][m] - 4.0*ue[j-1][m] +
             6.0*ue[j][m] - 4.0*ue[j+1][m] + ue[j+2][m]);
        }
      }

      for (m = 0; m < 5; m++) {
        j = grid_points[1]-3;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (ue[j-2][m] - 4.0*ue[j-1][m] +
           6.0*ue[j][m] - 4.0*ue[j+1][m]);
        j = grid_points[1]-2;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (ue[j-2][m] - 4.0*ue[j-1][m] + 5.0*ue[j][m]);
      }
    }
  }

  //---------------------------------------------------------------------
  // zeta-direction flux differences                      
  //---------------------------------------------------------------------
  for (j = 1; j <= grid_points[1]-2; j++) {
    eta = (double)j * dnym1;
    for (i = 1; i <= grid_points[0]-2; i++) {
      xi = (double)i * dnxm1;

      for (k = 0; k <= grid_points[2]-1; k++) {
        zeta = (double)k * dnzm1;

        exact_solution(xi, eta, zeta, dtemp);
        for (m = 0; m < 5; m++) {
          ue[k][m] = dtemp[m];
        }

        dtpp = 1.0/dtemp[0];

        for (m = 1; m < 5; m++) {
          buf[k][m] = dtpp * dtemp[m];
        }

        cuf[k]    = buf[k][3] * buf[k][3];
        buf[k][0] = cuf[k] + buf[k][1] * buf[k][1] + buf[k][2] * buf[k][2];
        q[k] = 0.5*(buf[k][1]*ue[k][1] + buf[k][2]*ue[k][2] +
                    buf[k][3]*ue[k][3]);
      }

      for (k = 1; k <= grid_points[2]-2; k++) {
        km1 = k-1;
        kp1 = k+1;

        forcing[k][j][i][0] = forcing[k][j][i][0] -
          tz2*( ue[kp1][3]-ue[km1][3] )+
          dz1tz1*(ue[kp1][0]-2.0*ue[k][0]+ue[km1][0]);

        forcing[k][j][i][1] = forcing[k][j][i][1] - tz2 * (
            ue[kp1][1]*buf[kp1][3]-ue[km1][1]*buf[km1][3])+
          zzcon2*(buf[kp1][1]-2.0*buf[k][1]+buf[km1][1])+
          dz2tz1*( ue[kp1][1]-2.0* ue[k][1]+ ue[km1][1]);

        forcing[k][j][i][2] = forcing[k][j][i][2] - tz2 * (
            ue[kp1][2]*buf[kp1][3]-ue[km1][2]*buf[km1][3])+
          zzcon2*(buf[kp1][2]-2.0*buf[k][2]+buf[km1][2])+
          dz3tz1*(ue[kp1][2]-2.0*ue[k][2]+ue[km1][2]);

        forcing[k][j][i][3] = forcing[k][j][i][3] - tz2 * (
            (ue[kp1][3]*buf[kp1][3]+c2*(ue[kp1][4]-q[kp1]))-
            (ue[km1][3]*buf[km1][3]+c2*(ue[km1][4]-q[km1])))+
          zzcon1*(buf[kp1][3]-2.0*buf[k][3]+buf[km1][3])+
          dz4tz1*( ue[kp1][3]-2.0*ue[k][3] +ue[km1][3]);

        forcing[k][j][i][4] = forcing[k][j][i][4] - tz2 * (
            buf[kp1][3]*(c1*ue[kp1][4]-c2*q[kp1])-
            buf[km1][3]*(c1*ue[km1][4]-c2*q[km1]))+
          0.5*zzcon3*(buf[kp1][0]-2.0*buf[k][0]+buf[km1][0])+
          zzcon4*(cuf[kp1]-2.0*cuf[k]+cuf[km1])+
          zzcon5*(buf[kp1][4]-2.0*buf[k][4]+buf[km1][4])+
          dz5tz1*( ue[kp1][4]-2.0*ue[k][4]+ ue[km1][4]);
      }

      //---------------------------------------------------------------------
      // Fourth-order dissipation
      //---------------------------------------------------------------------
      for (m = 0; m < 5; m++) {
        k = 1;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (5.0*ue[k][m] - 4.0*ue[k+1][m] +ue[k+2][m]);
        k = 2;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (-4.0*ue[k-1][m] + 6.0*ue[k][m] -
            4.0*ue[k+1][m] +     ue[k+2][m]);
      }

      for (k = 3; k <= grid_points[2]-4; k++) {
        for (m = 0; m < 5; m++) {
          forcing[k][j][i][m] = forcing[k][j][i][m] - dssp*
            (ue[k-2][m] - 4.0*ue[k-1][m] +
             6.0*ue[k][m] - 4.0*ue[k+1][m] + ue[k+2][m]);
        }
      }

      for (m = 0; m < 5; m++) {
        k = grid_points[2]-3;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (ue[k-2][m] - 4.0*ue[k-1][m] +
           6.0*ue[k][m] - 4.0*ue[k+1][m]);
        k = grid_points[2]-2;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (ue[k-2][m] - 4.0*ue[k-1][m] + 5.0*ue[k][m]);
      }

    }
  }

  //---------------------------------------------------------------------
  // now change the sign of the forcing function, 
  //---------------------------------------------------------------------
  for (k = 1; k <= grid_points[2]-2; k++) {
    for (j = 1; j <= grid_points[1]-2; j++) {
      for (i = 1; i <= grid_points[0]-2; i++) {
        for (m = 0; m < 5; m++) {
          forcing[k][j][i][m] = -1.0 * forcing[k][j][i][m];
        }
      }
    }
  }

}



==> NAS_files/SP_Cetus/exact_solution.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// this function returns the exact solution at point xi, eta, zeta  
//---------------------------------------------------------------------
void exact_solution(double xi, double eta, double zeta, double dtemp[5])
{
  int m;

  for (m = 0; m < 5; m++) {
    dtemp[m] = ce[m][0] +
      xi  *(ce[m][1] + xi  *(ce[m][4] + xi  *(ce[m][7] + xi  *ce[m][10]))) +
      eta *(ce[m][2] + eta *(ce[m][5] + eta *(ce[m][8] + eta *ce[m][11]))) +
      zeta*(ce[m][3] + zeta*(ce[m][6] + zeta*(ce[m][9] + zeta*ce[m][12])));
  }
}



==> NAS_files/SP_Cetus/initialize.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// This subroutine initializes the field variable u using 
// tri-linear transfinite interpolation of the boundary values     
//---------------------------------------------------------------------
void initialize()
{
  int i, j, k, m, ix, iy, iz;
  double xi, eta, zeta, Pface[2][3][5], Pxi, Peta, Pzeta, temp[5];



  //---------------------------------------------------------------------
  //  Later (in compute_rhs) we compute 1/u for every element. A few of 
  //  the corner elements are not used, but it convenient (and faster) 
  //  to compute the whole thing with a simple loop. Make sure those 
  //  values are nonzero by initializing the whole thing here. 
  //---------------------------------------------------------------------
  for (k = 0; k <= grid_points[2]-1; k++) {
    for (j = 0; j <= grid_points[1]-1; j++) {
      for (i = 0; i <= grid_points[0]-1; i++) {
        u[k][j][i][0] = 1.0;
        u[k][j][i][1] = 0.0;
        u[k][j][i][2] = 0.0;
        u[k][j][i][3] = 0.0;
        u[k][j][i][4] = 1.0;
      }
    }
  }

  //---------------------------------------------------------------------
  // first store the "interpolated" values everywhere on the grid    
  //---------------------------------------------------------------------
  for (k = 0; k <= grid_points[2]-1; k++) {
    zeta = (double)k * dnzm1;
    for (j = 0; j <= grid_points[1]-1; j++) {
      eta = (double)j * dnym1;
      for (i = 0; i <= grid_points[0]-1; i++) {
        xi = (double)i * dnxm1;

        for (ix = 0; ix < 2; ix++) {
          Pxi = (double)ix;
          exact_solution(Pxi, eta, zeta, &Pface[ix][0][0]);
        }

        for (iy = 0; iy < 2; iy++) {
          Peta = (double)iy;
          exact_solution(xi, Peta, zeta, &Pface[iy][1][0]);
        }

        for (iz = 0; iz < 2; iz++) {
          Pzeta = (double)iz;
          exact_solution(xi, eta, Pzeta, &Pface[iz][2][0]);
        }

        for (m = 0; m < 5; m++) {
          Pxi   = xi   * Pface[1][0][m] + (1.0-xi)   * Pface[0][0][m];
          Peta  = eta  * Pface[1][1][m] + (1.0-eta)  * Pface[0][1][m];
          Pzeta = zeta * Pface[1][2][m] + (1.0-zeta) * Pface[0][2][m];

          u[k][j][i][m] = Pxi + Peta + Pzeta - 
                          Pxi*Peta - Pxi*Pzeta - Peta*Pzeta + 
                          Pxi*Peta*Pzeta;
        }
      }
    }
  }


  //---------------------------------------------------------------------
  // now store the exact values on the boundaries        
  //---------------------------------------------------------------------

  //---------------------------------------------------------------------
  // west face                                                  
  //---------------------------------------------------------------------
  xi = 0.0;
  i  = 0;
  for (k = 0; k <= grid_points[2]-1; k++) {
    zeta = (double)k * dnzm1;
    for (j = 0; j <= grid_points[1]-1; j++) {
      eta = (double)j * dnym1;
      exact_solution(xi, eta, zeta, temp);
      for (m = 0; m < 5; m++) {
        u[k][j][i][m] = temp[m];
      }
    }
  }

  //---------------------------------------------------------------------
  // east face                                                      
  //---------------------------------------------------------------------
  xi = 1.0;
  i  = grid_points[0]-1;
  for (k = 0; k <= grid_points[2]-1; k++) {
    zeta = (double)k * dnzm1;
    for (j = 0; j <= grid_points[1]-1; j++) {
      eta = (double)j * dnym1;
      exact_solution(xi, eta, zeta, temp);
      for (m = 0; m < 5; m++) {
        u[k][j][i][m] = temp[m];
      }
    }
  }

  //---------------------------------------------------------------------
  // south face                                                 
  //---------------------------------------------------------------------
  eta = 0.0;
  j   = 0;
  for (k = 0; k <= grid_points[2]-1; k++) {
    zeta = (double)k * dnzm1;
    for (i = 0; i <= grid_points[0]-1; i++) {
      xi = (double)i * dnxm1;
      exact_solution(xi, eta, zeta, temp);
      for (m = 0; m < 5; m++) {
        u[k][j][i][m] = temp[m];
      }
    }
  }

  //---------------------------------------------------------------------
  // north face                                    
  //---------------------------------------------------------------------
  eta = 1.0;
  j   = grid_points[1]-1;
  for (k = 0; k <= grid_points[2]-1; k++) {
    zeta = (double)k * dnzm1;
    for (i = 0; i <= grid_points[0]-1; i++) {
      xi = (double)i * dnxm1;
      exact_solution(xi, eta, zeta, temp);
      for (m = 0; m < 5; m++) {
        u[k][j][i][m] = temp[m];
      }
    }
  }

  //---------------------------------------------------------------------
  // bottom face                                       
  //---------------------------------------------------------------------
  zeta = 0.0;
  k    = 0;
  for (j = 0; j <= grid_points[1]-1; j++) {
    eta = (double)j * dnym1;
    for (i =0; i <= grid_points[0]-1; i++) {
      xi = (double)i * dnxm1;
      exact_solution(xi, eta, zeta, temp);
      for (m = 0; m < 5; m++) {
        u[k][j][i][m] = temp[m];
      }
    }
  }

  //---------------------------------------------------------------------
  // top face     
  //---------------------------------------------------------------------
  zeta = 1.0;
  k    = grid_points[2]-1;
  for (j = 0; j <= grid_points[1]-1; j++) {
    eta = (double)j * dnym1;
    for (i =0; i <= grid_points[0]-1; i++) {
      xi = (double)i * dnxm1;
      exact_solution(xi, eta, zeta, temp);
      for (m = 0; m < 5; m++) {
        u[k][j][i][m] = temp[m];
      }
    }
  }

}


void lhsinit(int ni, int nj)
{
  int j, m;

  //---------------------------------------------------------------------
  // zap the whole left hand side for starters
  // set all diagonal values to 1. This is overkill, but convenient
  //---------------------------------------------------------------------
  for (j = 1; j <= nj; j++) {
    for (m = 0; m < 5; m++) {
      lhs [j][0][m] = 0.0;
      lhsp[j][0][m] = 0.0;
      lhsm[j][0][m] = 0.0;
      lhs [j][ni][m] = 0.0;
      lhsp[j][ni][m] = 0.0;
      lhsm[j][ni][m] = 0.0;
    }
    lhs [j][0][2] = 1.0;
    lhsp[j][0][2] = 1.0;
    lhsm[j][0][2] = 1.0;
    lhs [j][ni][2] = 1.0;
    lhsp[j][ni][2] = 1.0;
    lhsm[j][ni][2] = 1.0;
  }
}


void lhsinitj(int nj, int ni)
{
  int i, m;

  //---------------------------------------------------------------------
  // zap the whole left hand side for starters
  // set all diagonal values to 1. This is overkill, but convenient
  //---------------------------------------------------------------------
  for (i = 1; i <= ni; i++) {
    for (m = 0; m < 5; m++) {
      lhs [0][i][m] = 0.0;
      lhsp[0][i][m] = 0.0;
      lhsm[0][i][m] = 0.0;
      lhs [nj][i][m] = 0.0;
      lhsp[nj][i][m] = 0.0;
      lhsm[nj][i][m] = 0.0;
    }
    lhs [0][i][2] = 1.0;
    lhsp[0][i][2] = 1.0;
    lhsm[0][i][2] = 1.0;
    lhs [nj][i][2] = 1.0;
    lhsp[nj][i][2] = 1.0;
    lhsm[nj][i][2] = 1.0;
  }
}



==> NAS_files/SP_Cetus/ninvr.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// block-diagonal matrix-vector multiplication              
//---------------------------------------------------------------------
void ninvr()
{
  int i, j, k;
  double r1, r2, r3, r4, r5, t1, t2;

  if (timeron) timer_start(t_ninvr);
  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        r1 = rhs[k][j][i][0];
        r2 = rhs[k][j][i][1];
        r3 = rhs[k][j][i][2];
        r4 = rhs[k][j][i][3];
        r5 = rhs[k][j][i][4];

        t1 = bt * r3;
        t2 = 0.5 * ( r4 + r5 );

        rhs[k][j][i][0] = -r2;
        rhs[k][j][i][1] =  r1;
        rhs[k][j][i][2] = bt * ( r4 - r5 );
        rhs[k][j][i][3] = -t1 + t2;
        rhs[k][j][i][4] =  t1 + t2;
      }
    }
  }
  if (timeron) timer_stop(t_ninvr);
}



==> NAS_files/SP_Cetus/pinvr.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// block-diagonal matrix-vector multiplication                       
//---------------------------------------------------------------------
void pinvr()
{
  int i, j, k;
  double r1, r2, r3, r4, r5, t1, t2;

  if (timeron) timer_start(t_pinvr);
  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        r1 = rhs[k][j][i][0];
        r2 = rhs[k][j][i][1];
        r3 = rhs[k][j][i][2];
        r4 = rhs[k][j][i][3];
        r5 = rhs[k][j][i][4];

        t1 = bt * r1;
        t2 = 0.5 * ( r4 + r5 );

        rhs[k][j][i][0] =  bt * ( r4 - r5 );
        rhs[k][j][i][1] = -r3;
        rhs[k][j][i][2] =  r2;
        rhs[k][j][i][3] = -t1 + t2;
        rhs[k][j][i][4] =  t1 + t2;
      }
    }
  }
  if (timeron) timer_stop(t_pinvr);
}



==> NAS_files/SP_Cetus/rhs.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include <math.h>
#include "header.h"

void compute_rhs()
{
  int i, j, k, m;
  double aux, rho_inv, uijk, up1, um1, vijk, vp1, vm1, wijk, wp1, wm1;

  if (timeron) timer_start(t_rhs);


  //---------------------------------------------------------------------
  // compute the reciprocal of density, and the kinetic energy, 
  // and the speed of sound. 
  //---------------------------------------------------------------------
  for (k = 0; k <= grid_points[2]-1; k++) {
    for (j = 0; j <= grid_points[1]-1; j++) {
      for (i = 0; i <= grid_points[0]-1; i++) {
        rho_inv = 1.0/u[k][j][i][0];
        rho_i[k][j][i] = rho_inv;
        us[k][j][i] = u[k][j][i][1] * rho_inv;
        vs[k][j][i] = u[k][j][i][2] * rho_inv;
        ws[k][j][i] = u[k][j][i][3] * rho_inv;
        square[k][j][i] = 0.5* (
            u[k][j][i][1]*u[k][j][i][1] + 
            u[k][j][i][2]*u[k][j][i][2] +
            u[k][j][i][3]*u[k][j][i][3] ) * rho_inv;
        qs[k][j][i] = square[k][j][i] * rho_inv;
        //-------------------------------------------------------------------
        // (don't need speed and ainx until the lhs computation)
        //-------------------------------------------------------------------
        aux = c1c2*rho_inv* (u[k][j][i][4] - square[k][j][i]);
        speed[k][j][i] = sqrt(aux);
      }
    }
  }

  //---------------------------------------------------------------------
  // copy the exact forcing term to the right hand side;  because 
  // this forcing term is known, we can store it on the whole grid
  // including the boundary                   
  //---------------------------------------------------------------------
  for (k = 0; k <= nz2+1; k++) {
    for (j = 0; j <= ny2+1; j++) {
      for (i = 0; i <= nx2+1; i++) {
        for (m = 0; m < 5; m++) {
          rhs[k][j][i][m] = forcing[k][j][i][m];
        }
      }
    }
  }

  //---------------------------------------------------------------------
  // compute xi-direction fluxes 
  //---------------------------------------------------------------------
  if (timeron) timer_start(t_rhsx);
  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        uijk = us[k][j][i];
        up1  = us[k][j][i+1];
        um1  = us[k][j][i-1];

        rhs[k][j][i][0] = rhs[k][j][i][0] + dx1tx1 * 
          (u[k][j][i+1][0] - 2.0*u[k][j][i][0] + u[k][j][i-1][0]) -
          tx2 * (u[k][j][i+1][1] - u[k][j][i-1][1]);

        rhs[k][j][i][1] = rhs[k][j][i][1] + dx2tx1 * 
          (u[k][j][i+1][1] - 2.0*u[k][j][i][1] + u[k][j][i-1][1]) +
          xxcon2*con43 * (up1 - 2.0*uijk + um1) -
          tx2 * (u[k][j][i+1][1]*up1 - u[k][j][i-1][1]*um1 +
                (u[k][j][i+1][4] - square[k][j][i+1] -
                 u[k][j][i-1][4] + square[k][j][i-1]) * c2);

        rhs[k][j][i][2] = rhs[k][j][i][2] + dx3tx1 * 
          (u[k][j][i+1][2] - 2.0*u[k][j][i][2] + u[k][j][i-1][2]) +
          xxcon2 * (vs[k][j][i+1] - 2.0*vs[k][j][i] + vs[k][j][i-1]) -
          tx2 * (u[k][j][i+1][2]*up1 - u[k][j][i-1][2]*um1);

        rhs[k][j][i][3] = rhs[k][j][i][3] + dx4tx1 * 
          (u[k][j][i+1][3] - 2.0*u[k][j][i][3] + u[k][j][i-1][3]) +
          xxcon2 * (ws[k][j][i+1] - 2.0*ws[k][j][i] + ws[k][j][i-1]) -
          tx2 * (u[k][j][i+1][3]*up1 - u[k][j][i-1][3]*um1);

        rhs[k][j][i][4] = rhs[k][j][i][4] + dx5tx1 * 
          (u[k][j][i+1][4] - 2.0*u[k][j][i][4] + u[k][j][i-1][4]) +
          xxcon3 * (qs[k][j][i+1] - 2.0*qs[k][j][i] + qs[k][j][i-1]) +
          xxcon4 * (up1*up1 -       2.0*uijk*uijk + um1*um1) +
          xxcon5 * (u[k][j][i+1][4]*rho_i[k][j][i+1] - 
                2.0*u[k][j][i][4]*rho_i[k][j][i] +
                    u[k][j][i-1][4]*rho_i[k][j][i-1]) -
          tx2 * ( (c1*u[k][j][i+1][4] - c2*square[k][j][i+1])*up1 -
                  (c1*u[k][j][i-1][4] - c2*square[k][j][i-1])*um1 );
      }
    }

    //---------------------------------------------------------------------
    // add fourth order xi-direction dissipation               
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      i = 1;
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m]- dssp * 
          (5.0*u[k][j][i][m] - 4.0*u[k][j][i+1][m] + u[k][j][i+2][m]);
      }

      i = 2;
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp * 
          (-4.0*u[k][j][i-1][m] + 6.0*u[k][j][i][m] -
            4.0*u[k][j][i+1][m] + u[k][j][i+2][m]);
      }
    }

    for (j = 1; j <= ny2; j++) {
      for (i = 3; i <= nx2-2; i++) {
        for (m = 0; m < 5; m++) {
          rhs[k][j][i][m] = rhs[k][j][i][m] - dssp * 
            ( u[k][j][i-2][m] - 4.0*u[k][j][i-1][m] + 
            6.0*u[k][j][i][m] - 4.0*u[k][j][i+1][m] + 
              u[k][j][i+2][m] );
        }
      }
    }

    for (j = 1; j <= ny2; j++) {
      i = nx2-1;
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp *
          ( u[k][j][i-2][m] - 4.0*u[k][j][i-1][m] + 
          6.0*u[k][j][i][m] - 4.0*u[k][j][i+1][m] );
      }

      i = nx2;
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp *
          ( u[k][j][i-2][m] - 4.0*u[k][j][i-1][m] + 5.0*u[k][j][i][m] );
      }
    }
  }
  {
  if (timeron) timer_stop(t_rhsx);

  //---------------------------------------------------------------------
  // compute eta-direction fluxes 
  //---------------------------------------------------------------------
  if (timeron) timer_start(t_rhsy);
  }
  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        vijk = vs[k][j][i];
        vp1  = vs[k][j+1][i];
        vm1  = vs[k][j-1][i];

        rhs[k][j][i][0] = rhs[k][j][i][0] + dy1ty1 * 
          (u[k][j+1][i][0] - 2.0*u[k][j][i][0] + u[k][j-1][i][0]) -
          ty2 * (u[k][j+1][i][2] - u[k][j-1][i][2]);

        rhs[k][j][i][1] = rhs[k][j][i][1] + dy2ty1 * 
          (u[k][j+1][i][1] - 2.0*u[k][j][i][1] + u[k][j-1][i][1]) +
          yycon2 * (us[k][j+1][i] - 2.0*us[k][j][i] + us[k][j-1][i]) -
          ty2 * (u[k][j+1][i][1]*vp1 - u[k][j-1][i][1]*vm1);

        rhs[k][j][i][2] = rhs[k][j][i][2] + dy3ty1 * 
          (u[k][j+1][i][2] - 2.0*u[k][j][i][2] + u[k][j-1][i][2]) +
          yycon2*con43 * (vp1 - 2.0*vijk + vm1) -
          ty2 * (u[k][j+1][i][2]*vp1 - u[k][j-1][i][2]*vm1 +
                (u[k][j+1][i][4] - square[k][j+1][i] - 
                 u[k][j-1][i][4] + square[k][j-1][i]) * c2);

        rhs[k][j][i][3] = rhs[k][j][i][3] + dy4ty1 * 
          (u[k][j+1][i][3] - 2.0*u[k][j][i][3] + u[k][j-1][i][3]) +
          yycon2 * (ws[k][j+1][i] - 2.0*ws[k][j][i] + ws[k][j-1][i]) -
          ty2 * (u[k][j+1][i][3]*vp1 - u[k][j-1][i][3]*vm1);

        rhs[k][j][i][4] = rhs[k][j][i][4] + dy5ty1 * 
          (u[k][j+1][i][4] - 2.0*u[k][j][i][4] + u[k][j-1][i][4]) +
          yycon3 * (qs[k][j+1][i] - 2.0*qs[k][j][i] + qs[k][j-1][i]) +
          yycon4 * (vp1*vp1       - 2.0*vijk*vijk + vm1*vm1) +
          yycon5 * (u[k][j+1][i][4]*rho_i[k][j+1][i] - 
                  2.0*u[k][j][i][4]*rho_i[k][j][i] +
                    u[k][j-1][i][4]*rho_i[k][j-1][i]) -
          ty2 * ((c1*u[k][j+1][i][4] - c2*square[k][j+1][i]) * vp1 -
                 (c1*u[k][j-1][i][4] - c2*square[k][j-1][i]) * vm1);
      }
    }

    //---------------------------------------------------------------------
    // add fourth order eta-direction dissipation         
    //---------------------------------------------------------------------
    j = 1;
    for (i = 1; i <= nx2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m]- dssp * 
          ( 5.0*u[k][j][i][m] - 4.0*u[k][j+1][i][m] + u[k][j+2][i][m]);
      }
    }

    j = 2;
    for (i = 1; i <= nx2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp * 
          (-4.0*u[k][j-1][i][m] + 6.0*u[k][j][i][m] -
            4.0*u[k][j+1][i][m] + u[k][j+2][i][m]);
      }
    }

    for (j = 3; j <= ny2-2; j++) {
      for (i = 1; i <= nx2; i++) {
        for (m = 0; m < 5; m++) {
          rhs[k][j][i][m] = rhs[k][j][i][m] - dssp * 
            ( u[k][j-2][i][m] - 4.0*u[k][j-1][i][m] + 
            6.0*u[k][j][i][m] - 4.0*u[k][j+1][i][m] + 
              u[k][j+2][i][m] );
        }
      }
    }

    j = ny2-1;
    for (i = 1; i <= nx2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp *
          ( u[k][j-2][i][m] - 4.0*u[k][j-1][i][m] + 
          6.0*u[k][j][i][m] - 4.0*u[k][j+1][i][m] );
      }
    }

    j = ny2;
    for (i = 1; i <= nx2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp *
          ( u[k][j-2][i][m] - 4.0*u[k][j-1][i][m] + 5.0*u[k][j][i][m] );
      }
    }
  }
  {
  if (timeron) timer_stop(t_rhsy);

  //---------------------------------------------------------------------
  // compute zeta-direction fluxes 
  //---------------------------------------------------------------------
  if (timeron) timer_start(t_rhsz);
  }
  for (k = 1; k <= grid_points[2]-2; k++) {
    for (j = 1; j <= grid_points[1]-2; j++) {
      for (i = 1; i <= grid_points[0]-2; i++) {
        wijk = ws[k][j][i];
        wp1  = ws[k+1][j][i];
        wm1  = ws[k-1][j][i];

        rhs[k][j][i][0] = rhs[k][j][i][0] + dz1tz1 * 
          (u[k+1][j][i][0] - 2.0*u[k][j][i][0] + u[k-1][j][i][0]) -
          tz2 * (u[k+1][j][i][3] - u[k-1][j][i][3]);

        rhs[k][j][i][1] = rhs[k][j][i][1] + dz2tz1 * 
          (u[k+1][j][i][1] - 2.0*u[k][j][i][1] + u[k-1][j][i][1]) +
          zzcon2 * (us[k+1][j][i] - 2.0*us[k][j][i] + us[k-1][j][i]) -
          tz2 * (u[k+1][j][i][1]*wp1 - u[k-1][j][i][1]*wm1);

        rhs[k][j][i][2] = rhs[k][j][i][2] + dz3tz1 * 
          (u[k+1][j][i][2] - 2.0*u[k][j][i][2] + u[k-1][j][i][2]) +
          zzcon2 * (vs[k+1][j][i] - 2.0*vs[k][j][i] + vs[k-1][j][i]) -
          tz2 * (u[k+1][j][i][2]*wp1 - u[k-1][j][i][2]*wm1);

        rhs[k][j][i][3] = rhs[k][j][i][3] + dz4tz1 * 
          (u[k+1][j][i][3] - 2.0*u[k][j][i][3] + u[k-1][j][i][3]) +
          zzcon2*con43 * (wp1 - 2.0*wijk + wm1) -
          tz2 * (u[k+1][j][i][3]*wp1 - u[k-1][j][i][3]*wm1 +
                (u[k+1][j][i][4] - square[k+1][j][i] - 
                 u[k-1][j][i][4] + square[k-1][j][i]) * c2);

        rhs[k][j][i][4] = rhs[k][j][i][4] + dz5tz1 * 
          (u[k+1][j][i][4] - 2.0*u[k][j][i][4] + u[k-1][j][i][4]) +
          zzcon3 * (qs[k+1][j][i] - 2.0*qs[k][j][i] + qs[k-1][j][i]) +
          zzcon4 * (wp1*wp1 - 2.0*wijk*wijk + wm1*wm1) +
          zzcon5 * (u[k+1][j][i][4]*rho_i[k+1][j][i] - 
                  2.0*u[k][j][i][4]*rho_i[k][j][i] +
                    u[k-1][j][i][4]*rho_i[k-1][j][i]) -
          tz2 * ((c1*u[k+1][j][i][4] - c2*square[k+1][j][i])*wp1 -
                 (c1*u[k-1][j][i][4] - c2*square[k-1][j][i])*wm1);
      }
    }
  }

  //---------------------------------------------------------------------
  // add fourth order zeta-direction dissipation                
  //---------------------------------------------------------------------
  k = 1;
  for (j = 1; j <= grid_points[1]-2; j++) {
    for (i = 1; i <= grid_points[0]-2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m]- dssp * 
          (5.0*u[k][j][i][m] - 4.0*u[k+1][j][i][m] + u[k+2][j][i][m]);
      }
    }
  }

  k = 2;
  for (j = 1; j <= grid_points[1]-2; j++) {
    for (i = 1; i <= grid_points[0]-2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp * 
          (-4.0*u[k-1][j][i][m] + 6.0*u[k][j][i][m] -
            4.0*u[k+1][j][i][m] + u[k+2][j][i][m]);
      }
    }
  }

  for (k = 3; k <= grid_points[2]-4; k++) {
    for (j = 1; j <= grid_points[1]-2; j++) {
      for (i = 1; i <= grid_points[0]-2; i++) {
        for (m = 0; m < 5; m++) {
          rhs[k][j][i][m] = rhs[k][j][i][m] - dssp * 
            ( u[k-2][j][i][m] - 4.0*u[k-1][j][i][m] + 
            6.0*u[k][j][i][m] - 4.0*u[k+1][j][i][m] + 
              u[k+2][j][i][m] );
        }
      }
    }
  }

  k = grid_points[2]-3;
  for (j = 1; j <= grid_points[1]-2; j++) {
    for (i = 1; i <= grid_points[0]-2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp *
          ( u[k-2][j][i][m] - 4.0*u[k-1][j][i][m] + 
          6.0*u[k][j][i][m] - 4.0*u[k+1][j][i][m] );
      }
    }
  }

  k = grid_points[2]-2;
  for (j = 1; j <= grid_points[1]-2; j++) {
    for (i = 1; i <= grid_points[0]-2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp *
          ( u[k-2][j][i][m] - 4.0*u[k-1][j][i][m] + 5.0*u[k][j][i][m] );
      }
    }
  }
  if (timeron) timer_stop(t_rhsz);

  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        for (m = 0; m < 5; m++) {
          rhs[k][j][i][m] = rhs[k][j][i][m] * dt;
        }
      }
    }
  }

  if (timeron) timer_stop(t_rhs);
}


==> NAS_files/SP_Cetus/set_constants.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"
#include <math.h>

void set_constants()
{
  ce[0][0]  = 2.0;
  ce[0][1]  = 0.0;
  ce[0][2]  = 0.0;
  ce[0][3]  = 4.0;
  ce[0][4]  = 5.0;
  ce[0][5]  = 3.0;
  ce[0][6]  = 0.5;
  ce[0][7]  = 0.02;
  ce[0][8]  = 0.01;
  ce[0][9]  = 0.03;
  ce[0][10] = 0.5;
  ce[0][11] = 0.4;
  ce[0][12] = 0.3;

  ce[1][0]  = 1.0;
  ce[1][1]  = 0.0;
  ce[1][2]  = 0.0;
  ce[1][3]  = 0.0;
  ce[1][4]  = 1.0;
  ce[1][5]  = 2.0;
  ce[1][6]  = 3.0;
  ce[1][7]  = 0.01;
  ce[1][8]  = 0.03;
  ce[1][9]  = 0.02;
  ce[1][10] = 0.4;
  ce[1][11] = 0.3;
  ce[1][12] = 0.5;

  ce[2][0]  = 2.0;
  ce[2][1]  = 2.0;
  ce[2][2]  = 0.0;
  ce[2][3]  = 0.0;
  ce[2][4]  = 0.0;
  ce[2][5]  = 2.0;
  ce[2][6]  = 3.0;
  ce[2][7]  = 0.04;
  ce[2][8]  = 0.03;
  ce[2][9]  = 0.05;
  ce[2][10] = 0.3;
  ce[2][11] = 0.5;
  ce[2][12] = 0.4;

  ce[3][0]  = 2.0;
  ce[3][1]  = 2.0;
  ce[3][2]  = 0.0;
  ce[3][3]  = 0.0;
  ce[3][4]  = 0.0;
  ce[3][5]  = 2.0;
  ce[3][6]  = 3.0;
  ce[3][7]  = 0.03;
  ce[3][8]  = 0.05;
  ce[3][9]  = 0.04;
  ce[3][10] = 0.2;
  ce[3][11] = 0.1;
  ce[3][12] = 0.3;

  ce[4][0]  = 5.0;
  ce[4][1]  = 4.0;
  ce[4][2]  = 3.0;
  ce[4][3]  = 2.0;
  ce[4][4]  = 0.1;
  ce[4][5]  = 0.4;
  ce[4][6]  = 0.3;
  ce[4][7]  = 0.05;
  ce[4][8]  = 0.04;
  ce[4][9]  = 0.03;
  ce[4][10] = 0.1;
  ce[4][11] = 0.3;
  ce[4][12] = 0.2;

  c1 = 1.4;
  c2 = 0.4;
  c3 = 0.1;
  c4 = 1.0;
  c5 = 1.4;

  bt = sqrt(0.5);

  dnxm1 = 1.0 / (double)(grid_points[0]-1);
  dnym1 = 1.0 / (double)(grid_points[1]-1);
  dnzm1 = 1.0 / (double)(grid_points[2]-1);

  c1c2 = c1 * c2;
  c1c5 = c1 * c5;
  c3c4 = c3 * c4;
  c1345 = c1c5 * c3c4;

  conz1 = (1.0-c1c5);

  tx1 = 1.0 / (dnxm1 * dnxm1);
  tx2 = 1.0 / (2.0 * dnxm1);
  tx3 = 1.0 / dnxm1;

  ty1 = 1.0 / (dnym1 * dnym1);
  ty2 = 1.0 / (2.0 * dnym1);
  ty3 = 1.0 / dnym1;

  tz1 = 1.0 / (dnzm1 * dnzm1);
  tz2 = 1.0 / (2.0 * dnzm1);
  tz3 = 1.0 / dnzm1;

  dx1 = 0.75;
  dx2 = 0.75;
  dx3 = 0.75;
  dx4 = 0.75;
  dx5 = 0.75;

  dy1 = 0.75;
  dy2 = 0.75;
  dy3 = 0.75;
  dy4 = 0.75;
  dy5 = 0.75;

  dz1 = 1.0;
  dz2 = 1.0;
  dz3 = 1.0;
  dz4 = 1.0;
  dz5 = 1.0;

  dxmax = max(dx3, dx4);
  dymax = max(dy2, dy4);
  dzmax = max(dz2, dz3);

  dssp = 0.25 * max(dx1, max(dy1, dz1));

  c4dssp = 4.0 * dssp;
  c5dssp = 5.0 * dssp;

  dttx1 = dt*tx1;
  dttx2 = dt*tx2;
  dtty1 = dt*ty1;
  dtty2 = dt*ty2;
  dttz1 = dt*tz1;
  dttz2 = dt*tz2;

  c2dttx1 = 2.0*dttx1;
  c2dtty1 = 2.0*dtty1;
  c2dttz1 = 2.0*dttz1;

  dtdssp = dt*dssp;

  comz1  = dtdssp;
  comz4  = 4.0*dtdssp;
  comz5  = 5.0*dtdssp;
  comz6  = 6.0*dtdssp;

  c3c4tx3 = c3c4*tx3;
  c3c4ty3 = c3c4*ty3;
  c3c4tz3 = c3c4*tz3;

  dx1tx1 = dx1*tx1;
  dx2tx1 = dx2*tx1;
  dx3tx1 = dx3*tx1;
  dx4tx1 = dx4*tx1;
  dx5tx1 = dx5*tx1;

  dy1ty1 = dy1*ty1;
  dy2ty1 = dy2*ty1;
  dy3ty1 = dy3*ty1;
  dy4ty1 = dy4*ty1;
  dy5ty1 = dy5*ty1;

  dz1tz1 = dz1*tz1;
  dz2tz1 = dz2*tz1;
  dz3tz1 = dz3*tz1;
  dz4tz1 = dz4*tz1;
  dz5tz1 = dz5*tz1;

  c2iv  = 2.5;
  con43 = 4.0/3.0;
  con16 = 1.0/6.0;

  xxcon1 = c3c4tx3*con43*tx3;
  xxcon2 = c3c4tx3*tx3;
  xxcon3 = c3c4tx3*conz1*tx3;
  xxcon4 = c3c4tx3*con16*tx3;
  xxcon5 = c3c4tx3*c1c5*tx3;

  yycon1 = c3c4ty3*con43*ty3;
  yycon2 = c3c4ty3*ty3;
  yycon3 = c3c4ty3*conz1*ty3;
  yycon4 = c3c4ty3*con16*ty3;
  yycon5 = c3c4ty3*c1c5*ty3;

  zzcon1 = c3c4tz3*con43*tz3;
  zzcon2 = c3c4tz3*tz3;
  zzcon3 = c3c4tz3*conz1*tz3;
  zzcon4 = c3c4tz3*con16*tz3;
  zzcon5 = c3c4tz3*c1c5*tz3;
}



==> NAS_files/SP_Cetus/sp.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

//---------------------------------------------------------------------
// program SP
//---------------------------------------------------------------------

#include <stdio.h>
#include <stdlib.h>
#ifdef _OPENMP
#include <omp.h>
#endif

#include "header.h"
#include "print_results.h"

/* common /global/ */
int grid_points[3], nx2, ny2, nz2;
logical timeron;

/* common /constants/ */
double tx1, tx2, tx3, ty1, ty2, ty3, tz1, tz2, tz3, 
       dx1, dx2, dx3, dx4, dx5, dy1, dy2, dy3, dy4, 
       dy5, dz1, dz2, dz3, dz4, dz5, dssp, dt, 
       ce[5][13], dxmax, dymax, dzmax, xxcon1, xxcon2, 
       xxcon3, xxcon4, xxcon5, dx1tx1, dx2tx1, dx3tx1,
       dx4tx1, dx5tx1, yycon1, yycon2, yycon3, yycon4,
       yycon5, dy1ty1, dy2ty1, dy3ty1, dy4ty1, dy5ty1,
       zzcon1, zzcon2, zzcon3, zzcon4, zzcon5, dz1tz1, 
       dz2tz1, dz3tz1, dz4tz1, dz5tz1, dnxm1, dnym1, 
       dnzm1, c1c2, c1c5, c3c4, c1345, conz1, c1, c2, 
       c3, c4, c5, c4dssp, c5dssp, dtdssp, dttx1, bt,
       dttx2, dtty1, dtty2, dttz1, dttz2, c2dttx1, 
       c2dtty1, c2dttz1, comz1, comz4, comz5, comz6, 
       c3c4tx3, c3c4ty3, c3c4tz3, c2iv, con43, con16;


/* common /fields/ */
double u      [KMAX][JMAXP+1][IMAXP+1][5];
double us     [KMAX][JMAXP+1][IMAXP+1];
double vs     [KMAX][JMAXP+1][IMAXP+1];
double ws     [KMAX][JMAXP+1][IMAXP+1];
double qs     [KMAX][JMAXP+1][IMAXP+1];
double rho_i  [KMAX][JMAXP+1][IMAXP+1];
double speed  [KMAX][JMAXP+1][IMAXP+1];
double square [KMAX][JMAXP+1][IMAXP+1];
double rhs    [KMAX][JMAXP+1][IMAXP+1][5];
double forcing[KMAX][JMAXP+1][IMAXP+1][5];

/* common /work_1d/ */
double cv  [PROBLEM_SIZE];
double rhon[PROBLEM_SIZE];
double rhos[PROBLEM_SIZE];
double rhoq[PROBLEM_SIZE];
double cuf [PROBLEM_SIZE];
double q   [PROBLEM_SIZE];
double ue [PROBLEM_SIZE][5];
double buf[PROBLEM_SIZE][5];


/* common /work_lhs/ */
double lhs [IMAXP+1][IMAXP+1][5];
double lhsp[IMAXP+1][IMAXP+1][5];
double lhsm[IMAXP+1][IMAXP+1][5];



int main(int argc, char *argv[])
{
  int i, niter, step, n3;
  double mflops, t, tmax, trecs[t_last+1];
  logical verified;
  char Class;
  char *t_names[t_last+1];

  //---------------------------------------------------------------------
  // Read input file (if it exists), else take
  // defaults from parameters
  //---------------------------------------------------------------------
  FILE *fp;
  if ((fp = fopen("timer.flag", "r")) != NULL) {
    timeron = true;
    t_names[t_total] = "total";
    t_names[t_rhsx] = "rhsx";
    t_names[t_rhsy] = "rhsy";
    t_names[t_rhsz] = "rhsz";
    t_names[t_rhs] = "rhs";
    t_names[t_xsolve] = "xsolve";
    t_names[t_ysolve] = "ysolve";
    t_names[t_zsolve] = "zsolve";
    t_names[t_rdis1] = "redist1";
    t_names[t_rdis2] = "redist2";
    t_names[t_tzetar] = "tzetar";
    t_names[t_ninvr] = "ninvr";
    t_names[t_pinvr] = "pinvr";
    t_names[t_txinvr] = "txinvr";
    t_names[t_add] = "add";
    fclose(fp);
  } else {
    timeron = false;
  }

  printf("\n\n NAS Parallel Benchmarks (NPB3.3-OMP-C) - SP Benchmark\n\n");

  if ((fp = fopen("inputsp.data", "r")) != NULL) {
    int result;
    printf(" Reading from input file inputsp.data\n");
    result = fscanf(fp, "%d", &niter);
    while (fgetc(fp) != '\n');
    result = fscanf(fp, "%lf", &dt);
    while (fgetc(fp) != '\n');
    result = fscanf(fp, "%d%d%d", &grid_points[0], &grid_points[1], &grid_points[2]);
    fclose(fp);
  } else {
    printf(" No input file inputsp.data. Using compiled defaults\n");
    niter = NITER_DEFAULT;
    dt    = DT_DEFAULT;
    grid_points[0] = PROBLEM_SIZE;
    grid_points[1] = PROBLEM_SIZE;
    grid_points[2] = PROBLEM_SIZE;
  }

  printf(" Size: %4dx%4dx%4d\n", 
      grid_points[0], grid_points[1], grid_points[2]);
  printf(" Iterations: %4d    dt:  %11.7f\n", niter, dt);
  printf(" Number of available threads: %5d\n", omp_get_max_threads());
  printf("\n");

  if ((grid_points[0] > IMAX) ||
      (grid_points[1] > JMAX) ||
      (grid_points[2] > KMAX) ) {
    printf(" %d, %d, %d\n", grid_points[0], grid_points[1], grid_points[2]);
    printf(" Problem size too big for compiled array sizes\n");
    return 0;
  }
  nx2 = grid_points[0] - 2;
  ny2 = grid_points[1] - 2;
  nz2 = grid_points[2] - 2;

  set_constants();

  for (i = 1; i <= t_last; i++) {
    timer_clear(i);
  }

  exact_rhs();

  initialize();

  //---------------------------------------------------------------------
  // do one time step to touch all code, and reinitialize
  //---------------------------------------------------------------------
  adi();
  initialize();

  for (i = 1; i <= t_last; i++) {
    timer_clear(i);
  }
  timer_start(1);

  for (step = 1; step <= niter; step++) {
    if ((step % 20) == 0 || step == 1) {
      printf(" Time step %4d\n", step);
    }

    adi();
  }

  timer_stop(1);
  tmax = timer_read(1);

  verify(niter, &Class, &verified);

  if (tmax != 0.0) {
    n3 = grid_points[0]*grid_points[1]*grid_points[2];
    t = (grid_points[0]+grid_points[1]+grid_points[2])/3.0;
    mflops = (881.174 * (double)n3
             - 4683.91 * (t * t)
             + 11484.5 * t
             - 19272.4) * (double)niter / (tmax*1000000.0);
  } else {
    mflops = 0.0;
  }

  print_results("SP", Class, grid_points[0], 
                grid_points[1], grid_points[2], niter, 
                tmax, mflops, "          floating point", 
                verified, NPBVERSION,COMPILETIME, CS1, CS2, CS3, CS4, CS5, 
                CS6, "(none)");

  //---------------------------------------------------------------------
  // More timers
  //---------------------------------------------------------------------
  if (timeron) {
    for (i = 1; i <= t_last; i++) {
      trecs[i] = timer_read(i);
    }
    if (tmax == 0.0) tmax = 1.0;

    printf("  SECTION   Time (secs)\n");
    for (i = 1; i <= t_last; i++) {
      printf("  %-8s:%9.3f  (%6.2f%%)\n", 
          t_names[i], trecs[i], trecs[i]*100./tmax);
      if (i == t_rhs) {
        t = trecs[t_rhsx] + trecs[t_rhsy] + trecs[t_rhsz];
        printf("    --> %8s:%9.3f  (%6.2f%%)\n", "sub-rhs", t, t*100./tmax);
        t = trecs[t_rhs] - t;
        printf("    --> %8s:%9.3f  (%6.2f%%)\n", "rest-rhs", t, t*100./tmax);
      } else if (i == t_zsolve) {
        t = trecs[t_zsolve] - trecs[t_rdis1] - trecs[t_rdis2];
        printf("    --> %8s:%9.3f  (%6.2f%%)\n", "sub-zsol", t, t*100./tmax);
      } else if (i == t_rdis2) {
        t = trecs[t_rdis1] + trecs[t_rdis2];
        printf("    --> %8s:%9.3f  (%6.2f%%)\n", "redist", t, t*100./tmax);
      }
    }
  }

  return 0;
}



==> NAS_files/SP_Cetus/txinvr.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// block-diagonal matrix-vector multiplication                  
//---------------------------------------------------------------------
void txinvr()
{
  int i, j, k;
  double t1, t2, t3, ac, ru1, uu, vv, ww, r1, r2, r3, r4, r5, ac2inv;

  if (timeron) timer_start(t_txinvr);

  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        ru1 = rho_i[k][j][i];
        uu = us[k][j][i];
        vv = vs[k][j][i];
        ww = ws[k][j][i];
        ac = speed[k][j][i];
        ac2inv = ac*ac;

        r1 = rhs[k][j][i][0];
        r2 = rhs[k][j][i][1];
        r3 = rhs[k][j][i][2];
        r4 = rhs[k][j][i][3];
        r5 = rhs[k][j][i][4];

        t1 = c2 / ac2inv * ( qs[k][j][i]*r1 - uu*r2  - vv*r3 - ww*r4 + r5 );
        t2 = bt * ru1 * ( uu * r1 - r2 );
        t3 = ( bt * ru1 * ac ) * t1;

        rhs[k][j][i][0] = r1 - t1;
        rhs[k][j][i][1] = - ru1 * ( ww*r1 - r4 );
        rhs[k][j][i][2] =   ru1 * ( vv*r1 - r3 );
        rhs[k][j][i][3] = - t2 + t3;
        rhs[k][j][i][4] =   t2 + t3;
      }
    }
  }
  if (timeron) timer_stop(t_txinvr);
}



==> NAS_files/SP_Cetus/tzetar.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// block-diagonal matrix-vector multiplication                       
//---------------------------------------------------------------------
void tzetar()
{
  int i, j, k;
  double t1, t2, t3, ac, xvel, yvel, zvel, r1, r2, r3, r4, r5;
  double btuz, ac2u, uzik1;

  if (timeron) timer_start(t_tzetar);

  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        xvel = us[k][j][i];
        yvel = vs[k][j][i];
        zvel = ws[k][j][i];
        ac   = speed[k][j][i];

        ac2u = ac*ac;

        r1 = rhs[k][j][i][0];
        r2 = rhs[k][j][i][1];
        r3 = rhs[k][j][i][2];
        r4 = rhs[k][j][i][3];
        r5 = rhs[k][j][i][4];     

        uzik1 = u[k][j][i][0];
        btuz  = bt * uzik1;

        t1 = btuz/ac * (r4 + r5);
        t2 = r3 + t1;
        t3 = btuz * (r4 - r5);

        rhs[k][j][i][0] = t2;
        rhs[k][j][i][1] = -uzik1*r2 + xvel*t2;
        rhs[k][j][i][2] =  uzik1*r1 + yvel*t2;
        rhs[k][j][i][3] =  zvel*t2  + t3;
        rhs[k][j][i][4] =  uzik1*(-xvel*r2 + yvel*r1) + 
                           qs[k][j][i]*t2 + c2iv*ac2u*t1 + zvel*t3;
      }
    }
  }
  if (timeron) timer_stop(t_tzetar);
}



==> NAS_files/SP_Cetus/verify.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include <stdio.h>
#include <math.h>

#include "header.h"

//---------------------------------------------------------------------
// verification routine                         
//---------------------------------------------------------------------
void verify(int no_time_steps, char *Class, logical *verified)
{
  double xcrref[5], xceref[5], xcrdif[5], xcedif[5];
  double epsilon, xce[5], xcr[5], dtref = 0.0;
  int m;

  //---------------------------------------------------------------------
  // tolerance level
  //---------------------------------------------------------------------
  epsilon = 1.0e-08;


  //---------------------------------------------------------------------
  // compute the error norm and the residual norm, and exit if not printing
  //---------------------------------------------------------------------
  error_norm(xce);
  compute_rhs();

  rhs_norm(xcr);

  for (m = 0; m < 5; m++) {
    xcr[m] = xcr[m] / dt;
  }

  *Class = 'U';
  *verified = true;

  for (m = 0; m < 5; m++) {
    xcrref[m] = 1.0;
    xceref[m] = 1.0;
  }

  //---------------------------------------------------------------------
  // reference data for 12X12X12 grids after 100 time steps, 
  // with DT = 1.50e-02
  //---------------------------------------------------------------------
  if ( (grid_points[0] == 12) && (grid_points[1] == 12) &&
       (grid_points[2] == 12) && (no_time_steps == 100) ) {
    *Class = 'S';
    dtref = 1.5e-2;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of residual.
    //---------------------------------------------------------------------
    xcrref[0] = 2.7470315451339479e-02;
    xcrref[1] = 1.0360746705285417e-02;
    xcrref[2] = 1.6235745065095532e-02;
    xcrref[3] = 1.5840557224455615e-02;
    xcrref[4] = 3.4849040609362460e-02;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of solution error.
    //---------------------------------------------------------------------
    xceref[0] = 2.7289258557377227e-05;
    xceref[1] = 1.0364446640837285e-05;
    xceref[2] = 1.6154798287166471e-05;
    xceref[3] = 1.5750704994480102e-05;
    xceref[4] = 3.4177666183390531e-05;

    //---------------------------------------------------------------------
    // reference data for 36X36X36 grids after 400 time steps, 
    // with DT = 1.5e-03
    //---------------------------------------------------------------------
  } else if ( (grid_points[0] == 36) && (grid_points[1] == 36) &&
              (grid_points[2] == 36) && (no_time_steps == 400) ) {
    *Class = 'W';
    dtref = 1.5e-3;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of residual.
    //---------------------------------------------------------------------
    xcrref[0] = 0.1893253733584e-02;
    xcrref[1] = 0.1717075447775e-03;
    xcrref[2] = 0.2778153350936e-03;
    xcrref[3] = 0.2887475409984e-03;
    xcrref[4] = 0.3143611161242e-02;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of solution error.
    //---------------------------------------------------------------------
    xceref[0] = 0.7542088599534e-04;
    xceref[1] = 0.6512852253086e-05;
    xceref[2] = 0.1049092285688e-04;
    xceref[3] = 0.1128838671535e-04;
    xceref[4] = 0.1212845639773e-03;

    //---------------------------------------------------------------------
    // reference data for 64X64X64 grids after 400 time steps, 
    // with DT = 1.5e-03
    //---------------------------------------------------------------------
  } else if ( (grid_points[0] == 64) && (grid_points[1] == 64) &&
              (grid_points[2] == 64) && (no_time_steps == 400) ) {
    *Class = 'A';
    dtref = 1.5e-3;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of residual.
    //---------------------------------------------------------------------
    xcrref[0] = 2.4799822399300195;
    xcrref[1] = 1.1276337964368832;
    xcrref[2] = 1.5028977888770491;
    xcrref[3] = 1.4217816211695179;
    xcrref[4] = 2.1292113035138280;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of solution error.
    //---------------------------------------------------------------------
    xceref[0] = 1.0900140297820550e-04;
    xceref[1] = 3.7343951769282091e-05;
    xceref[2] = 5.0092785406541633e-05;
    xceref[3] = 4.7671093939528255e-05;
    xceref[4] = 1.3621613399213001e-04;

    //---------------------------------------------------------------------
    // reference data for 102X102X102 grids after 400 time steps,
    // with DT = 1.0e-03
    //---------------------------------------------------------------------
  } else if ( (grid_points[0] == 102) && (grid_points[1] == 102) &&
              (grid_points[2] == 102) && (no_time_steps == 400) ) {
    *Class = 'B';
    dtref = 1.0e-3;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of residual.
    //---------------------------------------------------------------------
    xcrref[0] = 0.6903293579998e+02;
    xcrref[1] = 0.3095134488084e+02;
    xcrref[2] = 0.4103336647017e+02;
    xcrref[3] = 0.3864769009604e+02;
    xcrref[4] = 0.5643482272596e+02;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of solution error.
    //---------------------------------------------------------------------
    xceref[0] = 0.9810006190188e-02;
    xceref[1] = 0.1022827905670e-02;
    xceref[2] = 0.1720597911692e-02;
    xceref[3] = 0.1694479428231e-02;
    xceref[4] = 0.1847456263981e-01;

    //---------------------------------------------------------------------
    // reference data for 162X162X162 grids after 400 time steps,
    // with DT = 0.67e-03
    //---------------------------------------------------------------------
  } else if ( (grid_points[0] == 162) && (grid_points[1] == 162) &&
              (grid_points[2] == 162) && (no_time_steps == 400) ) {
    *Class = 'C';
    dtref = 0.67e-3;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of residual.
    //---------------------------------------------------------------------
    xcrref[0] = 0.5881691581829e+03;
    xcrref[1] = 0.2454417603569e+03;
    xcrref[2] = 0.3293829191851e+03;
    xcrref[3] = 0.3081924971891e+03;
    xcrref[4] = 0.4597223799176e+03;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of solution error.
    //---------------------------------------------------------------------
    xceref[0] = 0.2598120500183e+00;
    xceref[1] = 0.2590888922315e-01;
    xceref[2] = 0.5132886416320e-01;
    xceref[3] = 0.4806073419454e-01;
    xceref[4] = 0.5483377491301e+00;

    //---------------------------------------------------------------------
    // reference data for 408X408X408 grids after 500 time steps,
    // with DT = 0.3e-03
    //---------------------------------------------------------------------
  } else if ( (grid_points[0] == 408) && (grid_points[1] == 408) &&
              (grid_points[2] == 408) && (no_time_steps == 500) ) {
    *Class = 'D';
    dtref = 0.30e-3;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of residual.
    //---------------------------------------------------------------------
    xcrref[0] = 0.1044696216887e+05;
    xcrref[1] = 0.3204427762578e+04;
    xcrref[2] = 0.4648680733032e+04;
    xcrref[3] = 0.4238923283697e+04;
    xcrref[4] = 0.7588412036136e+04;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of solution error.
    //---------------------------------------------------------------------
    xceref[0] = 0.5089471423669e+01;
    xceref[1] = 0.5323514855894e+00;
    xceref[2] = 0.1187051008971e+01;
    xceref[3] = 0.1083734951938e+01;
    xceref[4] = 0.1164108338568e+02;

    //---------------------------------------------------------------------
    // reference data for 1020X1020X1020 grids after 500 time steps,
    // with DT = 0.1e-03
    //---------------------------------------------------------------------
  } else if ( (grid_points[0] == 1020) && (grid_points[1] == 1020) &&
              (grid_points[2] == 1020) && (no_time_steps == 500) ) {
    *Class = 'E';
    dtref = 0.10e-3;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of residual.
    //---------------------------------------------------------------------
    xcrref[0] = 0.6255387422609e+05;
    xcrref[1] = 0.1495317020012e+05;
    xcrref[2] = 0.2347595750586e+05;
    xcrref[3] = 0.2091099783534e+05;
    xcrref[4] = 0.4770412841218e+05;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of solution error.
    //---------------------------------------------------------------------
    xceref[0] = 0.6742735164909e+02;
    xceref[1] = 0.5390656036938e+01;
    xceref[2] = 0.1680647196477e+02;
    xceref[3] = 0.1536963126457e+02;
    xceref[4] = 0.1575330146156e+03;
  } else {
    *verified = false;
  }

  //---------------------------------------------------------------------
  // verification test for residuals if gridsize is one of 
  // the defined grid sizes above (class .ne. 'U')
  //---------------------------------------------------------------------

  //---------------------------------------------------------------------
  // Compute the difference of solution values and the known reference values.
  //---------------------------------------------------------------------
  for (m = 0; m < 5; m++) {
    xcrdif[m] = fabs((xcr[m]-xcrref[m])/xcrref[m]);
    xcedif[m] = fabs((xce[m]-xceref[m])/xceref[m]);
  }

  //---------------------------------------------------------------------
  // Output the comparison of computed results to known cases.
  //---------------------------------------------------------------------
  if (*Class != 'U') {
    printf(" Verification being performed for class %c\n", *Class);
    printf(" accuracy setting for epsilon = %20.13E\n", epsilon);
    *verified = (fabs(dt-dtref) <= epsilon);
    if (!(*verified)) {  
      *Class = 'U';
      printf(" DT does not match the reference value of %15.8E\n", dtref);
    } 
  } else {
    printf(" Unknown class\n");
  }

  if (*Class != 'U') {
    printf(" Comparison of RMS-norms of residual\n");
  } else {
    printf(" RMS-norms of residual\n");
  }

  for (m = 0; m < 5; m++) {
    if (*Class == 'U') {
      printf("          %2d%20.13E\n", m+1, xcr[m]);
    } else if (xcrdif[m] <= epsilon) {
      printf("          %2d%20.13E%20.13E%20.13E\n",
          m+1, xcr[m], xcrref[m], xcrdif[m]);
    } else  {
      *verified = false;
      printf(" FAILURE: %2d%20.13E%20.13E%20.13E\n",
          m+1, xcr[m], xcrref[m], xcrdif[m]);
    }
  }

  if (*Class != 'U') {
    printf(" Comparison of RMS-norms of solution error\n");
  } else {
    printf(" RMS-norms of solution error\n");
  }
        
  for (m = 0; m < 5; m++) {
    if (*Class == 'U') {
      printf("          %2d%20.13E\n", m+1, xce[m]);
    } else if (xcedif[m] <= epsilon) {
      printf("          %2d%20.13E%20.13E%20.13E\n",
          m+1, xce[m], xceref[m], xcedif[m]);
    } else {
      *verified = false;
      printf(" FAILURE: %2d%20.13E%20.13E%20.13E\n",
          m+1, xce[m], xceref[m], xcedif[m]);
    }
  }
        
  if (*Class == 'U') {
    printf(" No reference values provided\n");
    printf(" No verification performed\n");
  } else if (*verified) {
    printf(" Verification Successful\n");
  } else {
    printf(" Verification failed\n");
  }
}



==> NAS_files/SP_Cetus/x_solve.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
#include "header.h"
/* --------------------------------------------------------------------- */
/* this function performs the solution of the approximate factorization */
/* step in the x-direction for all five matrix components */
/* simultaneously. The Thomas algorithm is employed to solve the */
/* systems for the x-lines. Boundary conditions are non-periodic */
/* --------------------------------------------------------------------- */
void x_solve()
{
	int i, j, k, i1, i2, m;
	double ru1, fac1, fac2;
	int i_ninvr, j_ninvr, k_ninvr;
	double r1_ninvr, r2_ninvr, r3_ninvr, r4_ninvr, r5_ninvr, t1_ninvr, t2_ninvr;
	if (timeron)
	{
		timer_start(6);
	}
	#pragma cetus private(fac1, fac2, i, i1, i2, j, k, m, ru1) 
	#pragma loop name x_solve#0 
	#pragma cetus parallel 
	#pragma omp parallel for if((10000<((((1L+(18L*nz2))+((-72L*ny2)*nz2))+(((19L*nx2)*ny2)*nz2))+(((95L*ny2)*nz2)*grid_points[0L])))) private(fac1, fac2, i, i1, i2, j, k, m, ru1)
	for (k=1; k<=nz2; k ++ )
	{
		double lhs[(((162/2)*2)+1)][(((162/2)*2)+1)][5];
		/* double rhon[PROBLEM_SIZE]; */
		/* double cv  [PROBLEM_SIZE]; */
		double lhsp[(((162/2)*2)+1)][(((162/2)*2)+1)][5];
		double lhsm[(((162/2)*2)+1)][(((162/2)*2)+1)][5];
		/* lhsinit(nx2+1, ny2); */
		/* lhsinit - START */
		int j_lhsinit, m_lhsinit;
		/* --------------------------------------------------------------------- */
		/* zap the whole left hand side for starters */
		/* set all diagonal values to 1. This is overkill, but convenient */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(j_lhsinit, m_lhsinit) 
		#pragma loop name x_solve#0#0 
		for (j_lhsinit=1; j_lhsinit<=ny2; j_lhsinit ++ )
		{
			#pragma cetus private(m_lhsinit) 
			#pragma loop name x_solve#0#0#0 
			for (m_lhsinit=0; m_lhsinit<5; m_lhsinit ++ )
			{
				lhs[j_lhsinit][0][m_lhsinit]=0.0;
				lhsp[j_lhsinit][0][m_lhsinit]=0.0;
				lhsm[j_lhsinit][0][m_lhsinit]=0.0;
				lhs[j_lhsinit][nx2+1][m_lhsinit]=0.0;
				lhsp[j_lhsinit][nx2+1][m_lhsinit]=0.0;
				lhsm[j_lhsinit][nx2+1][m_lhsinit]=0.0;
			}
			lhs[j_lhsinit][0][2]=1.0;
			lhsp[j_lhsinit][0][2]=1.0;
			lhsm[j_lhsinit][0][2]=1.0;
			lhs[j_lhsinit][nx2+1][2]=1.0;
			lhsp[j_lhsinit][nx2+1][2]=1.0;
			lhsm[j_lhsinit][nx2+1][2]=1.0;
		}
		/* lhsinit - END */
		/* --------------------------------------------------------------------- */
		/* Computes the left hand side for the three x-factors   */
		/* --------------------------------------------------------------------- */
		/* --------------------------------------------------------------------- */
		/* first fill the lhs for the u-eigenvalue                    */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(i, j, ru1) 
		#pragma cetus lastprivate(cv, rhon) 
		#pragma loop name x_solve#0#1 
		for (j=1; j<=ny2; j ++ )
		{
			double cv[162];
			double rhon[162];
			#pragma cetus private(i, ru1) 
			#pragma loop name x_solve#0#1#0 
			for (i=0; i<=(grid_points[0]-1); i ++ )
			{
				ru1=(c3c4*rho_i[k][j][i]);
				cv[i]=us[k][j][i];
				rhon[i]=(((((dx2+(con43*ru1))>(dx5+(c1c5*ru1))) ? (dx2+(con43*ru1)) : (dx5+(c1c5*ru1)))>(((dxmax+ru1)>dx1) ? (dxmax+ru1) : dx1)) ? (((dx2+(con43*ru1))>(dx5+(c1c5*ru1))) ? (dx2+(con43*ru1)) : (dx5+(c1c5*ru1))) : (((dxmax+ru1)>dx1) ? (dxmax+ru1) : dx1));
			}
			#pragma cetus private(i) 
			#pragma loop name x_solve#0#1#1 
			for (i=1; i<=nx2; i ++ )
			{
				lhs[j][i][0]=0.0;
				lhs[j][i][1]=((( - dttx2)*cv[i-1])-(dttx1*rhon[i-1]));
				lhs[j][i][2]=(1.0+(c2dttx1*rhon[i]));
				lhs[j][i][3]=((dttx2*cv[i+1])-(dttx1*rhon[i+1]));
				lhs[j][i][4]=0.0;
			}
		}
		/* --------------------------------------------------------------------- */
		/* add fourth order dissipation                              */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(i, j) 
		#pragma loop name x_solve#0#2 
		for (j=1; j<=ny2; j ++ )
		{
			i=1;
			lhs[j][i][2]=(lhs[j][i][2]+comz5);
			lhs[j][i][3]=(lhs[j][i][3]-comz4);
			lhs[j][i][4]=(lhs[j][i][4]+comz1);
			lhs[j][i+1][1]=(lhs[j][i+1][1]-comz4);
			lhs[j][i+1][2]=(lhs[j][i+1][2]+comz6);
			lhs[j][i+1][3]=(lhs[j][i+1][3]-comz4);
			lhs[j][i+1][4]=(lhs[j][i+1][4]+comz1);
		}
		#pragma cetus private(i, j) 
		#pragma loop name x_solve#0#3 
		for (j=1; j<=ny2; j ++ )
		{
			#pragma cetus private(i) 
			#pragma loop name x_solve#0#3#0 
			for (i=3; i<=(grid_points[0]-4); i ++ )
			{
				lhs[j][i][0]=(lhs[j][i][0]+comz1);
				lhs[j][i][1]=(lhs[j][i][1]-comz4);
				lhs[j][i][2]=(lhs[j][i][2]+comz6);
				lhs[j][i][3]=(lhs[j][i][3]-comz4);
				lhs[j][i][4]=(lhs[j][i][4]+comz1);
			}
		}
		#pragma cetus private(i, j) 
		#pragma loop name x_solve#0#4 
		for (j=1; j<=ny2; j ++ )
		{
			i=(grid_points[0]-3);
			lhs[j][i][0]=(lhs[j][i][0]+comz1);
			lhs[j][i][1]=(lhs[j][i][1]-comz4);
			lhs[j][i][2]=(lhs[j][i][2]+comz6);
			lhs[j][i][3]=(lhs[j][i][3]-comz4);
			lhs[j][i+1][0]=(lhs[j][i+1][0]+comz1);
			lhs[j][i+1][1]=(lhs[j][i+1][1]-comz4);
			lhs[j][i+1][2]=(lhs[j][i+1][2]+comz5);
		}
		/* --------------------------------------------------------------------- */
		/* subsequently, fill the other factors (u+c), (u-c) by adding to  */
		/* the first   */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(i, j) 
		#pragma loop name x_solve#0#5 
		for (j=1; j<=ny2; j ++ )
		{
			#pragma cetus private(i) 
			#pragma loop name x_solve#0#5#0 
			for (i=1; i<=nx2; i ++ )
			{
				lhsp[j][i][0]=lhs[j][i][0];
				lhsp[j][i][1]=(lhs[j][i][1]-(dttx2*speed[k][j][i-1]));
				lhsp[j][i][2]=lhs[j][i][2];
				lhsp[j][i][3]=(lhs[j][i][3]+(dttx2*speed[k][j][i+1]));
				lhsp[j][i][4]=lhs[j][i][4];
				lhsm[j][i][0]=lhs[j][i][0];
				lhsm[j][i][1]=(lhs[j][i][1]+(dttx2*speed[k][j][i-1]));
				lhsm[j][i][2]=lhs[j][i][2];
				lhsm[j][i][3]=(lhs[j][i][3]-(dttx2*speed[k][j][i+1]));
				lhsm[j][i][4]=lhs[j][i][4];
			}
		}
		/* --------------------------------------------------------------------- */
		/* FORWARD ELIMINATION   */
		/* --------------------------------------------------------------------- */
		/* --------------------------------------------------------------------- */
		/* perform the Thomas algorithm; first, FORWARD ELIMINATION      */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(fac1, i, i1, i2, j, m) 
		#pragma loop name x_solve#0#6 
		for (j=1; j<=ny2; j ++ )
		{
			#pragma cetus private(fac1, i, i1, i2, m) 
			#pragma loop name x_solve#0#6#0 
			for (i=0; i<=(grid_points[0]-3); i ++ )
			{
				i1=(i+1);
				i2=(i+2);
				fac1=(1.0/lhs[j][i][2]);
				lhs[j][i][3]=(fac1*lhs[j][i][3]);
				lhs[j][i][4]=(fac1*lhs[j][i][4]);
				#pragma cetus private(m) 
				#pragma loop name x_solve#0#6#0#0 
				for (m=0; m<3; m ++ )
				{
					rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
				}
				lhs[j][i1][2]=(lhs[j][i1][2]-(lhs[j][i1][1]*lhs[j][i][3]));
				lhs[j][i1][3]=(lhs[j][i1][3]-(lhs[j][i1][1]*lhs[j][i][4]));
				#pragma cetus private(m) 
				#pragma loop name x_solve#0#6#0#1 
				for (m=0; m<3; m ++ )
				{
					rhs[k][j][i1][m]=(rhs[k][j][i1][m]-(lhs[j][i1][1]*rhs[k][j][i][m]));
				}
				lhs[j][i2][1]=(lhs[j][i2][1]-(lhs[j][i2][0]*lhs[j][i][3]));
				lhs[j][i2][2]=(lhs[j][i2][2]-(lhs[j][i2][0]*lhs[j][i][4]));
				#pragma cetus private(m) 
				#pragma loop name x_solve#0#6#0#2 
				for (m=0; m<3; m ++ )
				{
					rhs[k][j][i2][m]=(rhs[k][j][i2][m]-(lhs[j][i2][0]*rhs[k][j][i][m]));
				}
			}
		}
		/* --------------------------------------------------------------------- */
		/* The last two rows in this grid block are a bit different,  */
		/* since they for (not have two more rows available for the */
		/* elimination of off-diagonal entries */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(fac1, fac2, i, i1, j, m) 
		#pragma loop name x_solve#0#7 
		for (j=1; j<=ny2; j ++ )
		{
			i=(grid_points[0]-2);
			i1=(grid_points[0]-1);
			fac1=(1.0/lhs[j][i][2]);
			lhs[j][i][3]=(fac1*lhs[j][i][3]);
			lhs[j][i][4]=(fac1*lhs[j][i][4]);
			#pragma cetus private(m) 
			#pragma loop name x_solve#0#7#0 
			for (m=0; m<3; m ++ )
			{
				rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
			}
			lhs[j][i1][2]=(lhs[j][i1][2]-(lhs[j][i1][1]*lhs[j][i][3]));
			lhs[j][i1][3]=(lhs[j][i1][3]-(lhs[j][i1][1]*lhs[j][i][4]));
			#pragma cetus private(m) 
			#pragma loop name x_solve#0#7#1 
			for (m=0; m<3; m ++ )
			{
				rhs[k][j][i1][m]=(rhs[k][j][i1][m]-(lhs[j][i1][1]*rhs[k][j][i][m]));
			}
			/* --------------------------------------------------------------------- */
			/* scale the last row immediately  */
			/* --------------------------------------------------------------------- */
			fac2=(1.0/lhs[j][i1][2]);
			#pragma cetus private(m) 
			#pragma loop name x_solve#0#7#2 
			for (m=0; m<3; m ++ )
			{
				rhs[k][j][i1][m]=(fac2*rhs[k][j][i1][m]);
			}
		}
		/* --------------------------------------------------------------------- */
		/* for (the u+c and the u-c factors                  */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(fac1, i, i1, i2, j, m) 
		#pragma loop name x_solve#0#8 
		for (j=1; j<=ny2; j ++ )
		{
			#pragma cetus private(fac1, i, i1, i2, m) 
			#pragma loop name x_solve#0#8#0 
			for (i=0; i<=(grid_points[0]-3); i ++ )
			{
				i1=(i+1);
				i2=(i+2);
				m=3;
				fac1=(1.0/lhsp[j][i][2]);
				lhsp[j][i][3]=(fac1*lhsp[j][i][3]);
				lhsp[j][i][4]=(fac1*lhsp[j][i][4]);
				rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
				lhsp[j][i1][2]=(lhsp[j][i1][2]-(lhsp[j][i1][1]*lhsp[j][i][3]));
				lhsp[j][i1][3]=(lhsp[j][i1][3]-(lhsp[j][i1][1]*lhsp[j][i][4]));
				rhs[k][j][i1][m]=(rhs[k][j][i1][m]-(lhsp[j][i1][1]*rhs[k][j][i][m]));
				lhsp[j][i2][1]=(lhsp[j][i2][1]-(lhsp[j][i2][0]*lhsp[j][i][3]));
				lhsp[j][i2][2]=(lhsp[j][i2][2]-(lhsp[j][i2][0]*lhsp[j][i][4]));
				rhs[k][j][i2][m]=(rhs[k][j][i2][m]-(lhsp[j][i2][0]*rhs[k][j][i][m]));
				m=4;
				fac1=(1.0/lhsm[j][i][2]);
				lhsm[j][i][3]=(fac1*lhsm[j][i][3]);
				lhsm[j][i][4]=(fac1*lhsm[j][i][4]);
				rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
				lhsm[j][i1][2]=(lhsm[j][i1][2]-(lhsm[j][i1][1]*lhsm[j][i][3]));
				lhsm[j][i1][3]=(lhsm[j][i1][3]-(lhsm[j][i1][1]*lhsm[j][i][4]));
				rhs[k][j][i1][m]=(rhs[k][j][i1][m]-(lhsm[j][i1][1]*rhs[k][j][i][m]));
				lhsm[j][i2][1]=(lhsm[j][i2][1]-(lhsm[j][i2][0]*lhsm[j][i][3]));
				lhsm[j][i2][2]=(lhsm[j][i2][2]-(lhsm[j][i2][0]*lhsm[j][i][4]));
				rhs[k][j][i2][m]=(rhs[k][j][i2][m]-(lhsm[j][i2][0]*rhs[k][j][i][m]));
			}
		}
		/* --------------------------------------------------------------------- */
		/* And again the last two rows separately */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(fac1, i, i1, j, m) 
		#pragma loop name x_solve#0#9 
		for (j=1; j<=ny2; j ++ )
		{
			i=(grid_points[0]-2);
			i1=(grid_points[0]-1);
			m=3;
			fac1=(1.0/lhsp[j][i][2]);
			lhsp[j][i][3]=(fac1*lhsp[j][i][3]);
			lhsp[j][i][4]=(fac1*lhsp[j][i][4]);
			rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
			lhsp[j][i1][2]=(lhsp[j][i1][2]-(lhsp[j][i1][1]*lhsp[j][i][3]));
			lhsp[j][i1][3]=(lhsp[j][i1][3]-(lhsp[j][i1][1]*lhsp[j][i][4]));
			rhs[k][j][i1][m]=(rhs[k][j][i1][m]-(lhsp[j][i1][1]*rhs[k][j][i][m]));
			m=4;
			fac1=(1.0/lhsm[j][i][2]);
			lhsm[j][i][3]=(fac1*lhsm[j][i][3]);
			lhsm[j][i][4]=(fac1*lhsm[j][i][4]);
			rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
			lhsm[j][i1][2]=(lhsm[j][i1][2]-(lhsm[j][i1][1]*lhsm[j][i][3]));
			lhsm[j][i1][3]=(lhsm[j][i1][3]-(lhsm[j][i1][1]*lhsm[j][i][4]));
			rhs[k][j][i1][m]=(rhs[k][j][i1][m]-(lhsm[j][i1][1]*rhs[k][j][i][m]));
			/* --------------------------------------------------------------------- */
			/* Scale the last row immediately */
			/* --------------------------------------------------------------------- */
			rhs[k][j][i1][3]=(rhs[k][j][i1][3]/lhsp[j][i1][2]);
			rhs[k][j][i1][4]=(rhs[k][j][i1][4]/lhsm[j][i1][2]);
		}
		/* --------------------------------------------------------------------- */
		/* BACKSUBSTITUTION  */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(i, i1, j, m) 
		#pragma loop name x_solve#0#10 
		for (j=1; j<=ny2; j ++ )
		{
			i=(grid_points[0]-2);
			i1=(grid_points[0]-1);
			#pragma cetus private(m) 
			#pragma loop name x_solve#0#10#0 
			for (m=0; m<3; m ++ )
			{
				rhs[k][j][i][m]=(rhs[k][j][i][m]-(lhs[j][i][3]*rhs[k][j][i1][m]));
			}
			rhs[k][j][i][3]=(rhs[k][j][i][3]-(lhsp[j][i][3]*rhs[k][j][i1][3]));
			rhs[k][j][i][4]=(rhs[k][j][i][4]-(lhsm[j][i][3]*rhs[k][j][i1][4]));
		}
		/* --------------------------------------------------------------------- */
		/* The first three factors */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(i, i1, i2, j, m) 
		#pragma loop name x_solve#0#11 
		for (j=1; j<=ny2; j ++ )
		{
			#pragma cetus private(i, i1, i2, m) 
			#pragma loop name x_solve#0#11#0 
			for (i=(grid_points[0]-3); i>=0; i -- )
			{
				i1=(i+1);
				i2=(i+2);
				#pragma cetus private(m) 
				#pragma loop name x_solve#0#11#0#0 
				for (m=0; m<3; m ++ )
				{
					rhs[k][j][i][m]=((rhs[k][j][i][m]-(lhs[j][i][3]*rhs[k][j][i1][m]))-(lhs[j][i][4]*rhs[k][j][i2][m]));
				}
				/* ------------------------------------------------------------------- */
				/* And the remaining two */
				/* ------------------------------------------------------------------- */
				rhs[k][j][i][3]=((rhs[k][j][i][3]-(lhsp[j][i][3]*rhs[k][j][i1][3]))-(lhsp[j][i][4]*rhs[k][j][i2][3]));
				rhs[k][j][i][4]=((rhs[k][j][i][4]-(lhsm[j][i][3]*rhs[k][j][i1][4]))-(lhsm[j][i][4]*rhs[k][j][i2][4]));
			}
		}
	}
	if (timeron)
	{
		timer_stop(6);
	}
	/* --------------------------------------------------------------------- */
	/* Do the block-diagonal inversion           */
	/* --------------------------------------------------------------------- */
	/* ninvr(); */
	/* ninvr - START */
	if (timeron)
	{
		timer_start(13);
	}
	#pragma cetus private(i_ninvr, j_ninvr, k_ninvr, r1_ninvr, r2_ninvr, r3_ninvr, r4_ninvr, r5_ninvr, t1_ninvr, t2_ninvr) 
	#pragma loop name x_solve#1 
	#pragma cetus parallel 
	#pragma omp parallel for if((10000<(((1L+(3L*nz2))+((3L*ny2)*nz2))+(((14L*nx2)*ny2)*nz2)))) private(i_ninvr, j_ninvr, k_ninvr, r1_ninvr, r2_ninvr, r3_ninvr, r4_ninvr, r5_ninvr, t1_ninvr, t2_ninvr)
	for (k_ninvr=1; k_ninvr<=nz2; k_ninvr ++ )
	{
		#pragma cetus private(i_ninvr, j_ninvr, r1_ninvr, r2_ninvr, r3_ninvr, r4_ninvr, r5_ninvr, t1_ninvr, t2_ninvr) 
		#pragma loop name x_solve#1#0 
		for (j_ninvr=1; j_ninvr<=ny2; j_ninvr ++ )
		{
			#pragma cetus private(i_ninvr, r1_ninvr, r2_ninvr, r3_ninvr, r4_ninvr, r5_ninvr, t1_ninvr, t2_ninvr) 
			#pragma loop name x_solve#1#0#0 
			for (i_ninvr=1; i_ninvr<=nx2; i_ninvr ++ )
			{
				r1_ninvr=rhs[k_ninvr][j_ninvr][i_ninvr][0];
				r2_ninvr=rhs[k_ninvr][j_ninvr][i_ninvr][1];
				r3_ninvr=rhs[k_ninvr][j_ninvr][i_ninvr][2];
				r4_ninvr=rhs[k_ninvr][j_ninvr][i_ninvr][3];
				r5_ninvr=rhs[k_ninvr][j_ninvr][i_ninvr][4];
				t1_ninvr=(bt*r3_ninvr);
				t2_ninvr=(0.5*(r4_ninvr+r5_ninvr));
				rhs[k_ninvr][j_ninvr][i_ninvr][0]=( - r2_ninvr);
				rhs[k_ninvr][j_ninvr][i_ninvr][1]=r1_ninvr;
				rhs[k_ninvr][j_ninvr][i_ninvr][2]=(bt*(r4_ninvr-r5_ninvr));
				rhs[k_ninvr][j_ninvr][i_ninvr][3]=(( - t1_ninvr)+t2_ninvr);
				rhs[k_ninvr][j_ninvr][i_ninvr][4]=(t1_ninvr+t2_ninvr);
			}
		}
	}
	if (timeron)
	{
		timer_stop(13);
	}
	/* ninvr - END */
}


==> NAS_files/SP_Cetus/y_solve.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
#include "header.h"
/* --------------------------------------------------------------------- */
/* this function performs the solution of the approximate factorization */
/* step in the y-direction for all five matrix components */
/* simultaneously. The Thomas algorithm is employed to solve the */
/* systems for the y-lines. Boundary conditions are non-periodic */
/* --------------------------------------------------------------------- */
void y_solve()
{
	int i, j, k, j1, j2, m;
	double ru1, fac1, fac2;
	int i_pinvr, j_pinvr, k_pinvr;
	double r1_pinvr, r2_pinvr, r3_pinvr, r4_pinvr, r5_pinvr, t1_pinvr, t2_pinvr;
	if (timeron)
	{
		timer_start(7);
	}
	#pragma cetus firstprivate(cv, rhoq) 
	#pragma cetus private(fac1, fac2, i, j, j1, j2, k, ru1) 
	#pragma cetus lastprivate(cv, rhoq) 
	#pragma loop name y_solve#0 
	#pragma cetus parallel 
	#pragma omp parallel for if((10000<(((((1L+(292L*nz2))+((49L*nx2)*nz2))+((-166L*nz2)*grid_points[0L]))+((-195L*nz2)*grid_points[1L]))+(((108L*nz2)*grid_points[0L])*grid_points[1L])))) private(fac1, fac2, i, j, j1, j2, k, ru1) firstprivate(cv, rhoq) lastprivate(cv, rhoq)
	for (k=1; k<=nz2; k ++ )
	{
		double lhs[(((162/2)*2)+1)][(((162/2)*2)+1)][5];
		double lhsp[(((162/2)*2)+1)][(((162/2)*2)+1)][5];
		double lhsm[(((162/2)*2)+1)][(((162/2)*2)+1)][5];
		/* lhsinitj(ny2+1, nx2); */
		/* lhsinitj - START */
		int i_lhsinitj, m;
		/* --------------------------------------------------------------------- */
		/* zap the whole left hand side for starters */
		/* set all diagonal values to 1. This is overkill, but convenient */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(i_lhsinitj, m) 
		#pragma loop name y_solve#0#0 
		for (i_lhsinitj=1; i_lhsinitj<=nx2; i_lhsinitj ++ )
		{
			#pragma cetus private(m) 
			#pragma loop name y_solve#0#0#0 
			for (m=0; m<5; m ++ )
			{
				lhs[0][i_lhsinitj][m]=0.0;
				lhsp[0][i_lhsinitj][m]=0.0;
				lhsm[0][i_lhsinitj][m]=0.0;
				lhs[ny2+1][i_lhsinitj][m]=0.0;
				lhsp[ny2+1][i_lhsinitj][m]=0.0;
				lhsm[ny2+1][i_lhsinitj][m]=0.0;
			}
			lhs[0][i_lhsinitj][2]=1.0;
			lhsp[0][i_lhsinitj][2]=1.0;
			lhsm[0][i_lhsinitj][2]=1.0;
			lhs[ny2+1][i_lhsinitj][2]=1.0;
			lhsp[ny2+1][i_lhsinitj][2]=1.0;
			lhsm[ny2+1][i_lhsinitj][2]=1.0;
		}
		/* lhsinitj - END */
		/* --------------------------------------------------------------------- */
		/* Computes the left hand side for the three y-factors    */
		/* --------------------------------------------------------------------- */
		/* --------------------------------------------------------------------- */
		/* first fill the lhs for the u-eigenvalue          */
		/* --------------------------------------------------------------------- */
		#pragma cetus firstprivate(cv, rhoq) 
		#pragma cetus private(i, j, ru1) 
		#pragma cetus lastprivate(cv, rhoq) 
		#pragma loop name y_solve#0#1 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			#pragma cetus private(j, ru1) 
			#pragma loop name y_solve#0#1#0 
			for (j=0; j<=(grid_points[1]-1); j ++ )
			{
				ru1=(c3c4*rho_i[k][j][i]);
				cv[j]=vs[k][j][i];
				rhoq[j]=(((((dy3+(con43*ru1))>(dy5+(c1c5*ru1))) ? (dy3+(con43*ru1)) : (dy5+(c1c5*ru1)))>(((dymax+ru1)>dy1) ? (dymax+ru1) : dy1)) ? (((dy3+(con43*ru1))>(dy5+(c1c5*ru1))) ? (dy3+(con43*ru1)) : (dy5+(c1c5*ru1))) : (((dymax+ru1)>dy1) ? (dymax+ru1) : dy1));
			}
			#pragma cetus private(j) 
			#pragma loop name y_solve#0#1#1 
			for (j=1; j<=(grid_points[1]-2); j ++ )
			{
				lhs[j][i][0]=0.0;
				lhs[j][i][1]=((( - dtty2)*cv[j-1])-(dtty1*rhoq[j-1]));
				lhs[j][i][2]=(1.0+(c2dtty1*rhoq[j]));
				lhs[j][i][3]=((dtty2*cv[j+1])-(dtty1*rhoq[j+1]));
				lhs[j][i][4]=0.0;
			}
		}
		/* --------------------------------------------------------------------- */
		/* add fourth order dissipation                              */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(i, j) 
		#pragma loop name y_solve#0#2 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			j=1;
			lhs[j][i][2]=(lhs[j][i][2]+comz5);
			lhs[j][i][3]=(lhs[j][i][3]-comz4);
			lhs[j][i][4]=(lhs[j][i][4]+comz1);
			lhs[j+1][i][1]=(lhs[j+1][i][1]-comz4);
			lhs[j+1][i][2]=(lhs[j+1][i][2]+comz6);
			lhs[j+1][i][3]=(lhs[j+1][i][3]-comz4);
			lhs[j+1][i][4]=(lhs[j+1][i][4]+comz1);
		}
		#pragma cetus private(i, j) 
		#pragma loop name y_solve#0#3 
		for (j=3; j<=(grid_points[1]-4); j ++ )
		{
			#pragma cetus private(i) 
			#pragma loop name y_solve#0#3#0 
			for (i=1; i<=(grid_points[0]-2); i ++ )
			{
				lhs[j][i][0]=(lhs[j][i][0]+comz1);
				lhs[j][i][1]=(lhs[j][i][1]-comz4);
				lhs[j][i][2]=(lhs[j][i][2]+comz6);
				lhs[j][i][3]=(lhs[j][i][3]-comz4);
				lhs[j][i][4]=(lhs[j][i][4]+comz1);
			}
		}
		#pragma cetus private(i, j) 
		#pragma loop name y_solve#0#4 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			j=(grid_points[1]-3);
			lhs[j][i][0]=(lhs[j][i][0]+comz1);
			lhs[j][i][1]=(lhs[j][i][1]-comz4);
			lhs[j][i][2]=(lhs[j][i][2]+comz6);
			lhs[j][i][3]=(lhs[j][i][3]-comz4);
			lhs[j+1][i][0]=(lhs[j+1][i][0]+comz1);
			lhs[j+1][i][1]=(lhs[j+1][i][1]-comz4);
			lhs[j+1][i][2]=(lhs[j+1][i][2]+comz5);
		}
		/* --------------------------------------------------------------------- */
		/* subsequently, for (the other two factors                     */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(i, j) 
		#pragma loop name y_solve#0#5 
		for (j=1; j<=(grid_points[1]-2); j ++ )
		{
			#pragma cetus private(i) 
			#pragma loop name y_solve#0#5#0 
			for (i=1; i<=(grid_points[0]-2); i ++ )
			{
				lhsp[j][i][0]=lhs[j][i][0];
				lhsp[j][i][1]=(lhs[j][i][1]-(dtty2*speed[k][j-1][i]));
				lhsp[j][i][2]=lhs[j][i][2];
				lhsp[j][i][3]=(lhs[j][i][3]+(dtty2*speed[k][j+1][i]));
				lhsp[j][i][4]=lhs[j][i][4];
				lhsm[j][i][0]=lhs[j][i][0];
				lhsm[j][i][1]=(lhs[j][i][1]+(dtty2*speed[k][j-1][i]));
				lhsm[j][i][2]=lhs[j][i][2];
				lhsm[j][i][3]=(lhs[j][i][3]-(dtty2*speed[k][j+1][i]));
				lhsm[j][i][4]=lhs[j][i][4];
			}
		}
		/* --------------------------------------------------------------------- */
		/* FORWARD ELIMINATION   */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(fac1, i, j, j1, j2, m) 
		#pragma loop name y_solve#0#6 
		for (j=0; j<=(grid_points[1]-3); j ++ )
		{
			j1=(j+1);
			j2=(j+2);
			#pragma cetus private(fac1, i, m) 
			#pragma loop name y_solve#0#6#0 
			for (i=1; i<=(grid_points[0]-2); i ++ )
			{
				fac1=(1.0/lhs[j][i][2]);
				lhs[j][i][3]=(fac1*lhs[j][i][3]);
				lhs[j][i][4]=(fac1*lhs[j][i][4]);
				#pragma cetus private(m) 
				#pragma loop name y_solve#0#6#0#0 
				for (m=0; m<3; m ++ )
				{
					rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
				}
				lhs[j1][i][2]=(lhs[j1][i][2]-(lhs[j1][i][1]*lhs[j][i][3]));
				lhs[j1][i][3]=(lhs[j1][i][3]-(lhs[j1][i][1]*lhs[j][i][4]));
				#pragma cetus private(m) 
				#pragma loop name y_solve#0#6#0#1 
				for (m=0; m<3; m ++ )
				{
					rhs[k][j1][i][m]=(rhs[k][j1][i][m]-(lhs[j1][i][1]*rhs[k][j][i][m]));
				}
				lhs[j2][i][1]=(lhs[j2][i][1]-(lhs[j2][i][0]*lhs[j][i][3]));
				lhs[j2][i][2]=(lhs[j2][i][2]-(lhs[j2][i][0]*lhs[j][i][4]));
				#pragma cetus private(m) 
				#pragma loop name y_solve#0#6#0#2 
				for (m=0; m<3; m ++ )
				{
					rhs[k][j2][i][m]=(rhs[k][j2][i][m]-(lhs[j2][i][0]*rhs[k][j][i][m]));
				}
			}
		}
		/* --------------------------------------------------------------------- */
		/* The last two rows in this grid block are a bit different,  */
		/* since they for (not have two more rows available for the */
		/* elimination of off-diagonal entries */
		/* --------------------------------------------------------------------- */
		j=(grid_points[1]-2);
		j1=(grid_points[1]-1);
		#pragma cetus private(fac1, fac2, i, m) 
		#pragma loop name y_solve#0#7 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			fac1=(1.0/lhs[j][i][2]);
			lhs[j][i][3]=(fac1*lhs[j][i][3]);
			lhs[j][i][4]=(fac1*lhs[j][i][4]);
			#pragma cetus private(m) 
			#pragma loop name y_solve#0#7#0 
			for (m=0; m<3; m ++ )
			{
				rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
			}
			lhs[j1][i][2]=(lhs[j1][i][2]-(lhs[j1][i][1]*lhs[j][i][3]));
			lhs[j1][i][3]=(lhs[j1][i][3]-(lhs[j1][i][1]*lhs[j][i][4]));
			#pragma cetus private(m) 
			#pragma loop name y_solve#0#7#1 
			for (m=0; m<3; m ++ )
			{
				rhs[k][j1][i][m]=(rhs[k][j1][i][m]-(lhs[j1][i][1]*rhs[k][j][i][m]));
			}
			/* --------------------------------------------------------------------- */
			/* scale the last row immediately  */
			/* --------------------------------------------------------------------- */
			fac2=(1.0/lhs[j1][i][2]);
			#pragma cetus private(m) 
			#pragma loop name y_solve#0#7#2 
			for (m=0; m<3; m ++ )
			{
				rhs[k][j1][i][m]=(fac2*rhs[k][j1][i][m]);
			}
		}
		/* --------------------------------------------------------------------- */
		/* for (the u+c and the u-c factors                  */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(fac1, i, j, j1, j2, m) 
		#pragma loop name y_solve#0#8 
		for (j=0; j<=(grid_points[1]-3); j ++ )
		{
			j1=(j+1);
			j2=(j+2);
			#pragma cetus private(fac1, i, m) 
			#pragma loop name y_solve#0#8#0 
			for (i=1; i<=(grid_points[0]-2); i ++ )
			{
				m=3;
				fac1=(1.0/lhsp[j][i][2]);
				lhsp[j][i][3]=(fac1*lhsp[j][i][3]);
				lhsp[j][i][4]=(fac1*lhsp[j][i][4]);
				rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
				lhsp[j1][i][2]=(lhsp[j1][i][2]-(lhsp[j1][i][1]*lhsp[j][i][3]));
				lhsp[j1][i][3]=(lhsp[j1][i][3]-(lhsp[j1][i][1]*lhsp[j][i][4]));
				rhs[k][j1][i][m]=(rhs[k][j1][i][m]-(lhsp[j1][i][1]*rhs[k][j][i][m]));
				lhsp[j2][i][1]=(lhsp[j2][i][1]-(lhsp[j2][i][0]*lhsp[j][i][3]));
				lhsp[j2][i][2]=(lhsp[j2][i][2]-(lhsp[j2][i][0]*lhsp[j][i][4]));
				rhs[k][j2][i][m]=(rhs[k][j2][i][m]-(lhsp[j2][i][0]*rhs[k][j][i][m]));
				m=4;
				fac1=(1.0/lhsm[j][i][2]);
				lhsm[j][i][3]=(fac1*lhsm[j][i][3]);
				lhsm[j][i][4]=(fac1*lhsm[j][i][4]);
				rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
				lhsm[j1][i][2]=(lhsm[j1][i][2]-(lhsm[j1][i][1]*lhsm[j][i][3]));
				lhsm[j1][i][3]=(lhsm[j1][i][3]-(lhsm[j1][i][1]*lhsm[j][i][4]));
				rhs[k][j1][i][m]=(rhs[k][j1][i][m]-(lhsm[j1][i][1]*rhs[k][j][i][m]));
				lhsm[j2][i][1]=(lhsm[j2][i][1]-(lhsm[j2][i][0]*lhsm[j][i][3]));
				lhsm[j2][i][2]=(lhsm[j2][i][2]-(lhsm[j2][i][0]*lhsm[j][i][4]));
				rhs[k][j2][i][m]=(rhs[k][j2][i][m]-(lhsm[j2][i][0]*rhs[k][j][i][m]));
			}
		}
		/* --------------------------------------------------------------------- */
		/* And again the last two rows separately */
		/* --------------------------------------------------------------------- */
		j=(grid_points[1]-2);
		j1=(grid_points[1]-1);
		#pragma cetus private(fac1, i, m) 
		#pragma loop name y_solve#0#9 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			m=3;
			fac1=(1.0/lhsp[j][i][2]);
			lhsp[j][i][3]=(fac1*lhsp[j][i][3]);
			lhsp[j][i][4]=(fac1*lhsp[j][i][4]);
			rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
			lhsp[j1][i][2]=(lhsp[j1][i][2]-(lhsp[j1][i][1]*lhsp[j][i][3]));
			lhsp[j1][i][3]=(lhsp[j1][i][3]-(lhsp[j1][i][1]*lhsp[j][i][4]));
			rhs[k][j1][i][m]=(rhs[k][j1][i][m]-(lhsp[j1][i][1]*rhs[k][j][i][m]));
			m=4;
			fac1=(1.0/lhsm[j][i][2]);
			lhsm[j][i][3]=(fac1*lhsm[j][i][3]);
			lhsm[j][i][4]=(fac1*lhsm[j][i][4]);
			rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
			lhsm[j1][i][2]=(lhsm[j1][i][2]-(lhsm[j1][i][1]*lhsm[j][i][3]));
			lhsm[j1][i][3]=(lhsm[j1][i][3]-(lhsm[j1][i][1]*lhsm[j][i][4]));
			rhs[k][j1][i][m]=(rhs[k][j1][i][m]-(lhsm[j1][i][1]*rhs[k][j][i][m]));
			/* --------------------------------------------------------------------- */
			/* Scale the last row immediately  */
			/* --------------------------------------------------------------------- */
			rhs[k][j1][i][3]=(rhs[k][j1][i][3]/lhsp[j1][i][2]);
			rhs[k][j1][i][4]=(rhs[k][j1][i][4]/lhsm[j1][i][2]);
		}
		/* --------------------------------------------------------------------- */
		/* BACKSUBSTITUTION  */
		/* --------------------------------------------------------------------- */
		j=(grid_points[1]-2);
		j1=(grid_points[1]-1);
		#pragma cetus private(i, m) 
		#pragma loop name y_solve#0#10 
		for (i=1; i<=(grid_points[0]-2); i ++ )
		{
			#pragma cetus private(m) 
			#pragma loop name y_solve#0#10#0 
			for (m=0; m<3; m ++ )
			{
				rhs[k][j][i][m]=(rhs[k][j][i][m]-(lhs[j][i][3]*rhs[k][j1][i][m]));
			}
			rhs[k][j][i][3]=(rhs[k][j][i][3]-(lhsp[j][i][3]*rhs[k][j1][i][3]));
			rhs[k][j][i][4]=(rhs[k][j][i][4]-(lhsm[j][i][3]*rhs[k][j1][i][4]));
		}
		/* --------------------------------------------------------------------- */
		/* The first three factors */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(i, j, j1, j2, m) 
		#pragma loop name y_solve#0#11 
		for (j=(grid_points[1]-3); j>=0; j -- )
		{
			j1=(j+1);
			j2=(j+2);
			#pragma cetus private(i, m) 
			#pragma loop name y_solve#0#11#0 
			for (i=1; i<=(grid_points[0]-2); i ++ )
			{
				#pragma cetus private(m) 
				#pragma loop name y_solve#0#11#0#0 
				for (m=0; m<3; m ++ )
				{
					rhs[k][j][i][m]=((rhs[k][j][i][m]-(lhs[j][i][3]*rhs[k][j1][i][m]))-(lhs[j][i][4]*rhs[k][j2][i][m]));
				}
				/* ------------------------------------------------------------------- */
				/* And the remaining two */
				/* ------------------------------------------------------------------- */
				rhs[k][j][i][3]=((rhs[k][j][i][3]-(lhsp[j][i][3]*rhs[k][j1][i][3]))-(lhsp[j][i][4]*rhs[k][j2][i][3]));
				rhs[k][j][i][4]=((rhs[k][j][i][4]-(lhsm[j][i][3]*rhs[k][j1][i][4]))-(lhsm[j][i][4]*rhs[k][j2][i][4]));
			}
		}
	}
	if (timeron)
	{
		timer_stop(7);
	}
	/* pinvr(); */
	/* pinvr - START */
	if (timeron)
	{
		timer_start(12);
	}
	#pragma cetus private(i_pinvr, j_pinvr, k_pinvr, r1_pinvr, r2_pinvr, r3_pinvr, r4_pinvr, r5_pinvr, t1_pinvr, t2_pinvr) 
	#pragma loop name y_solve#1 
	#pragma cetus parallel 
	#pragma omp parallel for if((10000<(((1L+(3L*nz2))+((3L*ny2)*nz2))+(((14L*nx2)*ny2)*nz2)))) private(i_pinvr, j_pinvr, k_pinvr, r1_pinvr, r2_pinvr, r3_pinvr, r4_pinvr, r5_pinvr, t1_pinvr, t2_pinvr)
	for (k_pinvr=1; k_pinvr<=nz2; k_pinvr ++ )
	{
		#pragma cetus private(i_pinvr, j_pinvr, r1_pinvr, r2_pinvr, r3_pinvr, r4_pinvr, r5_pinvr, t1_pinvr, t2_pinvr) 
		#pragma loop name y_solve#1#0 
		for (j_pinvr=1; j_pinvr<=ny2; j_pinvr ++ )
		{
			#pragma cetus private(i_pinvr, r1_pinvr, r2_pinvr, r3_pinvr, r4_pinvr, r5_pinvr, t1_pinvr, t2_pinvr) 
			#pragma loop name y_solve#1#0#0 
			for (i_pinvr=1; i_pinvr<=nx2; i_pinvr ++ )
			{
				r1_pinvr=rhs[k_pinvr][j_pinvr][i_pinvr][0];
				r2_pinvr=rhs[k_pinvr][j_pinvr][i_pinvr][1];
				r3_pinvr=rhs[k_pinvr][j_pinvr][i_pinvr][2];
				r4_pinvr=rhs[k_pinvr][j_pinvr][i_pinvr][3];
				r5_pinvr=rhs[k_pinvr][j_pinvr][i_pinvr][4];
				t1_pinvr=(bt*r1_pinvr);
				t2_pinvr=(0.5*(r4_pinvr+r5_pinvr));
				rhs[k_pinvr][j_pinvr][i_pinvr][0]=(bt*(r4_pinvr-r5_pinvr));
				rhs[k_pinvr][j_pinvr][i_pinvr][1]=( - r3_pinvr);
				rhs[k_pinvr][j_pinvr][i_pinvr][2]=r2_pinvr;
				rhs[k_pinvr][j_pinvr][i_pinvr][3]=(( - t1_pinvr)+t2_pinvr);
				rhs[k_pinvr][j_pinvr][i_pinvr][4]=(t1_pinvr+t2_pinvr);
			}
		}
	}
	if (timeron)
	{
		timer_stop(12);
	}
	/* pinvr - END */
}


==> NAS_files/SP_Cetus/z_solve.c <==
/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
/* ------------------------------------------------------------------------- */
/*                                                                          */
/*  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP   */
/*  C version is developed by the Center for Manycore Programming at Seoul  */
/*  National University and derived from the OpenMP Fortran versions in     */
/*  "NPB3.3-OMP" developed by NAS.                                          */
/*                                                                          */
/*  Permission to use, copy, distribute and modify this software for any    */
/*  purpose with or without fee is hereby granted. This software is         */
/*  provided "as is" without express or implied warranty.                   */
/*                                                                          */
/*  Information on NPB 3.3, including the technical report, the original    */
/*  specifications, source code, results and information on how to submit   */
/*  new results, is available at:                                           */
/*                                                                          */
/*           http:www.nas.nasa.govSoftware/NPB/                          */
/*                                                                          */
/*  Send comments or suggestions for this OpenMP C version to               */
/*  cmp@aces.snu.ac.kr                                                      */
/*                                                                          */
/*          Center for Manycore Programming                                 */
/*          School of Computer Science and Engineering                      */
/*          Seoul National University                                       */
/*          Seoul 151-744, Korea                                            */
/*                                                                          */
/*          E-mail:  cmp@aces.snu.ac.kr                                     */
/*                                                                          */
/* ------------------------------------------------------------------------- */
/* ------------------------------------------------------------------------- */
/* Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,     */
/*          and Jaejin Lee                                                  */
/* ------------------------------------------------------------------------- */
#include "header.h"
/* --------------------------------------------------------------------- */
/* this function performs the solution of the approximate factorization */
/* step in the z-direction for all five matrix components */
/* simultaneously. The Thomas algorithm is employed to solve the */
/* systems for the z-lines. Boundary conditions are non-periodic */
/* --------------------------------------------------------------------- */
void z_solve()
{
	int i, j, k, k1, k2, m;
	double ru1, fac1, fac2;
	/* --------------------------------------------------------------------- */
	/* Prepare for z-solve, array redistribution    */
	/* --------------------------------------------------------------------- */
	int i_tzetar, j_tzetar, k_tzetar;
	double t1_tzetar, t2_tzetar, t3_tzetar, ac_tzetar, xvel_tzetar, yvel_tzetar, zvel_tzetar, r1_tzetar, r2_tzetar, r3_tzetar, r4_tzetar, r5_tzetar;
	double btuz_tzetar, ac2u_tzetar, uzik1_tzetar;
	if (timeron)
	{
		timer_start(8);
	}
	#pragma cetus firstprivate(cv, rhos) 
	#pragma cetus private(fac1, fac2, i, j, k, k1, k2, m, ru1) 
	#pragma cetus lastprivate(cv, rhos) 
	#pragma loop name z_solve#0 
	#pragma cetus parallel 
	#pragma omp parallel for if((10000<((((((1L+(-28L*ny2))+((-53L*nx2)*ny2))+((15L*ny2)*grid_points[2L]))+((6L*ny2)*nz2))+(((77L*nx2)*ny2)*grid_points[2L]))+(((31L*nx2)*ny2)*nz2)))) private(fac1, fac2, i, j, k, k1, k2, m, ru1) firstprivate(cv, rhos) lastprivate(cv, rhos)
	for (j=1; j<=ny2; j ++ )
	{
		double lhs[(((162/2)*2)+1)][(((162/2)*2)+1)][5];
		double lhsp[(((162/2)*2)+1)][(((162/2)*2)+1)][5];
		double lhsm[(((162/2)*2)+1)][(((162/2)*2)+1)][5];
		/* lhsinitj(nz2+1, nx2); */
		/* lhsinitj - START */
		int i_lhsinitj, m_lhsinitj;
		/* --------------------------------------------------------------------- */
		/* zap the whole left hand side for starters */
		/* set all diagonal values to 1. This is overkill, but convenient */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(i_lhsinitj, m_lhsinitj) 
		#pragma loop name z_solve#0#0 
		for (i_lhsinitj=1; i_lhsinitj<=nx2; i_lhsinitj ++ )
		{
			#pragma cetus private(m_lhsinitj) 
			#pragma loop name z_solve#0#0#0 
			for (m_lhsinitj=0; m_lhsinitj<5; m_lhsinitj ++ )
			{
				lhs[0][i_lhsinitj][m_lhsinitj]=0.0;
				lhsp[0][i_lhsinitj][m_lhsinitj]=0.0;
				lhsm[0][i_lhsinitj][m_lhsinitj]=0.0;
				lhs[nz2+1][i_lhsinitj][m_lhsinitj]=0.0;
				lhsp[nz2+1][i_lhsinitj][m_lhsinitj]=0.0;
				lhsm[nz2+1][i_lhsinitj][m_lhsinitj]=0.0;
			}
			lhs[0][i_lhsinitj][2]=1.0;
			lhsp[0][i_lhsinitj][2]=1.0;
			lhsm[0][i_lhsinitj][2]=1.0;
			lhs[nz2+1][i_lhsinitj][2]=1.0;
			lhsp[nz2+1][i_lhsinitj][2]=1.0;
			lhsm[nz2+1][i_lhsinitj][2]=1.0;
		}
		/* lhsinitj - END */
		/* --------------------------------------------------------------------- */
		/* Computes the left hand side for the three z-factors    */
		/* --------------------------------------------------------------------- */
		/* --------------------------------------------------------------------- */
		/* first fill the lhs for the u-eigenvalue                           */
		/* --------------------------------------------------------------------- */
		#pragma cetus firstprivate(cv, rhos) 
		#pragma cetus private(i, k, ru1) 
		#pragma cetus lastprivate(cv, rhos) 
		#pragma loop name z_solve#0#1 
		for (i=1; i<=nx2; i ++ )
		{
			#pragma cetus private(k, ru1) 
			#pragma loop name z_solve#0#1#0 
			for (k=0; k<=(nz2+1); k ++ )
			{
				ru1=(c3c4*rho_i[k][j][i]);
				cv[k]=ws[k][j][i];
				rhos[k]=(((((dz4+(con43*ru1))>(dz5+(c1c5*ru1))) ? (dz4+(con43*ru1)) : (dz5+(c1c5*ru1)))>(((dzmax+ru1)>dz1) ? (dzmax+ru1) : dz1)) ? (((dz4+(con43*ru1))>(dz5+(c1c5*ru1))) ? (dz4+(con43*ru1)) : (dz5+(c1c5*ru1))) : (((dzmax+ru1)>dz1) ? (dzmax+ru1) : dz1));
			}
			#pragma cetus private(k) 
			#pragma loop name z_solve#0#1#1 
			for (k=1; k<=nz2; k ++ )
			{
				lhs[k][i][0]=0.0;
				lhs[k][i][1]=((( - dttz2)*cv[k-1])-(dttz1*rhos[k-1]));
				lhs[k][i][2]=(1.0+(c2dttz1*rhos[k]));
				lhs[k][i][3]=((dttz2*cv[k+1])-(dttz1*rhos[k+1]));
				lhs[k][i][4]=0.0;
			}
		}
		/* --------------------------------------------------------------------- */
		/* add fourth order dissipation                                   */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(i, k) 
		#pragma loop name z_solve#0#2 
		for (i=1; i<=nx2; i ++ )
		{
			k=1;
			lhs[k][i][2]=(lhs[k][i][2]+comz5);
			lhs[k][i][3]=(lhs[k][i][3]-comz4);
			lhs[k][i][4]=(lhs[k][i][4]+comz1);
			k=2;
			lhs[k][i][1]=(lhs[k][i][1]-comz4);
			lhs[k][i][2]=(lhs[k][i][2]+comz6);
			lhs[k][i][3]=(lhs[k][i][3]-comz4);
			lhs[k][i][4]=(lhs[k][i][4]+comz1);
		}
		#pragma cetus private(i, k) 
		#pragma loop name z_solve#0#3 
		for (k=3; k<=(nz2-2); k ++ )
		{
			#pragma cetus private(i) 
			#pragma loop name z_solve#0#3#0 
			for (i=1; i<=nx2; i ++ )
			{
				lhs[k][i][0]=(lhs[k][i][0]+comz1);
				lhs[k][i][1]=(lhs[k][i][1]-comz4);
				lhs[k][i][2]=(lhs[k][i][2]+comz6);
				lhs[k][i][3]=(lhs[k][i][3]-comz4);
				lhs[k][i][4]=(lhs[k][i][4]+comz1);
			}
		}
		#pragma cetus private(i, k) 
		#pragma loop name z_solve#0#4 
		for (i=1; i<=nx2; i ++ )
		{
			k=(nz2-1);
			lhs[k][i][0]=(lhs[k][i][0]+comz1);
			lhs[k][i][1]=(lhs[k][i][1]-comz4);
			lhs[k][i][2]=(lhs[k][i][2]+comz6);
			lhs[k][i][3]=(lhs[k][i][3]-comz4);
			k=nz2;
			lhs[k][i][0]=(lhs[k][i][0]+comz1);
			lhs[k][i][1]=(lhs[k][i][1]-comz4);
			lhs[k][i][2]=(lhs[k][i][2]+comz5);
		}
		/* --------------------------------------------------------------------- */
		/* subsequently, fill the other factors (u+c), (u-c)  */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(i, k) 
		#pragma loop name z_solve#0#5 
		for (k=1; k<=nz2; k ++ )
		{
			#pragma cetus private(i) 
			#pragma loop name z_solve#0#5#0 
			for (i=1; i<=nx2; i ++ )
			{
				lhsp[k][i][0]=lhs[k][i][0];
				lhsp[k][i][1]=(lhs[k][i][1]-(dttz2*speed[k-1][j][i]));
				lhsp[k][i][2]=lhs[k][i][2];
				lhsp[k][i][3]=(lhs[k][i][3]+(dttz2*speed[k+1][j][i]));
				lhsp[k][i][4]=lhs[k][i][4];
				lhsm[k][i][0]=lhs[k][i][0];
				lhsm[k][i][1]=(lhs[k][i][1]+(dttz2*speed[k-1][j][i]));
				lhsm[k][i][2]=lhs[k][i][2];
				lhsm[k][i][3]=(lhs[k][i][3]-(dttz2*speed[k+1][j][i]));
				lhsm[k][i][4]=lhs[k][i][4];
			}
		}
		/* --------------------------------------------------------------------- */
		/* FORWARD ELIMINATION   */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(fac1, i, k, k1, k2, m) 
		#pragma loop name z_solve#0#6 
		for (k=0; k<=(grid_points[2]-3); k ++ )
		{
			k1=(k+1);
			k2=(k+2);
			#pragma cetus private(fac1, i, m) 
			#pragma loop name z_solve#0#6#0 
			for (i=1; i<=nx2; i ++ )
			{
				fac1=(1.0/lhs[k][i][2]);
				lhs[k][i][3]=(fac1*lhs[k][i][3]);
				lhs[k][i][4]=(fac1*lhs[k][i][4]);
				#pragma cetus private(m) 
				#pragma loop name z_solve#0#6#0#0 
				for (m=0; m<3; m ++ )
				{
					rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
				}
				lhs[k1][i][2]=(lhs[k1][i][2]-(lhs[k1][i][1]*lhs[k][i][3]));
				lhs[k1][i][3]=(lhs[k1][i][3]-(lhs[k1][i][1]*lhs[k][i][4]));
				#pragma cetus private(m) 
				#pragma loop name z_solve#0#6#0#1 
				for (m=0; m<3; m ++ )
				{
					rhs[k1][j][i][m]=(rhs[k1][j][i][m]-(lhs[k1][i][1]*rhs[k][j][i][m]));
				}
				lhs[k2][i][1]=(lhs[k2][i][1]-(lhs[k2][i][0]*lhs[k][i][3]));
				lhs[k2][i][2]=(lhs[k2][i][2]-(lhs[k2][i][0]*lhs[k][i][4]));
				#pragma cetus private(m) 
				#pragma loop name z_solve#0#6#0#2 
				for (m=0; m<3; m ++ )
				{
					rhs[k2][j][i][m]=(rhs[k2][j][i][m]-(lhs[k2][i][0]*rhs[k][j][i][m]));
				}
			}
		}
		/* --------------------------------------------------------------------- */
		/* The last two rows in this grid block are a bit different,  */
		/* since they for (not have two more rows available for the */
		/* elimination of off-diagonal entries */
		/* --------------------------------------------------------------------- */
		k=(grid_points[2]-2);
		k1=(grid_points[2]-1);
		#pragma cetus private(fac1, fac2, i, m) 
		#pragma loop name z_solve#0#7 
		for (i=1; i<=nx2; i ++ )
		{
			fac1=(1.0/lhs[k][i][2]);
			lhs[k][i][3]=(fac1*lhs[k][i][3]);
			lhs[k][i][4]=(fac1*lhs[k][i][4]);
			#pragma cetus private(m) 
			#pragma loop name z_solve#0#7#0 
			for (m=0; m<3; m ++ )
			{
				rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
			}
			lhs[k1][i][2]=(lhs[k1][i][2]-(lhs[k1][i][1]*lhs[k][i][3]));
			lhs[k1][i][3]=(lhs[k1][i][3]-(lhs[k1][i][1]*lhs[k][i][4]));
			#pragma cetus private(m) 
			#pragma loop name z_solve#0#7#1 
			for (m=0; m<3; m ++ )
			{
				rhs[k1][j][i][m]=(rhs[k1][j][i][m]-(lhs[k1][i][1]*rhs[k][j][i][m]));
			}
			/* --------------------------------------------------------------------- */
			/* scale the last row immediately */
			/* --------------------------------------------------------------------- */
			fac2=(1.0/lhs[k1][i][2]);
			#pragma cetus private(m) 
			#pragma loop name z_solve#0#7#2 
			for (m=0; m<3; m ++ )
			{
				rhs[k1][j][i][m]=(fac2*rhs[k1][j][i][m]);
			}
		}
		/* --------------------------------------------------------------------- */
		/* for (the u+c and the u-c factors                */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(fac1, i, k, k1, k2, m) 
		#pragma loop name z_solve#0#8 
		for (k=0; k<=(grid_points[2]-3); k ++ )
		{
			k1=(k+1);
			k2=(k+2);
			#pragma cetus private(fac1, i, m) 
			#pragma loop name z_solve#0#8#0 
			for (i=1; i<=nx2; i ++ )
			{
				m=3;
				fac1=(1.0/lhsp[k][i][2]);
				lhsp[k][i][3]=(fac1*lhsp[k][i][3]);
				lhsp[k][i][4]=(fac1*lhsp[k][i][4]);
				rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
				lhsp[k1][i][2]=(lhsp[k1][i][2]-(lhsp[k1][i][1]*lhsp[k][i][3]));
				lhsp[k1][i][3]=(lhsp[k1][i][3]-(lhsp[k1][i][1]*lhsp[k][i][4]));
				rhs[k1][j][i][m]=(rhs[k1][j][i][m]-(lhsp[k1][i][1]*rhs[k][j][i][m]));
				lhsp[k2][i][1]=(lhsp[k2][i][1]-(lhsp[k2][i][0]*lhsp[k][i][3]));
				lhsp[k2][i][2]=(lhsp[k2][i][2]-(lhsp[k2][i][0]*lhsp[k][i][4]));
				rhs[k2][j][i][m]=(rhs[k2][j][i][m]-(lhsp[k2][i][0]*rhs[k][j][i][m]));
				m=4;
				fac1=(1.0/lhsm[k][i][2]);
				lhsm[k][i][3]=(fac1*lhsm[k][i][3]);
				lhsm[k][i][4]=(fac1*lhsm[k][i][4]);
				rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
				lhsm[k1][i][2]=(lhsm[k1][i][2]-(lhsm[k1][i][1]*lhsm[k][i][3]));
				lhsm[k1][i][3]=(lhsm[k1][i][3]-(lhsm[k1][i][1]*lhsm[k][i][4]));
				rhs[k1][j][i][m]=(rhs[k1][j][i][m]-(lhsm[k1][i][1]*rhs[k][j][i][m]));
				lhsm[k2][i][1]=(lhsm[k2][i][1]-(lhsm[k2][i][0]*lhsm[k][i][3]));
				lhsm[k2][i][2]=(lhsm[k2][i][2]-(lhsm[k2][i][0]*lhsm[k][i][4]));
				rhs[k2][j][i][m]=(rhs[k2][j][i][m]-(lhsm[k2][i][0]*rhs[k][j][i][m]));
			}
		}
		/* --------------------------------------------------------------------- */
		/* And again the last two rows separately */
		/* --------------------------------------------------------------------- */
		k=(grid_points[2]-2);
		k1=(grid_points[2]-1);
		#pragma cetus private(fac1, i, m) 
		#pragma loop name z_solve#0#9 
		for (i=1; i<=nx2; i ++ )
		{
			m=3;
			fac1=(1.0/lhsp[k][i][2]);
			lhsp[k][i][3]=(fac1*lhsp[k][i][3]);
			lhsp[k][i][4]=(fac1*lhsp[k][i][4]);
			rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
			lhsp[k1][i][2]=(lhsp[k1][i][2]-(lhsp[k1][i][1]*lhsp[k][i][3]));
			lhsp[k1][i][3]=(lhsp[k1][i][3]-(lhsp[k1][i][1]*lhsp[k][i][4]));
			rhs[k1][j][i][m]=(rhs[k1][j][i][m]-(lhsp[k1][i][1]*rhs[k][j][i][m]));
			m=4;
			fac1=(1.0/lhsm[k][i][2]);
			lhsm[k][i][3]=(fac1*lhsm[k][i][3]);
			lhsm[k][i][4]=(fac1*lhsm[k][i][4]);
			rhs[k][j][i][m]=(fac1*rhs[k][j][i][m]);
			lhsm[k1][i][2]=(lhsm[k1][i][2]-(lhsm[k1][i][1]*lhsm[k][i][3]));
			lhsm[k1][i][3]=(lhsm[k1][i][3]-(lhsm[k1][i][1]*lhsm[k][i][4]));
			rhs[k1][j][i][m]=(rhs[k1][j][i][m]-(lhsm[k1][i][1]*rhs[k][j][i][m]));
			/* --------------------------------------------------------------------- */
			/* Scale the last row immediately (some of this is overkill */
			/* if this is the last cell) */
			/* --------------------------------------------------------------------- */
			rhs[k1][j][i][3]=(rhs[k1][j][i][3]/lhsp[k1][i][2]);
			rhs[k1][j][i][4]=(rhs[k1][j][i][4]/lhsm[k1][i][2]);
		}
		/* --------------------------------------------------------------------- */
		/* BACKSUBSTITUTION  */
		/* --------------------------------------------------------------------- */
		k=(grid_points[2]-2);
		k1=(grid_points[2]-1);
		#pragma cetus private(i, m) 
		#pragma loop name z_solve#0#10 
		for (i=1; i<=nx2; i ++ )
		{
			#pragma cetus private(m) 
			#pragma loop name z_solve#0#10#0 
			for (m=0; m<3; m ++ )
			{
				rhs[k][j][i][m]=(rhs[k][j][i][m]-(lhs[k][i][3]*rhs[k1][j][i][m]));
			}
			rhs[k][j][i][3]=(rhs[k][j][i][3]-(lhsp[k][i][3]*rhs[k1][j][i][3]));
			rhs[k][j][i][4]=(rhs[k][j][i][4]-(lhsm[k][i][3]*rhs[k1][j][i][4]));
		}
		/* --------------------------------------------------------------------- */
		/* Whether or not this is the last processor, we always have */
		/* to complete the back-substitution  */
		/* --------------------------------------------------------------------- */
		/* --------------------------------------------------------------------- */
		/* The first three factors */
		/* --------------------------------------------------------------------- */
		#pragma cetus private(i, k, k1, k2, m) 
		#pragma loop name z_solve#0#11 
		for (k=(grid_points[2]-3); k>=0; k -- )
		{
			k1=(k+1);
			k2=(k+2);
			#pragma cetus private(i, m) 
			#pragma loop name z_solve#0#11#0 
			for (i=1; i<=nx2; i ++ )
			{
				#pragma cetus private(m) 
				#pragma loop name z_solve#0#11#0#0 
				for (m=0; m<3; m ++ )
				{
					rhs[k][j][i][m]=((rhs[k][j][i][m]-(lhs[k][i][3]*rhs[k1][j][i][m]))-(lhs[k][i][4]*rhs[k2][j][i][m]));
				}
				/* ------------------------------------------------------------------- */
				/* And the remaining two */
				/* ------------------------------------------------------------------- */
				rhs[k][j][i][3]=((rhs[k][j][i][3]-(lhsp[k][i][3]*rhs[k1][j][i][3]))-(lhsp[k][i][4]*rhs[k2][j][i][3]));
				rhs[k][j][i][4]=((rhs[k][j][i][4]-(lhsm[k][i][3]*rhs[k1][j][i][4]))-(lhsm[k][i][4]*rhs[k2][j][i][4]));
			}
		}
	}
	if (timeron)
	{
		timer_stop(8);
	}
	/* tzetar(); */
	/* tzetar - START */
	if (timeron)
	{
		timer_start(14);
	}
	#pragma cetus private(ac2u_tzetar, ac_tzetar, btuz_tzetar, i_tzetar, j_tzetar, k_tzetar, r1_tzetar, r2_tzetar, r3_tzetar, r4_tzetar, r5_tzetar, t1_tzetar, t2_tzetar, t3_tzetar, uzik1_tzetar, xvel_tzetar, yvel_tzetar, zvel_tzetar) 
	#pragma loop name z_solve#1 
	#pragma cetus parallel 
	#pragma omp parallel for if((10000<(((1L+(3L*nz2))+((3L*ny2)*nz2))+(((22L*nx2)*ny2)*nz2)))) private(ac2u_tzetar, ac_tzetar, btuz_tzetar, i_tzetar, j_tzetar, k_tzetar, r1_tzetar, r2_tzetar, r3_tzetar, r4_tzetar, r5_tzetar, t1_tzetar, t2_tzetar, t3_tzetar, uzik1_tzetar, xvel_tzetar, yvel_tzetar, zvel_tzetar)
	for (k_tzetar=1; k_tzetar<=nz2; k_tzetar ++ )
	{
		#pragma cetus private(ac2u_tzetar, ac_tzetar, btuz_tzetar, i_tzetar, j_tzetar, r1_tzetar, r2_tzetar, r3_tzetar, r4_tzetar, r5_tzetar, t1_tzetar, t2_tzetar, t3_tzetar, uzik1_tzetar, xvel_tzetar, yvel_tzetar, zvel_tzetar) 
		#pragma loop name z_solve#1#0 
		for (j_tzetar=1; j_tzetar<=ny2; j_tzetar ++ )
		{
			#pragma cetus private(ac2u_tzetar, ac_tzetar, btuz_tzetar, i_tzetar, r1_tzetar, r2_tzetar, r3_tzetar, r4_tzetar, r5_tzetar, t1_tzetar, t2_tzetar, t3_tzetar, uzik1_tzetar, xvel_tzetar, yvel_tzetar, zvel_tzetar) 
			#pragma loop name z_solve#1#0#0 
			for (i_tzetar=1; i_tzetar<=nx2; i_tzetar ++ )
			{
				xvel_tzetar=us[k_tzetar][j_tzetar][i_tzetar];
				yvel_tzetar=vs[k_tzetar][j_tzetar][i_tzetar];
				zvel_tzetar=ws[k_tzetar][j_tzetar][i_tzetar];
				ac_tzetar=speed[k_tzetar][j_tzetar][i_tzetar];
				ac2u_tzetar=(ac_tzetar*ac_tzetar);
				r1_tzetar=rhs[k_tzetar][j_tzetar][i_tzetar][0];
				r2_tzetar=rhs[k_tzetar][j_tzetar][i_tzetar][1];
				r3_tzetar=rhs[k_tzetar][j_tzetar][i_tzetar][2];
				r4_tzetar=rhs[k_tzetar][j_tzetar][i_tzetar][3];
				r5_tzetar=rhs[k_tzetar][j_tzetar][i_tzetar][4];
				uzik1_tzetar=u[k_tzetar][j_tzetar][i_tzetar][0];
				btuz_tzetar=(bt*uzik1_tzetar);
				t1_tzetar=((btuz_tzetar/ac_tzetar)*(r4_tzetar+r5_tzetar));
				t2_tzetar=(r3_tzetar+t1_tzetar);
				t3_tzetar=(btuz_tzetar*(r4_tzetar-r5_tzetar));
				rhs[k_tzetar][j_tzetar][i_tzetar][0]=t2_tzetar;
				rhs[k_tzetar][j_tzetar][i_tzetar][1]=((( - uzik1_tzetar)*r2_tzetar)+(xvel_tzetar*t2_tzetar));
				rhs[k_tzetar][j_tzetar][i_tzetar][2]=((uzik1_tzetar*r1_tzetar)+(yvel_tzetar*t2_tzetar));
				rhs[k_tzetar][j_tzetar][i_tzetar][3]=((zvel_tzetar*t2_tzetar)+t3_tzetar);
				rhs[k_tzetar][j_tzetar][i_tzetar][4]=((((uzik1_tzetar*((( - xvel_tzetar)*r2_tzetar)+(yvel_tzetar*r1_tzetar)))+(qs[k_tzetar][j_tzetar][i_tzetar]*t2_tzetar))+((c2iv*ac2u_tzetar)*t1_tzetar))+(zvel_tzetar*t3_tzetar));
			}
		}
	}
	if (timeron)
	{
		timer_stop(14);
	}
	/* tzetar - END */
}


==> NAS_files/SP_P4A/add.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// addition of update to the vector u
//---------------------------------------------------------------------
void add()
{
  int i, j, k, m;

  if (timeron) timer_start(t_add);
  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        for (m = 0; m < 5; m++) {
          u[k][j][i][m] = u[k][j][i][m] + rhs[k][j][i][m];
        }
      }
    }
  }
  if (timeron) timer_stop(t_add);
}



==> NAS_files/SP_P4A/adi.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

void adi()
{
  compute_rhs();

  txinvr();

  x_solve();

  y_solve();

  z_solve();

  add();
}


==> NAS_files/SP_P4A/error.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"
#include <math.h>

//---------------------------------------------------------------------
// this function computes the norm of the difference between the
// computed solution and the exact solution
//---------------------------------------------------------------------
void error_norm(double rms[5])
{
  int i, j, k, m, d;
  double xi, eta, zeta, u_exact[5], add;
  double rms_local[5];

  for (m = 0; m < 5; m++) {
    rms[m] = 0.0;
  }

  
 
    for (m = 0; m < 5; m++) {
      rms_local[m] = 0.0;
    }
    for (k = 0; k <= grid_points[2]-1; k++) {
      zeta = (double)k * dnzm1;
      for (j = 0; j <= grid_points[1]-1; j++) {
        eta = (double)j * dnym1;
        for (i = 0; i <= grid_points[0]-1; i++) {
          xi = (double)i * dnxm1;
          exact_solution(xi, eta, zeta, u_exact);

          for (m = 0; m < 5; m++) {
            add = u[k][j][i][m]-u_exact[m];
            rms_local[m] = rms_local[m] + add*add;
          }
        }
      }
    }
    for (m = 0; m < 5; m++) {
      rms[m] += rms_local[m];
    }


  for (m = 0; m < 5; m++) {
    for (d = 0; d < 3; d++) {
      rms[m] = rms[m] / (double)(grid_points[d]-2);
    }
    rms[m] = sqrt(rms[m]);
  }
}


void rhs_norm(double rms[5])
{
  int i, j, k, d, m;
  double add;
  double rms_local[5];

  for (m = 0; m < 5; m++) {
    rms[m] = 0.0;
  }



    for (m = 0; m < 5; m++) {
      rms_local[m] = 0.0;
    }
    for (k = 1; k <= nz2; k++) {
      for (j = 1; j <= ny2; j++) {
        for (i = 1; i <= nx2; i++) {
          for (m = 0; m < 5; m++) {
            add = rhs[k][j][i][m];
            rms_local[m] = rms_local[m] + add*add;
          } 
        } 
      } 
    } 
    for (m = 0; m < 5; m++) {
      rms[m] += rms_local[m];
    }


  for (m = 0; m < 5; m++) {
    for (d = 0; d < 3; d++) {
      rms[m] = rms[m] / (double)(grid_points[d]-2);
    }
    rms[m] = sqrt(rms[m]);
  }
}



==> NAS_files/SP_P4A/exact_rhs.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// compute the right hand side based on exact solution
//---------------------------------------------------------------------
void exact_rhs()
{
  double dtemp[5], xi, eta, zeta, dtpp;
  int m, i, j, k, ip1, im1, jp1, jm1, km1, kp1;



  //---------------------------------------------------------------------
  // initialize                                  
  //---------------------------------------------------------------------
  for (k = 0; k <= grid_points[2]-1; k++) {
    for (j = 0; j <= grid_points[1]-1; j++) {
      for (i = 0; i <= grid_points[0]-1; i++) {
        for (m = 0; m < 5; m++) {
          forcing[k][j][i][m] = 0.0;
        }
      }
    }
  }

  //---------------------------------------------------------------------
  // xi-direction flux differences                      
  //---------------------------------------------------------------------
  for (k = 1; k <= grid_points[2]-2; k++) {
    zeta = (double)k * dnzm1;
    for (j = 1; j <= grid_points[1]-2; j++) {
      eta = (double)j * dnym1;

      for (i = 0; i <= grid_points[0]-1; i++) {
        xi = (double)i * dnxm1;

        exact_solution(xi, eta, zeta, dtemp);
        for (m = 0; m < 5; m++) {
          ue[i][m] = dtemp[m];
        }

        dtpp = 1.0 / dtemp[0];

        for (m = 1; m < 5; m++) {
          buf[i][m] = dtpp * dtemp[m];
        }

        cuf[i]    = buf[i][1] * buf[i][1];
        buf[i][0] = cuf[i] + buf[i][2] * buf[i][2] + buf[i][3] * buf[i][3]; 
        q[i] = 0.5*(buf[i][1]*ue[i][1] + buf[i][2]*ue[i][2] +
                    buf[i][3]*ue[i][3]);
      }

      for (i = 1; i <= grid_points[0]-2; i++) {
        im1 = i-1;
        ip1 = i+1;

        forcing[k][j][i][0] = forcing[k][j][i][0] -
          tx2*( ue[ip1][1]-ue[im1][1] )+
          dx1tx1*(ue[ip1][0]-2.0*ue[i][0]+ue[im1][0]);

        forcing[k][j][i][1] = forcing[k][j][i][1] - tx2 * (
            (ue[ip1][1]*buf[ip1][1]+c2*(ue[ip1][4]-q[ip1]))-
            (ue[im1][1]*buf[im1][1]+c2*(ue[im1][4]-q[im1])))+
          xxcon1*(buf[ip1][1]-2.0*buf[i][1]+buf[im1][1])+
          dx2tx1*( ue[ip1][1]-2.0* ue[i][1]+ue[im1][1]);

        forcing[k][j][i][2] = forcing[k][j][i][2] - tx2 * (
            ue[ip1][2]*buf[ip1][1]-ue[im1][2]*buf[im1][1])+
          xxcon2*(buf[ip1][2]-2.0*buf[i][2]+buf[im1][2])+
          dx3tx1*( ue[ip1][2]-2.0*ue[i][2] +ue[im1][2]);

        forcing[k][j][i][3] = forcing[k][j][i][3] - tx2*(
            ue[ip1][3]*buf[ip1][1]-ue[im1][3]*buf[im1][1])+
          xxcon2*(buf[ip1][3]-2.0*buf[i][3]+buf[im1][3])+
          dx4tx1*( ue[ip1][3]-2.0* ue[i][3]+ ue[im1][3]);

        forcing[k][j][i][4] = forcing[k][j][i][4] - tx2*(
            buf[ip1][1]*(c1*ue[ip1][4]-c2*q[ip1])-
            buf[im1][1]*(c1*ue[im1][4]-c2*q[im1]))+
          0.5*xxcon3*(buf[ip1][0]-2.0*buf[i][0]+buf[im1][0])+
          xxcon4*(cuf[ip1]-2.0*cuf[i]+cuf[im1])+
          xxcon5*(buf[ip1][4]-2.0*buf[i][4]+buf[im1][4])+
          dx5tx1*( ue[ip1][4]-2.0* ue[i][4]+ ue[im1][4]);
      }

      //---------------------------------------------------------------------
      // Fourth-order dissipation                         
      //---------------------------------------------------------------------
      for (m = 0; m < 5; m++) {
        i = 1;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (5.0*ue[i][m] - 4.0*ue[i+1][m] +ue[i+2][m]);
        i = 2;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (-4.0*ue[i-1][m] + 6.0*ue[i][m] -
            4.0*ue[i+1][m] +     ue[i+2][m]);
      }

      for (i = 3; i <= grid_points[0]-4; i++) {
        for (m = 0; m < 5; m++) {
          forcing[k][j][i][m] = forcing[k][j][i][m] - dssp*
            (ue[i-2][m] - 4.0*ue[i-1][m] +
             6.0*ue[i][m] - 4.0*ue[i+1][m] + ue[i+2][m]);
        }
      }

      for (m = 0; m < 5; m++) {
        i = grid_points[0]-3;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (ue[i-2][m] - 4.0*ue[i-1][m] +
           6.0*ue[i][m] - 4.0*ue[i+1][m]);
        i = grid_points[0]-2;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (ue[i-2][m] - 4.0*ue[i-1][m] + 5.0*ue[i][m]);
      }
    }
  }

  //---------------------------------------------------------------------
  // eta-direction flux differences             
  //---------------------------------------------------------------------
  for (k = 1; k <= grid_points[2]-2; k++) {
    zeta = (double)k * dnzm1;
    for (i = 1; i <= grid_points[0]-2; i++) {
      xi = (double)i * dnxm1;

      for (j = 0; j <= grid_points[1]-1; j++) {
        eta = (double)j * dnym1;

        exact_solution(xi, eta, zeta, dtemp);
        for (m = 0; m < 5; m++) {
          ue[j][m] = dtemp[m];
        }
        dtpp = 1.0/dtemp[0];

        for (m = 1; m < 5; m++) {
          buf[j][m] = dtpp * dtemp[m];
        }

        cuf[j]    = buf[j][2] * buf[j][2];
        buf[j][0] = cuf[j] + buf[j][1] * buf[j][1] + buf[j][3] * buf[j][3];
        q[j] = 0.5*(buf[j][1]*ue[j][1] + buf[j][2]*ue[j][2] +
                    buf[j][3]*ue[j][3]);
      }

      for (j = 1; j <= grid_points[1]-2; j++) {
        jm1 = j-1;
        jp1 = j+1;

        forcing[k][j][i][0] = forcing[k][j][i][0] -
          ty2*( ue[jp1][2]-ue[jm1][2] )+
          dy1ty1*(ue[jp1][0]-2.0*ue[j][0]+ue[jm1][0]);

        forcing[k][j][i][1] = forcing[k][j][i][1] - ty2*(
            ue[jp1][1]*buf[jp1][2]-ue[jm1][1]*buf[jm1][2])+
          yycon2*(buf[jp1][1]-2.0*buf[j][1]+buf[jm1][1])+
          dy2ty1*( ue[jp1][1]-2.0* ue[j][1]+ ue[jm1][1]);

        forcing[k][j][i][2] = forcing[k][j][i][2] - ty2*(
            (ue[jp1][2]*buf[jp1][2]+c2*(ue[jp1][4]-q[jp1]))-
            (ue[jm1][2]*buf[jm1][2]+c2*(ue[jm1][4]-q[jm1])))+
          yycon1*(buf[jp1][2]-2.0*buf[j][2]+buf[jm1][2])+
          dy3ty1*( ue[jp1][2]-2.0*ue[j][2] +ue[jm1][2]);

        forcing[k][j][i][3] = forcing[k][j][i][3] - ty2*(
            ue[jp1][3]*buf[jp1][2]-ue[jm1][3]*buf[jm1][2])+
          yycon2*(buf[jp1][3]-2.0*buf[j][3]+buf[jm1][3])+
          dy4ty1*( ue[jp1][3]-2.0*ue[j][3]+ ue[jm1][3]);

        forcing[k][j][i][4] = forcing[k][j][i][4] - ty2*(
            buf[jp1][2]*(c1*ue[jp1][4]-c2*q[jp1])-
            buf[jm1][2]*(c1*ue[jm1][4]-c2*q[jm1]))+
          0.5*yycon3*(buf[jp1][0]-2.0*buf[j][0]+
              buf[jm1][0])+
          yycon4*(cuf[jp1]-2.0*cuf[j]+cuf[jm1])+
          yycon5*(buf[jp1][4]-2.0*buf[j][4]+buf[jm1][4])+
          dy5ty1*(ue[jp1][4]-2.0*ue[j][4]+ue[jm1][4]);
      }

      //---------------------------------------------------------------------
      // Fourth-order dissipation                      
      //---------------------------------------------------------------------
      for (m = 0; m < 5; m++) {
        j = 1;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (5.0*ue[j][m] - 4.0*ue[j+1][m] +ue[j+2][m]);
        j = 2;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (-4.0*ue[j-1][m] + 6.0*ue[j][m] -
            4.0*ue[j+1][m] +     ue[j+2][m]);
      }

      for (j = 3; j <= grid_points[1]-4; j++) {
        for (m = 0; m < 5; m++) {
          forcing[k][j][i][m] = forcing[k][j][i][m] - dssp*
            (ue[j-2][m] - 4.0*ue[j-1][m] +
             6.0*ue[j][m] - 4.0*ue[j+1][m] + ue[j+2][m]);
        }
      }

      for (m = 0; m < 5; m++) {
        j = grid_points[1]-3;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (ue[j-2][m] - 4.0*ue[j-1][m] +
           6.0*ue[j][m] - 4.0*ue[j+1][m]);
        j = grid_points[1]-2;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (ue[j-2][m] - 4.0*ue[j-1][m] + 5.0*ue[j][m]);
      }
    }
  }

  //---------------------------------------------------------------------
  // zeta-direction flux differences                      
  //---------------------------------------------------------------------
  for (j = 1; j <= grid_points[1]-2; j++) {
    eta = (double)j * dnym1;
    for (i = 1; i <= grid_points[0]-2; i++) {
      xi = (double)i * dnxm1;

      for (k = 0; k <= grid_points[2]-1; k++) {
        zeta = (double)k * dnzm1;

        exact_solution(xi, eta, zeta, dtemp);
        for (m = 0; m < 5; m++) {
          ue[k][m] = dtemp[m];
        }

        dtpp = 1.0/dtemp[0];

        for (m = 1; m < 5; m++) {
          buf[k][m] = dtpp * dtemp[m];
        }

        cuf[k]    = buf[k][3] * buf[k][3];
        buf[k][0] = cuf[k] + buf[k][1] * buf[k][1] + buf[k][2] * buf[k][2];
        q[k] = 0.5*(buf[k][1]*ue[k][1] + buf[k][2]*ue[k][2] +
                    buf[k][3]*ue[k][3]);
      }

      for (k = 1; k <= grid_points[2]-2; k++) {
        km1 = k-1;
        kp1 = k+1;

        forcing[k][j][i][0] = forcing[k][j][i][0] -
          tz2*( ue[kp1][3]-ue[km1][3] )+
          dz1tz1*(ue[kp1][0]-2.0*ue[k][0]+ue[km1][0]);

        forcing[k][j][i][1] = forcing[k][j][i][1] - tz2 * (
            ue[kp1][1]*buf[kp1][3]-ue[km1][1]*buf[km1][3])+
          zzcon2*(buf[kp1][1]-2.0*buf[k][1]+buf[km1][1])+
          dz2tz1*( ue[kp1][1]-2.0* ue[k][1]+ ue[km1][1]);

        forcing[k][j][i][2] = forcing[k][j][i][2] - tz2 * (
            ue[kp1][2]*buf[kp1][3]-ue[km1][2]*buf[km1][3])+
          zzcon2*(buf[kp1][2]-2.0*buf[k][2]+buf[km1][2])+
          dz3tz1*(ue[kp1][2]-2.0*ue[k][2]+ue[km1][2]);

        forcing[k][j][i][3] = forcing[k][j][i][3] - tz2 * (
            (ue[kp1][3]*buf[kp1][3]+c2*(ue[kp1][4]-q[kp1]))-
            (ue[km1][3]*buf[km1][3]+c2*(ue[km1][4]-q[km1])))+
          zzcon1*(buf[kp1][3]-2.0*buf[k][3]+buf[km1][3])+
          dz4tz1*( ue[kp1][3]-2.0*ue[k][3] +ue[km1][3]);

        forcing[k][j][i][4] = forcing[k][j][i][4] - tz2 * (
            buf[kp1][3]*(c1*ue[kp1][4]-c2*q[kp1])-
            buf[km1][3]*(c1*ue[km1][4]-c2*q[km1]))+
          0.5*zzcon3*(buf[kp1][0]-2.0*buf[k][0]+buf[km1][0])+
          zzcon4*(cuf[kp1]-2.0*cuf[k]+cuf[km1])+
          zzcon5*(buf[kp1][4]-2.0*buf[k][4]+buf[km1][4])+
          dz5tz1*( ue[kp1][4]-2.0*ue[k][4]+ ue[km1][4]);
      }

      //---------------------------------------------------------------------
      // Fourth-order dissipation
      //---------------------------------------------------------------------
      for (m = 0; m < 5; m++) {
        k = 1;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (5.0*ue[k][m] - 4.0*ue[k+1][m] +ue[k+2][m]);
        k = 2;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (-4.0*ue[k-1][m] + 6.0*ue[k][m] -
            4.0*ue[k+1][m] +     ue[k+2][m]);
      }

      for (k = 3; k <= grid_points[2]-4; k++) {
        for (m = 0; m < 5; m++) {
          forcing[k][j][i][m] = forcing[k][j][i][m] - dssp*
            (ue[k-2][m] - 4.0*ue[k-1][m] +
             6.0*ue[k][m] - 4.0*ue[k+1][m] + ue[k+2][m]);
        }
      }

      for (m = 0; m < 5; m++) {
        k = grid_points[2]-3;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (ue[k-2][m] - 4.0*ue[k-1][m] +
           6.0*ue[k][m] - 4.0*ue[k+1][m]);
        k = grid_points[2]-2;
        forcing[k][j][i][m] = forcing[k][j][i][m] - dssp *
          (ue[k-2][m] - 4.0*ue[k-1][m] + 5.0*ue[k][m]);
      }

    }
  }

  //---------------------------------------------------------------------
  // now change the sign of the forcing function, 
  //---------------------------------------------------------------------
  for (k = 1; k <= grid_points[2]-2; k++) {
    for (j = 1; j <= grid_points[1]-2; j++) {
      for (i = 1; i <= grid_points[0]-2; i++) {
        for (m = 0; m < 5; m++) {
          forcing[k][j][i][m] = -1.0 * forcing[k][j][i][m];
        }
      }
    }
  }

}



==> NAS_files/SP_P4A/exact_solution.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// this function returns the exact solution at point xi, eta, zeta  
//---------------------------------------------------------------------
void exact_solution(double xi, double eta, double zeta, double dtemp[5])
{
  int m;

  for (m = 0; m < 5; m++) {
    dtemp[m] = ce[m][0] +
      xi  *(ce[m][1] + xi  *(ce[m][4] + xi  *(ce[m][7] + xi  *ce[m][10]))) +
      eta *(ce[m][2] + eta *(ce[m][5] + eta *(ce[m][8] + eta *ce[m][11]))) +
      zeta*(ce[m][3] + zeta*(ce[m][6] + zeta*(ce[m][9] + zeta*ce[m][12])));
  }
}



==> NAS_files/SP_P4A/initialize.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// This subroutine initializes the field variable u using 
// tri-linear transfinite interpolation of the boundary values     
//---------------------------------------------------------------------
void initialize()
{
  int i, j, k, m, ix, iy, iz;
  double xi, eta, zeta, Pface[2][3][5], Pxi, Peta, Pzeta, temp[5];



  //---------------------------------------------------------------------
  //  Later (in compute_rhs) we compute 1/u for every element. A few of 
  //  the corner elements are not used, but it convenient (and faster) 
  //  to compute the whole thing with a simple loop. Make sure those 
  //  values are nonzero by initializing the whole thing here. 
  //---------------------------------------------------------------------
  for (k = 0; k <= grid_points[2]-1; k++) {
    for (j = 0; j <= grid_points[1]-1; j++) {
      for (i = 0; i <= grid_points[0]-1; i++) {
        u[k][j][i][0] = 1.0;
        u[k][j][i][1] = 0.0;
        u[k][j][i][2] = 0.0;
        u[k][j][i][3] = 0.0;
        u[k][j][i][4] = 1.0;
      }
    }
  }

  //---------------------------------------------------------------------
  // first store the "interpolated" values everywhere on the grid    
  //---------------------------------------------------------------------
  for (k = 0; k <= grid_points[2]-1; k++) {
    zeta = (double)k * dnzm1;
    for (j = 0; j <= grid_points[1]-1; j++) {
      eta = (double)j * dnym1;
      for (i = 0; i <= grid_points[0]-1; i++) {
        xi = (double)i * dnxm1;

        for (ix = 0; ix < 2; ix++) {
          Pxi = (double)ix;
          exact_solution(Pxi, eta, zeta, &Pface[ix][0][0]);
        }

        for (iy = 0; iy < 2; iy++) {
          Peta = (double)iy;
          exact_solution(xi, Peta, zeta, &Pface[iy][1][0]);
        }

        for (iz = 0; iz < 2; iz++) {
          Pzeta = (double)iz;
          exact_solution(xi, eta, Pzeta, &Pface[iz][2][0]);
        }

        for (m = 0; m < 5; m++) {
          Pxi   = xi   * Pface[1][0][m] + (1.0-xi)   * Pface[0][0][m];
          Peta  = eta  * Pface[1][1][m] + (1.0-eta)  * Pface[0][1][m];
          Pzeta = zeta * Pface[1][2][m] + (1.0-zeta) * Pface[0][2][m];

          u[k][j][i][m] = Pxi + Peta + Pzeta - 
                          Pxi*Peta - Pxi*Pzeta - Peta*Pzeta + 
                          Pxi*Peta*Pzeta;
        }
      }
    }
  }


  //---------------------------------------------------------------------
  // now store the exact values on the boundaries        
  //---------------------------------------------------------------------

  //---------------------------------------------------------------------
  // west face                                                  
  //---------------------------------------------------------------------
  xi = 0.0;
  i  = 0;
  for (k = 0; k <= grid_points[2]-1; k++) {
    zeta = (double)k * dnzm1;
    for (j = 0; j <= grid_points[1]-1; j++) {
      eta = (double)j * dnym1;
      exact_solution(xi, eta, zeta, temp);
      for (m = 0; m < 5; m++) {
        u[k][j][i][m] = temp[m];
      }
    }
  }

  //---------------------------------------------------------------------
  // east face                                                      
  //---------------------------------------------------------------------
  xi = 1.0;
  i  = grid_points[0]-1;
  for (k = 0; k <= grid_points[2]-1; k++) {
    zeta = (double)k * dnzm1;
    for (j = 0; j <= grid_points[1]-1; j++) {
      eta = (double)j * dnym1;
      exact_solution(xi, eta, zeta, temp);
      for (m = 0; m < 5; m++) {
        u[k][j][i][m] = temp[m];
      }
    }
  }

  //---------------------------------------------------------------------
  // south face                                                 
  //---------------------------------------------------------------------
  eta = 0.0;
  j   = 0;
  for (k = 0; k <= grid_points[2]-1; k++) {
    zeta = (double)k * dnzm1;
    for (i = 0; i <= grid_points[0]-1; i++) {
      xi = (double)i * dnxm1;
      exact_solution(xi, eta, zeta, temp);
      for (m = 0; m < 5; m++) {
        u[k][j][i][m] = temp[m];
      }
    }
  }

  //---------------------------------------------------------------------
  // north face                                    
  //---------------------------------------------------------------------
  eta = 1.0;
  j   = grid_points[1]-1;
  for (k = 0; k <= grid_points[2]-1; k++) {
    zeta = (double)k * dnzm1;
    for (i = 0; i <= grid_points[0]-1; i++) {
      xi = (double)i * dnxm1;
      exact_solution(xi, eta, zeta, temp);
      for (m = 0; m < 5; m++) {
        u[k][j][i][m] = temp[m];
      }
    }
  }

  //---------------------------------------------------------------------
  // bottom face                                       
  //---------------------------------------------------------------------
  zeta = 0.0;
  k    = 0;
  for (j = 0; j <= grid_points[1]-1; j++) {
    eta = (double)j * dnym1;
    for (i =0; i <= grid_points[0]-1; i++) {
      xi = (double)i * dnxm1;
      exact_solution(xi, eta, zeta, temp);
      for (m = 0; m < 5; m++) {
        u[k][j][i][m] = temp[m];
      }
    }
  }

  //---------------------------------------------------------------------
  // top face     
  //---------------------------------------------------------------------
  zeta = 1.0;
  k    = grid_points[2]-1;
  for (j = 0; j <= grid_points[1]-1; j++) {
    eta = (double)j * dnym1;
    for (i =0; i <= grid_points[0]-1; i++) {
      xi = (double)i * dnxm1;
      exact_solution(xi, eta, zeta, temp);
      for (m = 0; m < 5; m++) {
        u[k][j][i][m] = temp[m];
      }
    }
  }

}


void lhsinit(int ni, int nj)
{
  int j, m;

  //---------------------------------------------------------------------
  // zap the whole left hand side for starters
  // set all diagonal values to 1. This is overkill, but convenient
  //---------------------------------------------------------------------
  for (j = 1; j <= nj; j++) {
    for (m = 0; m < 5; m++) {
      lhs [j][0][m] = 0.0;
      lhsp[j][0][m] = 0.0;
      lhsm[j][0][m] = 0.0;
      lhs [j][ni][m] = 0.0;
      lhsp[j][ni][m] = 0.0;
      lhsm[j][ni][m] = 0.0;
    }
    lhs [j][0][2] = 1.0;
    lhsp[j][0][2] = 1.0;
    lhsm[j][0][2] = 1.0;
    lhs [j][ni][2] = 1.0;
    lhsp[j][ni][2] = 1.0;
    lhsm[j][ni][2] = 1.0;
  }
}


void lhsinitj(int nj, int ni)
{
  int i, m;

  //---------------------------------------------------------------------
  // zap the whole left hand side for starters
  // set all diagonal values to 1. This is overkill, but convenient
  //---------------------------------------------------------------------
  for (i = 1; i <= ni; i++) {
    for (m = 0; m < 5; m++) {
      lhs [0][i][m] = 0.0;
      lhsp[0][i][m] = 0.0;
      lhsm[0][i][m] = 0.0;
      lhs [nj][i][m] = 0.0;
      lhsp[nj][i][m] = 0.0;
      lhsm[nj][i][m] = 0.0;
    }
    lhs [0][i][2] = 1.0;
    lhsp[0][i][2] = 1.0;
    lhsm[0][i][2] = 1.0;
    lhs [nj][i][2] = 1.0;
    lhsp[nj][i][2] = 1.0;
    lhsm[nj][i][2] = 1.0;
  }
}



==> NAS_files/SP_P4A/ninvr.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// block-diagonal matrix-vector multiplication              
//---------------------------------------------------------------------
void ninvr()
{
  int i, j, k;
  double r1, r2, r3, r4, r5, t1, t2;

  if (timeron) timer_start(t_ninvr);
  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        r1 = rhs[k][j][i][0];
        r2 = rhs[k][j][i][1];
        r3 = rhs[k][j][i][2];
        r4 = rhs[k][j][i][3];
        r5 = rhs[k][j][i][4];

        t1 = bt * r3;
        t2 = 0.5 * ( r4 + r5 );

        rhs[k][j][i][0] = -r2;
        rhs[k][j][i][1] =  r1;
        rhs[k][j][i][2] = bt * ( r4 - r5 );
        rhs[k][j][i][3] = -t1 + t2;
        rhs[k][j][i][4] =  t1 + t2;
      }
    }
  }
  if (timeron) timer_stop(t_ninvr);
}



==> NAS_files/SP_P4A/pinvr.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// block-diagonal matrix-vector multiplication                       
//---------------------------------------------------------------------
void pinvr()
{
  int i, j, k;
  double r1, r2, r3, r4, r5, t1, t2;

  if (timeron) timer_start(t_pinvr);
  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        r1 = rhs[k][j][i][0];
        r2 = rhs[k][j][i][1];
        r3 = rhs[k][j][i][2];
        r4 = rhs[k][j][i][3];
        r5 = rhs[k][j][i][4];

        t1 = bt * r1;
        t2 = 0.5 * ( r4 + r5 );

        rhs[k][j][i][0] =  bt * ( r4 - r5 );
        rhs[k][j][i][1] = -r3;
        rhs[k][j][i][2] =  r2;
        rhs[k][j][i][3] = -t1 + t2;
        rhs[k][j][i][4] =  t1 + t2;
      }
    }
  }
  if (timeron) timer_stop(t_pinvr);
}



==> NAS_files/SP_P4A/rhs.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include <math.h>
#include "header.h"

void compute_rhs()
{
  int i, j, k, m;
  double aux, rho_inv, uijk, up1, um1, vijk, vp1, vm1, wijk, wp1, wm1;

  if (timeron) timer_start(t_rhs);


  //---------------------------------------------------------------------
  // compute the reciprocal of density, and the kinetic energy, 
  // and the speed of sound. 
  //---------------------------------------------------------------------
  for (k = 0; k <= grid_points[2]-1; k++) {
    for (j = 0; j <= grid_points[1]-1; j++) {
      for (i = 0; i <= grid_points[0]-1; i++) {
        rho_inv = 1.0/u[k][j][i][0];
        rho_i[k][j][i] = rho_inv;
        us[k][j][i] = u[k][j][i][1] * rho_inv;
        vs[k][j][i] = u[k][j][i][2] * rho_inv;
        ws[k][j][i] = u[k][j][i][3] * rho_inv;
        square[k][j][i] = 0.5* (
            u[k][j][i][1]*u[k][j][i][1] + 
            u[k][j][i][2]*u[k][j][i][2] +
            u[k][j][i][3]*u[k][j][i][3] ) * rho_inv;
        qs[k][j][i] = square[k][j][i] * rho_inv;
        //-------------------------------------------------------------------
        // (don't need speed and ainx until the lhs computation)
        //-------------------------------------------------------------------
        aux = c1c2*rho_inv* (u[k][j][i][4] - square[k][j][i]);
        speed[k][j][i] = sqrt(aux);
      }
    }
  }

  //---------------------------------------------------------------------
  // copy the exact forcing term to the right hand side;  because 
  // this forcing term is known, we can store it on the whole grid
  // including the boundary                   
  //---------------------------------------------------------------------
  for (k = 0; k <= nz2+1; k++) {
    for (j = 0; j <= ny2+1; j++) {
      for (i = 0; i <= nx2+1; i++) {
        for (m = 0; m < 5; m++) {
          rhs[k][j][i][m] = forcing[k][j][i][m];
        }
      }
    }
  }

  //---------------------------------------------------------------------
  // compute xi-direction fluxes 
  //---------------------------------------------------------------------
  if (timeron) timer_start(t_rhsx);
  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        uijk = us[k][j][i];
        up1  = us[k][j][i+1];
        um1  = us[k][j][i-1];

        rhs[k][j][i][0] = rhs[k][j][i][0] + dx1tx1 * 
          (u[k][j][i+1][0] - 2.0*u[k][j][i][0] + u[k][j][i-1][0]) -
          tx2 * (u[k][j][i+1][1] - u[k][j][i-1][1]);

        rhs[k][j][i][1] = rhs[k][j][i][1] + dx2tx1 * 
          (u[k][j][i+1][1] - 2.0*u[k][j][i][1] + u[k][j][i-1][1]) +
          xxcon2*con43 * (up1 - 2.0*uijk + um1) -
          tx2 * (u[k][j][i+1][1]*up1 - u[k][j][i-1][1]*um1 +
                (u[k][j][i+1][4] - square[k][j][i+1] -
                 u[k][j][i-1][4] + square[k][j][i-1]) * c2);

        rhs[k][j][i][2] = rhs[k][j][i][2] + dx3tx1 * 
          (u[k][j][i+1][2] - 2.0*u[k][j][i][2] + u[k][j][i-1][2]) +
          xxcon2 * (vs[k][j][i+1] - 2.0*vs[k][j][i] + vs[k][j][i-1]) -
          tx2 * (u[k][j][i+1][2]*up1 - u[k][j][i-1][2]*um1);

        rhs[k][j][i][3] = rhs[k][j][i][3] + dx4tx1 * 
          (u[k][j][i+1][3] - 2.0*u[k][j][i][3] + u[k][j][i-1][3]) +
          xxcon2 * (ws[k][j][i+1] - 2.0*ws[k][j][i] + ws[k][j][i-1]) -
          tx2 * (u[k][j][i+1][3]*up1 - u[k][j][i-1][3]*um1);

        rhs[k][j][i][4] = rhs[k][j][i][4] + dx5tx1 * 
          (u[k][j][i+1][4] - 2.0*u[k][j][i][4] + u[k][j][i-1][4]) +
          xxcon3 * (qs[k][j][i+1] - 2.0*qs[k][j][i] + qs[k][j][i-1]) +
          xxcon4 * (up1*up1 -       2.0*uijk*uijk + um1*um1) +
          xxcon5 * (u[k][j][i+1][4]*rho_i[k][j][i+1] - 
                2.0*u[k][j][i][4]*rho_i[k][j][i] +
                    u[k][j][i-1][4]*rho_i[k][j][i-1]) -
          tx2 * ( (c1*u[k][j][i+1][4] - c2*square[k][j][i+1])*up1 -
                  (c1*u[k][j][i-1][4] - c2*square[k][j][i-1])*um1 );
      }
    }

    //---------------------------------------------------------------------
    // add fourth order xi-direction dissipation               
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      i = 1;
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m]- dssp * 
          (5.0*u[k][j][i][m] - 4.0*u[k][j][i+1][m] + u[k][j][i+2][m]);
      }

      i = 2;
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp * 
          (-4.0*u[k][j][i-1][m] + 6.0*u[k][j][i][m] -
            4.0*u[k][j][i+1][m] + u[k][j][i+2][m]);
      }
    }

    for (j = 1; j <= ny2; j++) {
      for (i = 3; i <= nx2-2; i++) {
        for (m = 0; m < 5; m++) {
          rhs[k][j][i][m] = rhs[k][j][i][m] - dssp * 
            ( u[k][j][i-2][m] - 4.0*u[k][j][i-1][m] + 
            6.0*u[k][j][i][m] - 4.0*u[k][j][i+1][m] + 
              u[k][j][i+2][m] );
        }
      }
    }

    for (j = 1; j <= ny2; j++) {
      i = nx2-1;
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp *
          ( u[k][j][i-2][m] - 4.0*u[k][j][i-1][m] + 
          6.0*u[k][j][i][m] - 4.0*u[k][j][i+1][m] );
      }

      i = nx2;
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp *
          ( u[k][j][i-2][m] - 4.0*u[k][j][i-1][m] + 5.0*u[k][j][i][m] );
      }
    }
  }
  {
  if (timeron) timer_stop(t_rhsx);

  //---------------------------------------------------------------------
  // compute eta-direction fluxes 
  //---------------------------------------------------------------------
  if (timeron) timer_start(t_rhsy);
  }
  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        vijk = vs[k][j][i];
        vp1  = vs[k][j+1][i];
        vm1  = vs[k][j-1][i];

        rhs[k][j][i][0] = rhs[k][j][i][0] + dy1ty1 * 
          (u[k][j+1][i][0] - 2.0*u[k][j][i][0] + u[k][j-1][i][0]) -
          ty2 * (u[k][j+1][i][2] - u[k][j-1][i][2]);

        rhs[k][j][i][1] = rhs[k][j][i][1] + dy2ty1 * 
          (u[k][j+1][i][1] - 2.0*u[k][j][i][1] + u[k][j-1][i][1]) +
          yycon2 * (us[k][j+1][i] - 2.0*us[k][j][i] + us[k][j-1][i]) -
          ty2 * (u[k][j+1][i][1]*vp1 - u[k][j-1][i][1]*vm1);

        rhs[k][j][i][2] = rhs[k][j][i][2] + dy3ty1 * 
          (u[k][j+1][i][2] - 2.0*u[k][j][i][2] + u[k][j-1][i][2]) +
          yycon2*con43 * (vp1 - 2.0*vijk + vm1) -
          ty2 * (u[k][j+1][i][2]*vp1 - u[k][j-1][i][2]*vm1 +
                (u[k][j+1][i][4] - square[k][j+1][i] - 
                 u[k][j-1][i][4] + square[k][j-1][i]) * c2);

        rhs[k][j][i][3] = rhs[k][j][i][3] + dy4ty1 * 
          (u[k][j+1][i][3] - 2.0*u[k][j][i][3] + u[k][j-1][i][3]) +
          yycon2 * (ws[k][j+1][i] - 2.0*ws[k][j][i] + ws[k][j-1][i]) -
          ty2 * (u[k][j+1][i][3]*vp1 - u[k][j-1][i][3]*vm1);

        rhs[k][j][i][4] = rhs[k][j][i][4] + dy5ty1 * 
          (u[k][j+1][i][4] - 2.0*u[k][j][i][4] + u[k][j-1][i][4]) +
          yycon3 * (qs[k][j+1][i] - 2.0*qs[k][j][i] + qs[k][j-1][i]) +
          yycon4 * (vp1*vp1       - 2.0*vijk*vijk + vm1*vm1) +
          yycon5 * (u[k][j+1][i][4]*rho_i[k][j+1][i] - 
                  2.0*u[k][j][i][4]*rho_i[k][j][i] +
                    u[k][j-1][i][4]*rho_i[k][j-1][i]) -
          ty2 * ((c1*u[k][j+1][i][4] - c2*square[k][j+1][i]) * vp1 -
                 (c1*u[k][j-1][i][4] - c2*square[k][j-1][i]) * vm1);
      }
    }

    //---------------------------------------------------------------------
    // add fourth order eta-direction dissipation         
    //---------------------------------------------------------------------
    j = 1;
    for (i = 1; i <= nx2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m]- dssp * 
          ( 5.0*u[k][j][i][m] - 4.0*u[k][j+1][i][m] + u[k][j+2][i][m]);
      }
    }

    j = 2;
    for (i = 1; i <= nx2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp * 
          (-4.0*u[k][j-1][i][m] + 6.0*u[k][j][i][m] -
            4.0*u[k][j+1][i][m] + u[k][j+2][i][m]);
      }
    }

    for (j = 3; j <= ny2-2; j++) {
      for (i = 1; i <= nx2; i++) {
        for (m = 0; m < 5; m++) {
          rhs[k][j][i][m] = rhs[k][j][i][m] - dssp * 
            ( u[k][j-2][i][m] - 4.0*u[k][j-1][i][m] + 
            6.0*u[k][j][i][m] - 4.0*u[k][j+1][i][m] + 
              u[k][j+2][i][m] );
        }
      }
    }

    j = ny2-1;
    for (i = 1; i <= nx2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp *
          ( u[k][j-2][i][m] - 4.0*u[k][j-1][i][m] + 
          6.0*u[k][j][i][m] - 4.0*u[k][j+1][i][m] );
      }
    }

    j = ny2;
    for (i = 1; i <= nx2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp *
          ( u[k][j-2][i][m] - 4.0*u[k][j-1][i][m] + 5.0*u[k][j][i][m] );
      }
    }
  }
  {
  if (timeron) timer_stop(t_rhsy);

  //---------------------------------------------------------------------
  // compute zeta-direction fluxes 
  //---------------------------------------------------------------------
  if (timeron) timer_start(t_rhsz);
  }
  for (k = 1; k <= grid_points[2]-2; k++) {
    for (j = 1; j <= grid_points[1]-2; j++) {
      for (i = 1; i <= grid_points[0]-2; i++) {
        wijk = ws[k][j][i];
        wp1  = ws[k+1][j][i];
        wm1  = ws[k-1][j][i];

        rhs[k][j][i][0] = rhs[k][j][i][0] + dz1tz1 * 
          (u[k+1][j][i][0] - 2.0*u[k][j][i][0] + u[k-1][j][i][0]) -
          tz2 * (u[k+1][j][i][3] - u[k-1][j][i][3]);

        rhs[k][j][i][1] = rhs[k][j][i][1] + dz2tz1 * 
          (u[k+1][j][i][1] - 2.0*u[k][j][i][1] + u[k-1][j][i][1]) +
          zzcon2 * (us[k+1][j][i] - 2.0*us[k][j][i] + us[k-1][j][i]) -
          tz2 * (u[k+1][j][i][1]*wp1 - u[k-1][j][i][1]*wm1);

        rhs[k][j][i][2] = rhs[k][j][i][2] + dz3tz1 * 
          (u[k+1][j][i][2] - 2.0*u[k][j][i][2] + u[k-1][j][i][2]) +
          zzcon2 * (vs[k+1][j][i] - 2.0*vs[k][j][i] + vs[k-1][j][i]) -
          tz2 * (u[k+1][j][i][2]*wp1 - u[k-1][j][i][2]*wm1);

        rhs[k][j][i][3] = rhs[k][j][i][3] + dz4tz1 * 
          (u[k+1][j][i][3] - 2.0*u[k][j][i][3] + u[k-1][j][i][3]) +
          zzcon2*con43 * (wp1 - 2.0*wijk + wm1) -
          tz2 * (u[k+1][j][i][3]*wp1 - u[k-1][j][i][3]*wm1 +
                (u[k+1][j][i][4] - square[k+1][j][i] - 
                 u[k-1][j][i][4] + square[k-1][j][i]) * c2);

        rhs[k][j][i][4] = rhs[k][j][i][4] + dz5tz1 * 
          (u[k+1][j][i][4] - 2.0*u[k][j][i][4] + u[k-1][j][i][4]) +
          zzcon3 * (qs[k+1][j][i] - 2.0*qs[k][j][i] + qs[k-1][j][i]) +
          zzcon4 * (wp1*wp1 - 2.0*wijk*wijk + wm1*wm1) +
          zzcon5 * (u[k+1][j][i][4]*rho_i[k+1][j][i] - 
                  2.0*u[k][j][i][4]*rho_i[k][j][i] +
                    u[k-1][j][i][4]*rho_i[k-1][j][i]) -
          tz2 * ((c1*u[k+1][j][i][4] - c2*square[k+1][j][i])*wp1 -
                 (c1*u[k-1][j][i][4] - c2*square[k-1][j][i])*wm1);
      }
    }
  }

  //---------------------------------------------------------------------
  // add fourth order zeta-direction dissipation                
  //---------------------------------------------------------------------
  k = 1;
  for (j = 1; j <= grid_points[1]-2; j++) {
    for (i = 1; i <= grid_points[0]-2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m]- dssp * 
          (5.0*u[k][j][i][m] - 4.0*u[k+1][j][i][m] + u[k+2][j][i][m]);
      }
    }
  }

  k = 2;
  for (j = 1; j <= grid_points[1]-2; j++) {
    for (i = 1; i <= grid_points[0]-2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp * 
          (-4.0*u[k-1][j][i][m] + 6.0*u[k][j][i][m] -
            4.0*u[k+1][j][i][m] + u[k+2][j][i][m]);
      }
    }
  }

  for (k = 3; k <= grid_points[2]-4; k++) {
    for (j = 1; j <= grid_points[1]-2; j++) {
      for (i = 1; i <= grid_points[0]-2; i++) {
        for (m = 0; m < 5; m++) {
          rhs[k][j][i][m] = rhs[k][j][i][m] - dssp * 
            ( u[k-2][j][i][m] - 4.0*u[k-1][j][i][m] + 
            6.0*u[k][j][i][m] - 4.0*u[k+1][j][i][m] + 
              u[k+2][j][i][m] );
        }
      }
    }
  }

  k = grid_points[2]-3;
  for (j = 1; j <= grid_points[1]-2; j++) {
    for (i = 1; i <= grid_points[0]-2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp *
          ( u[k-2][j][i][m] - 4.0*u[k-1][j][i][m] + 
          6.0*u[k][j][i][m] - 4.0*u[k+1][j][i][m] );
      }
    }
  }

  k = grid_points[2]-2;
  for (j = 1; j <= grid_points[1]-2; j++) {
    for (i = 1; i <= grid_points[0]-2; i++) {
      for (m = 0; m < 5; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - dssp *
          ( u[k-2][j][i][m] - 4.0*u[k-1][j][i][m] + 5.0*u[k][j][i][m] );
      }
    }
  }
  if (timeron) timer_stop(t_rhsz);

  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        for (m = 0; m < 5; m++) {
          rhs[k][j][i][m] = rhs[k][j][i][m] * dt;
        }
      }
    }
  }

  if (timeron) timer_stop(t_rhs);
}


==> NAS_files/SP_P4A/rose_x_solve_p4a.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//
//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//
//---------------------------------------------------------------------
// this function performs the solution of the approximate factorization
// step in the x-direction for all five matrix components
// simultaneously. The Thomas algorithm is employed to solve the
// systems for the x-lines. Boundary conditions are non-periodic
//---------------------------------------------------------------------
#define N 100
#define PROBLEM_SIZE 10
#include <omp.h> 

void x_solve()
{
  int i;
  int j;
  int k;
  int i1;
  int i2;
  int m;
  int IMAXP;
  int grid_points[100];
  double ru1;
  double fac1;
  double fac2;
  double comz6;
  double speed[100][100][100];
  double us[100][100][100];
  double comz1;
  double comz2;
  double comz3;
  double comz4;
  double comz5;
  double c1c5;
  double dxmax;
  double dttx1;
  double dttx2;
  double dx1;
  double dx2;
  double dx3;
  double dx4;
  double dx5;
  double dx6;
  double bt;
  double c2c4;
  double c2c3;
  double c3c4;
  double con43;
  double c2dttx1;
  double rho_i[100][100][100];
  double rhs[100][100][100][100];
//if (timeron) timer_start(t_xsolve);
  int nz2;
  int ny2;
  int nx2;
  for (k = 1; k <= nz2; k += 1) {
    double lhs[IMAXP + 1][IMAXP + 1][5];
//double rhon[PROBLEM_SIZE];
//double cv  [PROBLEM_SIZE];
    double lhsp[IMAXP + 1][IMAXP + 1][5];
    double lhsm[IMAXP + 1][IMAXP + 1][5];
//lhsinit(nx2+1, ny2);
/* lhsinit - START */
    int j_lhsinit;
    int m_lhsinit;
//---------------------------------------------------------------------
// zap the whole left hand side for starters
// set all diagonal values to 1. This is overkill, but convenient
//---------------------------------------------------------------------
    
#pragma omp parallel for private (j_lhsinit,m_lhsinit)
    for (j_lhsinit = 1; j_lhsinit <= ny2; j_lhsinit += 1) {
      
#pragma omp parallel for private (m_lhsinit)
      for (m_lhsinit = 0; m_lhsinit <= 4; m_lhsinit += 1) {
        lhs[j_lhsinit][0][m_lhsinit] = 0.0;
        lhsp[j_lhsinit][0][m_lhsinit] = 0.0;
        lhsm[j_lhsinit][0][m_lhsinit] = 0.0;
        lhs[j_lhsinit][nx2 + 1][m_lhsinit] = 0.0;
        lhsp[j_lhsinit][nx2 + 1][m_lhsinit] = 0.0;
        lhsm[j_lhsinit][nx2 + 1][m_lhsinit] = 0.0;
      }
      lhs[j_lhsinit][0][2] = 1.0;
      lhsp[j_lhsinit][0][2] = 1.0;
      lhsm[j_lhsinit][0][2] = 1.0;
      lhs[j_lhsinit][nx2 + 1][2] = 1.0;
      lhsp[j_lhsinit][nx2 + 1][2] = 1.0;
      lhsm[j_lhsinit][nx2 + 1][2] = 1.0;
    }
/* lhsinit - END */
//---------------------------------------------------------------------
// Computes the left hand side for the three x-factors  
//---------------------------------------------------------------------
//---------------------------------------------------------------------
// first fill the lhs for the u-eigenvalue                   
//---------------------------------------------------------------------
    for (j = 1; j <= ny2; j += 1) {
      double cv[162];
      double rhon[10];
      
#pragma omp parallel for private (ru1,i) firstprivate (c3c4)
      for (i = 0; i <= grid_points[0] - 1; i += 1) {
        ru1 = c3c4 * rho_i[k][j][i];
        cv[i] = us[k][j][i];
//rhon[i] = max(max(dx2+con43*ru1,dx5+c1c5*ru1), max(dxmax+ru1,dx1));
      }
      
#pragma omp parallel for private (i) firstprivate (dttx1,dttx2,c2dttx1)
      for (i = 1; i <= nx2; i += 1) {
        lhs[j][i][0] = 0.0;
        lhs[j][i][1] = -dttx2 * cv[i - 1] - dttx1 * rhon[i - 1];
        lhs[j][i][2] = 1.0 + c2dttx1 * rhon[i];
        lhs[j][i][3] = dttx2 * cv[i + 1] - dttx1 * rhon[i + 1];
        lhs[j][i][4] = 0.0;
      }
    }
//---------------------------------------------------------------------
// add fourth order dissipation                             
//---------------------------------------------------------------------
    
#pragma omp parallel for private (i,j)
    for (j = 1; j <= ny2; j += 1) {
      i = 1;
      lhs[j][i][2] = lhs[j][i][2] + comz5;
      lhs[j][i][3] = lhs[j][i][3] - comz4;
      lhs[j][i][4] = lhs[j][i][4] + comz1;
      lhs[j][i + 1][1] = lhs[j][i + 1][1] - comz4;
      lhs[j][i + 1][2] = lhs[j][i + 1][2] + comz6;
      lhs[j][i + 1][3] = lhs[j][i + 1][3] - comz4;
      lhs[j][i + 1][4] = lhs[j][i + 1][4] + comz1;
    }
    
#pragma omp parallel for private (i,j)
    for (j = 1; j <= ny2; j += 1) {
      
#pragma omp parallel for private (i)
      for (i = 3; i <= grid_points[0] - 4; i += 1) {
        lhs[j][i][0] = lhs[j][i][0] + comz1;
        lhs[j][i][1] = lhs[j][i][1] - comz4;
        lhs[j][i][2] = lhs[j][i][2] + comz6;
        lhs[j][i][3] = lhs[j][i][3] - comz4;
        lhs[j][i][4] = lhs[j][i][4] + comz1;
      }
    }
    
#pragma omp parallel for private (i,j) firstprivate (comz6,comz1,comz4,comz5)
    for (j = 1; j <= ny2; j += 1) {
      i = grid_points[0] - 3;
      lhs[j][i][0] = lhs[j][i][0] + comz1;
      lhs[j][i][1] = lhs[j][i][1] - comz4;
      lhs[j][i][2] = lhs[j][i][2] + comz6;
      lhs[j][i][3] = lhs[j][i][3] - comz4;
      lhs[j][i + 1][0] = lhs[j][i + 1][0] + comz1;
      lhs[j][i + 1][1] = lhs[j][i + 1][1] - comz4;
      lhs[j][i + 1][2] = lhs[j][i + 1][2] + comz5;
    }
//---------------------------------------------------------------------
// subsequently, fill the other factors (u+c), (u-c) by adding to 
// the first  
//---------------------------------------------------------------------
    
#pragma omp parallel for private (i,j) firstprivate (nx2)
    for (j = 1; j <= ny2; j += 1) {
      
#pragma omp parallel for private (i) firstprivate (dttx2)
      for (i = 1; i <= nx2; i += 1) {
        lhsp[j][i][0] = lhs[j][i][0];
        lhsp[j][i][1] = lhs[j][i][1] - dttx2 * speed[k][j][i - 1];
        lhsp[j][i][2] = lhs[j][i][2];
        lhsp[j][i][3] = lhs[j][i][3] + dttx2 * speed[k][j][i + 1];
        lhsp[j][i][4] = lhs[j][i][4];
        lhsm[j][i][0] = lhs[j][i][0];
        lhsm[j][i][1] = lhs[j][i][1] + dttx2 * speed[k][j][i - 1];
        lhsm[j][i][2] = lhs[j][i][2];
        lhsm[j][i][3] = lhs[j][i][3] - dttx2 * speed[k][j][i + 1];
        lhsm[j][i][4] = lhs[j][i][4];
      }
    }
//---------------------------------------------------------------------
// FORWARD ELIMINATION  
//---------------------------------------------------------------------
//---------------------------------------------------------------------
// perform the Thomas algorithm; first, FORWARD ELIMINATION     
//---------------------------------------------------------------------
    
#pragma omp parallel for private (i1,i2,fac1,i,j,m)
    for (j = 1; j <= ny2; j += 1) {
      for (i = 0; i <= grid_points[0] - 3; i += 1) {
        i1 = i + 1;
        i2 = i + 2;
        fac1 = 1.0 / lhs[j][i][2];
        lhs[j][i][3] = fac1 * lhs[j][i][3];
        lhs[j][i][4] = fac1 * lhs[j][i][4];
        
#pragma omp parallel for private (m) firstprivate (fac1)
        for (m = 0; m <= 2; m += 1) {
          rhs[k][j][i][m] = fac1 * rhs[k][j][i][m];
        }
        lhs[j][i1][2] = lhs[j][i1][2] - lhs[j][i1][1] * lhs[j][i][3];
        lhs[j][i1][3] = lhs[j][i1][3] - lhs[j][i1][1] * lhs[j][i][4];
        
#pragma omp parallel for private (m) firstprivate (i1)
        for (m = 0; m <= 2; m += 1) {
          rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhs[j][i1][1] * rhs[k][j][i][m];
        }
        lhs[j][i2][1] = lhs[j][i2][1] - lhs[j][i2][0] * lhs[j][i][3];
        lhs[j][i2][2] = lhs[j][i2][2] - lhs[j][i2][0] * lhs[j][i][4];
        
#pragma omp parallel for private (m) firstprivate (i2)
        for (m = 0; m <= 2; m += 1) {
          rhs[k][j][i2][m] = rhs[k][j][i2][m] - lhs[j][i2][0] * rhs[k][j][i][m];
        }
      }
    }
//---------------------------------------------------------------------
// The last two rows in this grid block are a bit different, 
// since they for (not have two more rows available for the
// elimination of off-diagonal entries
//---------------------------------------------------------------------
    
#pragma omp parallel for private (i,i1,fac1,fac2,j,m)
    for (j = 1; j <= ny2; j += 1) {
      i = grid_points[0] - 2;
      i1 = grid_points[0] - 1;
      fac1 = 1.0 / lhs[j][i][2];
      lhs[j][i][3] = fac1 * lhs[j][i][3];
      lhs[j][i][4] = fac1 * lhs[j][i][4];
      
#pragma omp parallel for private (m) firstprivate (fac1)
      for (m = 0; m <= 2; m += 1) {
        rhs[k][j][i][m] = fac1 * rhs[k][j][i][m];
      }
      lhs[j][i1][2] = lhs[j][i1][2] - lhs[j][i1][1] * lhs[j][i][3];
      lhs[j][i1][3] = lhs[j][i1][3] - lhs[j][i1][1] * lhs[j][i][4];
      
#pragma omp parallel for private (m) firstprivate (i)
      for (m = 0; m <= 2; m += 1) {
        rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhs[j][i1][1] * rhs[k][j][i][m];
      }
//---------------------------------------------------------------------
// scale the last row immediately 
//---------------------------------------------------------------------
      fac2 = 1.0 / lhs[j][i1][2];
      
#pragma omp parallel for private (m) firstprivate (i1,fac2)
      for (m = 0; m <= 2; m += 1) {
        rhs[k][j][i1][m] = fac2 * rhs[k][j][i1][m];
      }
    }
//---------------------------------------------------------------------
// for (the u+c and the u-c factors                 
//---------------------------------------------------------------------
    
#pragma omp parallel for private (i1,i2,m,fac1,i,j)
    for (j = 1; j <= ny2; j += 1) {
      for (i = 0; i <= grid_points[0] - 3; i += 1) {
        i1 = i + 1;
        i2 = i + 2;
        m = 3;
        fac1 = 1.0 / lhsp[j][i][2];
        lhsp[j][i][3] = fac1 * lhsp[j][i][3];
        lhsp[j][i][4] = fac1 * lhsp[j][i][4];
        rhs[k][j][i][m] = fac1 * rhs[k][j][i][m];
        lhsp[j][i1][2] = lhsp[j][i1][2] - lhsp[j][i1][1] * lhsp[j][i][3];
        lhsp[j][i1][3] = lhsp[j][i1][3] - lhsp[j][i1][1] * lhsp[j][i][4];
        rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhsp[j][i1][1] * rhs[k][j][i][m];
        lhsp[j][i2][1] = lhsp[j][i2][1] - lhsp[j][i2][0] * lhsp[j][i][3];
        lhsp[j][i2][2] = lhsp[j][i2][2] - lhsp[j][i2][0] * lhsp[j][i][4];
        rhs[k][j][i2][m] = rhs[k][j][i2][m] - lhsp[j][i2][0] * rhs[k][j][i][m];
        m = 4;
        fac1 = 1.0 / lhsm[j][i][2];
        lhsm[j][i][3] = fac1 * lhsm[j][i][3];
        lhsm[j][i][4] = fac1 * lhsm[j][i][4];
        rhs[k][j][i][m] = fac1 * rhs[k][j][i][m];
        lhsm[j][i1][2] = lhsm[j][i1][2] - lhsm[j][i1][1] * lhsm[j][i][3];
        lhsm[j][i1][3] = lhsm[j][i1][3] - lhsm[j][i1][1] * lhsm[j][i][4];
        rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhsm[j][i1][1] * rhs[k][j][i][m];
        lhsm[j][i2][1] = lhsm[j][i2][1] - lhsm[j][i2][0] * lhsm[j][i][3];
        lhsm[j][i2][2] = lhsm[j][i2][2] - lhsm[j][i2][0] * lhsm[j][i][4];
        rhs[k][j][i2][m] = rhs[k][j][i2][m] - lhsm[j][i2][0] * rhs[k][j][i][m];
      }
    }
//---------------------------------------------------------------------
// And again the last two rows separately
//---------------------------------------------------------------------
    
#pragma omp parallel for private (i,i1,m,fac1,j)
    for (j = 1; j <= ny2; j += 1) {
      i = grid_points[0] - 2;
      i1 = grid_points[0] - 1;
      m = 3;
      fac1 = 1.0 / lhsp[j][i][2];
      lhsp[j][i][3] = fac1 * lhsp[j][i][3];
      lhsp[j][i][4] = fac1 * lhsp[j][i][4];
      rhs[k][j][i][m] = fac1 * rhs[k][j][i][m];
      lhsp[j][i1][2] = lhsp[j][i1][2] - lhsp[j][i1][1] * lhsp[j][i][3];
      lhsp[j][i1][3] = lhsp[j][i1][3] - lhsp[j][i1][1] * lhsp[j][i][4];
      rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhsp[j][i1][1] * rhs[k][j][i][m];
      m = 4;
      fac1 = 1.0 / lhsm[j][i][2];
      lhsm[j][i][3] = fac1 * lhsm[j][i][3];
      lhsm[j][i][4] = fac1 * lhsm[j][i][4];
      rhs[k][j][i][m] = fac1 * rhs[k][j][i][m];
      lhsm[j][i1][2] = lhsm[j][i1][2] - lhsm[j][i1][1] * lhsm[j][i][3];
      lhsm[j][i1][3] = lhsm[j][i1][3] - lhsm[j][i1][1] * lhsm[j][i][4];
      rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhsm[j][i1][1] * rhs[k][j][i][m];
//---------------------------------------------------------------------
// Scale the last row immediately
//---------------------------------------------------------------------
      rhs[k][j][i1][3] = rhs[k][j][i1][3] / lhsp[j][i1][2];
      rhs[k][j][i1][4] = rhs[k][j][i1][4] / lhsm[j][i1][2];
    }
//---------------------------------------------------------------------
// BACKSUBSTITUTION 
//---------------------------------------------------------------------
    
#pragma omp parallel for private (i,i1,j,m)
    for (j = 1; j <= ny2; j += 1) {
      i = grid_points[0] - 2;
      i1 = grid_points[0] - 1;
      
#pragma omp parallel for private (m)
      for (m = 0; m <= 2; m += 1) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - lhs[j][i][3] * rhs[k][j][i1][m];
      }
      rhs[k][j][i][3] = rhs[k][j][i][3] - lhsp[j][i][3] * rhs[k][j][i1][3];
      rhs[k][j][i][4] = rhs[k][j][i][4] - lhsm[j][i][3] * rhs[k][j][i1][4];
    }
//---------------------------------------------------------------------
// The first three factors
//---------------------------------------------------------------------
    
#pragma omp parallel for private (i1,i2,i,j,m)
    for (j = 1; j <= ny2; j += 1) {
      for (i = grid_points[0] - 3; i >= 0; i += -1) {
        i1 = i + 1;
        i2 = i + 2;
        
#pragma omp parallel for private (m)
        for (m = 0; m <= 2; m += 1) {
          rhs[k][j][i][m] = rhs[k][j][i][m] - lhs[j][i][3] * rhs[k][j][i1][m] - lhs[j][i][4] * rhs[k][j][i2][m];
        }
//-------------------------------------------------------------------
// And the remaining two
//-------------------------------------------------------------------
        rhs[k][j][i][3] = rhs[k][j][i][3] - lhsp[j][i][3] * rhs[k][j][i1][3] - lhsp[j][i][4] * rhs[k][j][i2][3];
        rhs[k][j][i][4] = rhs[k][j][i][4] - lhsm[j][i][3] * rhs[k][j][i1][4] - lhsm[j][i][4] * rhs[k][j][i2][4];
      }
    }
  }
//---------------------------------------------------------------------
// Do the block-diagonal inversion          
//---------------------------------------------------------------------
//ninvr();
/* ninvr - START */
  int i_ninvr;
  int j_ninvr;
  int k_ninvr;
  double r1_ninvr;
  double r2_ninvr;
  double r3_ninvr;
  double r4_ninvr;
  double r5_ninvr;
  double t1_ninvr;
  double t2_ninvr;
  
#pragma omp parallel for private (r1_ninvr,r2_ninvr,r3_ninvr,r4_ninvr,r5_ninvr,t1_ninvr,t2_ninvr,i_ninvr,j_ninvr,k_ninvr) firstprivate (nz2,ny2)
  for (k_ninvr = 1; k_ninvr <= nz2; k_ninvr += 1) {
    
#pragma omp parallel for private (r1_ninvr,r2_ninvr,r3_ninvr,r4_ninvr,r5_ninvr,t1_ninvr,t2_ninvr,i_ninvr,j_ninvr) firstprivate (nx2)
    for (j_ninvr = 1; j_ninvr <= ny2; j_ninvr += 1) {
      
#pragma omp parallel for private (r1_ninvr,r2_ninvr,r3_ninvr,r4_ninvr,r5_ninvr,t1_ninvr,t2_ninvr,i_ninvr) firstprivate (bt)
      for (i_ninvr = 1; i_ninvr <= nx2; i_ninvr += 1) {
        r1_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][0];
        r2_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][1];
        r3_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][2];
        r4_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][3];
        r5_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][4];
        t1_ninvr = bt * r3_ninvr;
        t2_ninvr = 0.5 * (r4_ninvr + r5_ninvr);
        rhs[k_ninvr][j_ninvr][i_ninvr][0] = -r2_ninvr;
        rhs[k_ninvr][j_ninvr][i_ninvr][1] = r1_ninvr;
        rhs[k_ninvr][j_ninvr][i_ninvr][2] = bt * (r4_ninvr - r5_ninvr);
        rhs[k_ninvr][j_ninvr][i_ninvr][3] = -t1_ninvr + t2_ninvr;
        rhs[k_ninvr][j_ninvr][i_ninvr][4] = t1_ninvr + t2_ninvr;
      }
    }
  }
/* ninvr - END */
}


==> NAS_files/SP_P4A/set_constants.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"
#include <math.h>

void set_constants()
{
  ce[0][0]  = 2.0;
  ce[0][1]  = 0.0;
  ce[0][2]  = 0.0;
  ce[0][3]  = 4.0;
  ce[0][4]  = 5.0;
  ce[0][5]  = 3.0;
  ce[0][6]  = 0.5;
  ce[0][7]  = 0.02;
  ce[0][8]  = 0.01;
  ce[0][9]  = 0.03;
  ce[0][10] = 0.5;
  ce[0][11] = 0.4;
  ce[0][12] = 0.3;

  ce[1][0]  = 1.0;
  ce[1][1]  = 0.0;
  ce[1][2]  = 0.0;
  ce[1][3]  = 0.0;
  ce[1][4]  = 1.0;
  ce[1][5]  = 2.0;
  ce[1][6]  = 3.0;
  ce[1][7]  = 0.01;
  ce[1][8]  = 0.03;
  ce[1][9]  = 0.02;
  ce[1][10] = 0.4;
  ce[1][11] = 0.3;
  ce[1][12] = 0.5;

  ce[2][0]  = 2.0;
  ce[2][1]  = 2.0;
  ce[2][2]  = 0.0;
  ce[2][3]  = 0.0;
  ce[2][4]  = 0.0;
  ce[2][5]  = 2.0;
  ce[2][6]  = 3.0;
  ce[2][7]  = 0.04;
  ce[2][8]  = 0.03;
  ce[2][9]  = 0.05;
  ce[2][10] = 0.3;
  ce[2][11] = 0.5;
  ce[2][12] = 0.4;

  ce[3][0]  = 2.0;
  ce[3][1]  = 2.0;
  ce[3][2]  = 0.0;
  ce[3][3]  = 0.0;
  ce[3][4]  = 0.0;
  ce[3][5]  = 2.0;
  ce[3][6]  = 3.0;
  ce[3][7]  = 0.03;
  ce[3][8]  = 0.05;
  ce[3][9]  = 0.04;
  ce[3][10] = 0.2;
  ce[3][11] = 0.1;
  ce[3][12] = 0.3;

  ce[4][0]  = 5.0;
  ce[4][1]  = 4.0;
  ce[4][2]  = 3.0;
  ce[4][3]  = 2.0;
  ce[4][4]  = 0.1;
  ce[4][5]  = 0.4;
  ce[4][6]  = 0.3;
  ce[4][7]  = 0.05;
  ce[4][8]  = 0.04;
  ce[4][9]  = 0.03;
  ce[4][10] = 0.1;
  ce[4][11] = 0.3;
  ce[4][12] = 0.2;

  c1 = 1.4;
  c2 = 0.4;
  c3 = 0.1;
  c4 = 1.0;
  c5 = 1.4;

  bt = sqrt(0.5);

  dnxm1 = 1.0 / (double)(grid_points[0]-1);
  dnym1 = 1.0 / (double)(grid_points[1]-1);
  dnzm1 = 1.0 / (double)(grid_points[2]-1);

  c1c2 = c1 * c2;
  c1c5 = c1 * c5;
  c3c4 = c3 * c4;
  c1345 = c1c5 * c3c4;

  conz1 = (1.0-c1c5);

  tx1 = 1.0 / (dnxm1 * dnxm1);
  tx2 = 1.0 / (2.0 * dnxm1);
  tx3 = 1.0 / dnxm1;

  ty1 = 1.0 / (dnym1 * dnym1);
  ty2 = 1.0 / (2.0 * dnym1);
  ty3 = 1.0 / dnym1;

  tz1 = 1.0 / (dnzm1 * dnzm1);
  tz2 = 1.0 / (2.0 * dnzm1);
  tz3 = 1.0 / dnzm1;

  dx1 = 0.75;
  dx2 = 0.75;
  dx3 = 0.75;
  dx4 = 0.75;
  dx5 = 0.75;

  dy1 = 0.75;
  dy2 = 0.75;
  dy3 = 0.75;
  dy4 = 0.75;
  dy5 = 0.75;

  dz1 = 1.0;
  dz2 = 1.0;
  dz3 = 1.0;
  dz4 = 1.0;
  dz5 = 1.0;

  dxmax = max(dx3, dx4);
  dymax = max(dy2, dy4);
  dzmax = max(dz2, dz3);

  dssp = 0.25 * max(dx1, max(dy1, dz1));

  c4dssp = 4.0 * dssp;
  c5dssp = 5.0 * dssp;

  dttx1 = dt*tx1;
  dttx2 = dt*tx2;
  dtty1 = dt*ty1;
  dtty2 = dt*ty2;
  dttz1 = dt*tz1;
  dttz2 = dt*tz2;

  c2dttx1 = 2.0*dttx1;
  c2dtty1 = 2.0*dtty1;
  c2dttz1 = 2.0*dttz1;

  dtdssp = dt*dssp;

  comz1  = dtdssp;
  comz4  = 4.0*dtdssp;
  comz5  = 5.0*dtdssp;
  comz6  = 6.0*dtdssp;

  c3c4tx3 = c3c4*tx3;
  c3c4ty3 = c3c4*ty3;
  c3c4tz3 = c3c4*tz3;

  dx1tx1 = dx1*tx1;
  dx2tx1 = dx2*tx1;
  dx3tx1 = dx3*tx1;
  dx4tx1 = dx4*tx1;
  dx5tx1 = dx5*tx1;

  dy1ty1 = dy1*ty1;
  dy2ty1 = dy2*ty1;
  dy3ty1 = dy3*ty1;
  dy4ty1 = dy4*ty1;
  dy5ty1 = dy5*ty1;

  dz1tz1 = dz1*tz1;
  dz2tz1 = dz2*tz1;
  dz3tz1 = dz3*tz1;
  dz4tz1 = dz4*tz1;
  dz5tz1 = dz5*tz1;

  c2iv  = 2.5;
  con43 = 4.0/3.0;
  con16 = 1.0/6.0;

  xxcon1 = c3c4tx3*con43*tx3;
  xxcon2 = c3c4tx3*tx3;
  xxcon3 = c3c4tx3*conz1*tx3;
  xxcon4 = c3c4tx3*con16*tx3;
  xxcon5 = c3c4tx3*c1c5*tx3;

  yycon1 = c3c4ty3*con43*ty3;
  yycon2 = c3c4ty3*ty3;
  yycon3 = c3c4ty3*conz1*ty3;
  yycon4 = c3c4ty3*con16*ty3;
  yycon5 = c3c4ty3*c1c5*ty3;

  zzcon1 = c3c4tz3*con43*tz3;
  zzcon2 = c3c4tz3*tz3;
  zzcon3 = c3c4tz3*conz1*tz3;
  zzcon4 = c3c4tz3*con16*tz3;
  zzcon5 = c3c4tz3*c1c5*tz3;
}



==> NAS_files/SP_P4A/sp.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

//---------------------------------------------------------------------
// program SP
//---------------------------------------------------------------------

#include <stdio.h>
#include <stdlib.h>
#ifdef _OPENMP
#include <omp.h>
#endif

#include "header.h"
#include "print_results.h"

/* common /global/ */
int grid_points[3], nx2, ny2, nz2;
logical timeron;

/* common /constants/ */
double tx1, tx2, tx3, ty1, ty2, ty3, tz1, tz2, tz3, 
       dx1, dx2, dx3, dx4, dx5, dy1, dy2, dy3, dy4, 
       dy5, dz1, dz2, dz3, dz4, dz5, dssp, dt, 
       ce[5][13], dxmax, dymax, dzmax, xxcon1, xxcon2, 
       xxcon3, xxcon4, xxcon5, dx1tx1, dx2tx1, dx3tx1,
       dx4tx1, dx5tx1, yycon1, yycon2, yycon3, yycon4,
       yycon5, dy1ty1, dy2ty1, dy3ty1, dy4ty1, dy5ty1,
       zzcon1, zzcon2, zzcon3, zzcon4, zzcon5, dz1tz1, 
       dz2tz1, dz3tz1, dz4tz1, dz5tz1, dnxm1, dnym1, 
       dnzm1, c1c2, c1c5, c3c4, c1345, conz1, c1, c2, 
       c3, c4, c5, c4dssp, c5dssp, dtdssp, dttx1, bt,
       dttx2, dtty1, dtty2, dttz1, dttz2, c2dttx1, 
       c2dtty1, c2dttz1, comz1, comz4, comz5, comz6, 
       c3c4tx3, c3c4ty3, c3c4tz3, c2iv, con43, con16;


/* common /fields/ */
double u      [KMAX][JMAXP+1][IMAXP+1][5];
double us     [KMAX][JMAXP+1][IMAXP+1];
double vs     [KMAX][JMAXP+1][IMAXP+1];
double ws     [KMAX][JMAXP+1][IMAXP+1];
double qs     [KMAX][JMAXP+1][IMAXP+1];
double rho_i  [KMAX][JMAXP+1][IMAXP+1];
double speed  [KMAX][JMAXP+1][IMAXP+1];
double square [KMAX][JMAXP+1][IMAXP+1];
double rhs    [KMAX][JMAXP+1][IMAXP+1][5];
double forcing[KMAX][JMAXP+1][IMAXP+1][5];

/* common /work_1d/ */
double cv  [PROBLEM_SIZE];
double rhon[PROBLEM_SIZE];
double rhos[PROBLEM_SIZE];
double rhoq[PROBLEM_SIZE];
double cuf [PROBLEM_SIZE];
double q   [PROBLEM_SIZE];
double ue [PROBLEM_SIZE][5];
double buf[PROBLEM_SIZE][5];


/* common /work_lhs/ */
double lhs [IMAXP+1][IMAXP+1][5];
double lhsp[IMAXP+1][IMAXP+1][5];
double lhsm[IMAXP+1][IMAXP+1][5];



int main(int argc, char *argv[])
{
  int i, niter, step, n3;
  double mflops, t, tmax, trecs[t_last+1];
  logical verified;
  char Class;
  char *t_names[t_last+1];

  //---------------------------------------------------------------------
  // Read input file (if it exists), else take
  // defaults from parameters
  //---------------------------------------------------------------------
  FILE *fp;
  if ((fp = fopen("timer.flag", "r")) != NULL) {
    timeron = true;
    t_names[t_total] = "total";
    t_names[t_rhsx] = "rhsx";
    t_names[t_rhsy] = "rhsy";
    t_names[t_rhsz] = "rhsz";
    t_names[t_rhs] = "rhs";
    t_names[t_xsolve] = "xsolve";
    t_names[t_ysolve] = "ysolve";
    t_names[t_zsolve] = "zsolve";
    t_names[t_rdis1] = "redist1";
    t_names[t_rdis2] = "redist2";
    t_names[t_tzetar] = "tzetar";
    t_names[t_ninvr] = "ninvr";
    t_names[t_pinvr] = "pinvr";
    t_names[t_txinvr] = "txinvr";
    t_names[t_add] = "add";
    fclose(fp);
  } else {
    timeron = false;
  }

  printf("\n\n NAS Parallel Benchmarks (NPB3.3-OMP-C) - SP Benchmark\n\n");

  if ((fp = fopen("inputsp.data", "r")) != NULL) {
    int result;
    printf(" Reading from input file inputsp.data\n");
    result = fscanf(fp, "%d", &niter);
    while (fgetc(fp) != '\n');
    result = fscanf(fp, "%lf", &dt);
    while (fgetc(fp) != '\n');
    result = fscanf(fp, "%d%d%d", &grid_points[0], &grid_points[1], &grid_points[2]);
    fclose(fp);
  } else {
    printf(" No input file inputsp.data. Using compiled defaults\n");
    niter = NITER_DEFAULT;
    dt    = DT_DEFAULT;
    grid_points[0] = PROBLEM_SIZE;
    grid_points[1] = PROBLEM_SIZE;
    grid_points[2] = PROBLEM_SIZE;
  }

  printf(" Size: %4dx%4dx%4d\n", 
      grid_points[0], grid_points[1], grid_points[2]);
  printf(" Iterations: %4d    dt:  %11.7f\n", niter, dt);
  printf(" Number of available threads: %5d\n", omp_get_max_threads());
  printf("\n");

  if ((grid_points[0] > IMAX) ||
      (grid_points[1] > JMAX) ||
      (grid_points[2] > KMAX) ) {
    printf(" %d, %d, %d\n", grid_points[0], grid_points[1], grid_points[2]);
    printf(" Problem size too big for compiled array sizes\n");
    return 0;
  }
  nx2 = grid_points[0] - 2;
  ny2 = grid_points[1] - 2;
  nz2 = grid_points[2] - 2;

  set_constants();

  for (i = 1; i <= t_last; i++) {
    timer_clear(i);
  }

  exact_rhs();

  initialize();

  //---------------------------------------------------------------------
  // do one time step to touch all code, and reinitialize
  //---------------------------------------------------------------------
  adi();
  initialize();

  for (i = 1; i <= t_last; i++) {
    timer_clear(i);
  }
  timer_start(1);

  for (step = 1; step <= niter; step++) {
    if ((step % 20) == 0 || step == 1) {
      printf(" Time step %4d\n", step);
    }

    adi();
  }

  timer_stop(1);
  tmax = timer_read(1);

  verify(niter, &Class, &verified);

  if (tmax != 0.0) {
    n3 = grid_points[0]*grid_points[1]*grid_points[2];
    t = (grid_points[0]+grid_points[1]+grid_points[2])/3.0;
    mflops = (881.174 * (double)n3
             - 4683.91 * (t * t)
             + 11484.5 * t
             - 19272.4) * (double)niter / (tmax*1000000.0);
  } else {
    mflops = 0.0;
  }

  print_results("SP", Class, grid_points[0], 
                grid_points[1], grid_points[2], niter, 
                tmax, mflops, "          floating point", 
                verified, NPBVERSION,COMPILETIME, CS1, CS2, CS3, CS4, CS5, 
                CS6, "(none)");

  //---------------------------------------------------------------------
  // More timers
  //---------------------------------------------------------------------
  if (timeron) {
    for (i = 1; i <= t_last; i++) {
      trecs[i] = timer_read(i);
    }
    if (tmax == 0.0) tmax = 1.0;

    printf("  SECTION   Time (secs)\n");
    for (i = 1; i <= t_last; i++) {
      printf("  %-8s:%9.3f  (%6.2f%%)\n", 
          t_names[i], trecs[i], trecs[i]*100./tmax);
      if (i == t_rhs) {
        t = trecs[t_rhsx] + trecs[t_rhsy] + trecs[t_rhsz];
        printf("    --> %8s:%9.3f  (%6.2f%%)\n", "sub-rhs", t, t*100./tmax);
        t = trecs[t_rhs] - t;
        printf("    --> %8s:%9.3f  (%6.2f%%)\n", "rest-rhs", t, t*100./tmax);
      } else if (i == t_zsolve) {
        t = trecs[t_zsolve] - trecs[t_rdis1] - trecs[t_rdis2];
        printf("    --> %8s:%9.3f  (%6.2f%%)\n", "sub-zsol", t, t*100./tmax);
      } else if (i == t_rdis2) {
        t = trecs[t_rdis1] + trecs[t_rdis2];
        printf("    --> %8s:%9.3f  (%6.2f%%)\n", "redist", t, t*100./tmax);
      }
    }
  }

  return 0;
}



==> NAS_files/SP_P4A/txinvr.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// block-diagonal matrix-vector multiplication                  
//---------------------------------------------------------------------
void txinvr()
{
  int i, j, k;
  double t1, t2, t3, ac, ru1, uu, vv, ww, r1, r2, r3, r4, r5, ac2inv;

  if (timeron) timer_start(t_txinvr);

  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        ru1 = rho_i[k][j][i];
        uu = us[k][j][i];
        vv = vs[k][j][i];
        ww = ws[k][j][i];
        ac = speed[k][j][i];
        ac2inv = ac*ac;

        r1 = rhs[k][j][i][0];
        r2 = rhs[k][j][i][1];
        r3 = rhs[k][j][i][2];
        r4 = rhs[k][j][i][3];
        r5 = rhs[k][j][i][4];

        t1 = c2 / ac2inv * ( qs[k][j][i]*r1 - uu*r2  - vv*r3 - ww*r4 + r5 );
        t2 = bt * ru1 * ( uu * r1 - r2 );
        t3 = ( bt * ru1 * ac ) * t1;

        rhs[k][j][i][0] = r1 - t1;
        rhs[k][j][i][1] = - ru1 * ( ww*r1 - r4 );
        rhs[k][j][i][2] =   ru1 * ( vv*r1 - r3 );
        rhs[k][j][i][3] = - t2 + t3;
        rhs[k][j][i][4] =   t2 + t3;
      }
    }
  }
  if (timeron) timer_stop(t_txinvr);
}



==> NAS_files/SP_P4A/tzetar.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// block-diagonal matrix-vector multiplication                       
//---------------------------------------------------------------------
void tzetar()
{
  int i, j, k;
  double t1, t2, t3, ac, xvel, yvel, zvel, r1, r2, r3, r4, r5;
  double btuz, ac2u, uzik1;

  if (timeron) timer_start(t_tzetar);

  for (k = 1; k <= nz2; k++) {
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        xvel = us[k][j][i];
        yvel = vs[k][j][i];
        zvel = ws[k][j][i];
        ac   = speed[k][j][i];

        ac2u = ac*ac;

        r1 = rhs[k][j][i][0];
        r2 = rhs[k][j][i][1];
        r3 = rhs[k][j][i][2];
        r4 = rhs[k][j][i][3];
        r5 = rhs[k][j][i][4];     

        uzik1 = u[k][j][i][0];
        btuz  = bt * uzik1;

        t1 = btuz/ac * (r4 + r5);
        t2 = r3 + t1;
        t3 = btuz * (r4 - r5);

        rhs[k][j][i][0] = t2;
        rhs[k][j][i][1] = -uzik1*r2 + xvel*t2;
        rhs[k][j][i][2] =  uzik1*r1 + yvel*t2;
        rhs[k][j][i][3] =  zvel*t2  + t3;
        rhs[k][j][i][4] =  uzik1*(-xvel*r2 + yvel*r1) + 
                           qs[k][j][i]*t2 + c2iv*ac2u*t1 + zvel*t3;
      }
    }
  }
  if (timeron) timer_stop(t_tzetar);
}



==> NAS_files/SP_P4A/verify.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include <stdio.h>
#include <math.h>

#include "header.h"

//---------------------------------------------------------------------
// verification routine                         
//---------------------------------------------------------------------
void verify(int no_time_steps, char *Class, logical *verified)
{
  double xcrref[5], xceref[5], xcrdif[5], xcedif[5];
  double epsilon, xce[5], xcr[5], dtref = 0.0;
  int m;

  //---------------------------------------------------------------------
  // tolerance level
  //---------------------------------------------------------------------
  epsilon = 1.0e-08;


  //---------------------------------------------------------------------
  // compute the error norm and the residual norm, and exit if not printing
  //---------------------------------------------------------------------
  error_norm(xce);
  compute_rhs();

  rhs_norm(xcr);

  for (m = 0; m < 5; m++) {
    xcr[m] = xcr[m] / dt;
  }

  *Class = 'U';
  *verified = true;

  for (m = 0; m < 5; m++) {
    xcrref[m] = 1.0;
    xceref[m] = 1.0;
  }

  //---------------------------------------------------------------------
  // reference data for 12X12X12 grids after 100 time steps, 
  // with DT = 1.50e-02
  //---------------------------------------------------------------------
  if ( (grid_points[0] == 12) && (grid_points[1] == 12) &&
       (grid_points[2] == 12) && (no_time_steps == 100) ) {
    *Class = 'S';
    dtref = 1.5e-2;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of residual.
    //---------------------------------------------------------------------
    xcrref[0] = 2.7470315451339479e-02;
    xcrref[1] = 1.0360746705285417e-02;
    xcrref[2] = 1.6235745065095532e-02;
    xcrref[3] = 1.5840557224455615e-02;
    xcrref[4] = 3.4849040609362460e-02;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of solution error.
    //---------------------------------------------------------------------
    xceref[0] = 2.7289258557377227e-05;
    xceref[1] = 1.0364446640837285e-05;
    xceref[2] = 1.6154798287166471e-05;
    xceref[3] = 1.5750704994480102e-05;
    xceref[4] = 3.4177666183390531e-05;

    //---------------------------------------------------------------------
    // reference data for 36X36X36 grids after 400 time steps, 
    // with DT = 1.5e-03
    //---------------------------------------------------------------------
  } else if ( (grid_points[0] == 36) && (grid_points[1] == 36) &&
              (grid_points[2] == 36) && (no_time_steps == 400) ) {
    *Class = 'W';
    dtref = 1.5e-3;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of residual.
    //---------------------------------------------------------------------
    xcrref[0] = 0.1893253733584e-02;
    xcrref[1] = 0.1717075447775e-03;
    xcrref[2] = 0.2778153350936e-03;
    xcrref[3] = 0.2887475409984e-03;
    xcrref[4] = 0.3143611161242e-02;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of solution error.
    //---------------------------------------------------------------------
    xceref[0] = 0.7542088599534e-04;
    xceref[1] = 0.6512852253086e-05;
    xceref[2] = 0.1049092285688e-04;
    xceref[3] = 0.1128838671535e-04;
    xceref[4] = 0.1212845639773e-03;

    //---------------------------------------------------------------------
    // reference data for 64X64X64 grids after 400 time steps, 
    // with DT = 1.5e-03
    //---------------------------------------------------------------------
  } else if ( (grid_points[0] == 64) && (grid_points[1] == 64) &&
              (grid_points[2] == 64) && (no_time_steps == 400) ) {
    *Class = 'A';
    dtref = 1.5e-3;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of residual.
    //---------------------------------------------------------------------
    xcrref[0] = 2.4799822399300195;
    xcrref[1] = 1.1276337964368832;
    xcrref[2] = 1.5028977888770491;
    xcrref[3] = 1.4217816211695179;
    xcrref[4] = 2.1292113035138280;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of solution error.
    //---------------------------------------------------------------------
    xceref[0] = 1.0900140297820550e-04;
    xceref[1] = 3.7343951769282091e-05;
    xceref[2] = 5.0092785406541633e-05;
    xceref[3] = 4.7671093939528255e-05;
    xceref[4] = 1.3621613399213001e-04;

    //---------------------------------------------------------------------
    // reference data for 102X102X102 grids after 400 time steps,
    // with DT = 1.0e-03
    //---------------------------------------------------------------------
  } else if ( (grid_points[0] == 102) && (grid_points[1] == 102) &&
              (grid_points[2] == 102) && (no_time_steps == 400) ) {
    *Class = 'B';
    dtref = 1.0e-3;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of residual.
    //---------------------------------------------------------------------
    xcrref[0] = 0.6903293579998e+02;
    xcrref[1] = 0.3095134488084e+02;
    xcrref[2] = 0.4103336647017e+02;
    xcrref[3] = 0.3864769009604e+02;
    xcrref[4] = 0.5643482272596e+02;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of solution error.
    //---------------------------------------------------------------------
    xceref[0] = 0.9810006190188e-02;
    xceref[1] = 0.1022827905670e-02;
    xceref[2] = 0.1720597911692e-02;
    xceref[3] = 0.1694479428231e-02;
    xceref[4] = 0.1847456263981e-01;

    //---------------------------------------------------------------------
    // reference data for 162X162X162 grids after 400 time steps,
    // with DT = 0.67e-03
    //---------------------------------------------------------------------
  } else if ( (grid_points[0] == 162) && (grid_points[1] == 162) &&
              (grid_points[2] == 162) && (no_time_steps == 400) ) {
    *Class = 'C';
    dtref = 0.67e-3;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of residual.
    //---------------------------------------------------------------------
    xcrref[0] = 0.5881691581829e+03;
    xcrref[1] = 0.2454417603569e+03;
    xcrref[2] = 0.3293829191851e+03;
    xcrref[3] = 0.3081924971891e+03;
    xcrref[4] = 0.4597223799176e+03;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of solution error.
    //---------------------------------------------------------------------
    xceref[0] = 0.2598120500183e+00;
    xceref[1] = 0.2590888922315e-01;
    xceref[2] = 0.5132886416320e-01;
    xceref[3] = 0.4806073419454e-01;
    xceref[4] = 0.5483377491301e+00;

    //---------------------------------------------------------------------
    // reference data for 408X408X408 grids after 500 time steps,
    // with DT = 0.3e-03
    //---------------------------------------------------------------------
  } else if ( (grid_points[0] == 408) && (grid_points[1] == 408) &&
              (grid_points[2] == 408) && (no_time_steps == 500) ) {
    *Class = 'D';
    dtref = 0.30e-3;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of residual.
    //---------------------------------------------------------------------
    xcrref[0] = 0.1044696216887e+05;
    xcrref[1] = 0.3204427762578e+04;
    xcrref[2] = 0.4648680733032e+04;
    xcrref[3] = 0.4238923283697e+04;
    xcrref[4] = 0.7588412036136e+04;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of solution error.
    //---------------------------------------------------------------------
    xceref[0] = 0.5089471423669e+01;
    xceref[1] = 0.5323514855894e+00;
    xceref[2] = 0.1187051008971e+01;
    xceref[3] = 0.1083734951938e+01;
    xceref[4] = 0.1164108338568e+02;

    //---------------------------------------------------------------------
    // reference data for 1020X1020X1020 grids after 500 time steps,
    // with DT = 0.1e-03
    //---------------------------------------------------------------------
  } else if ( (grid_points[0] == 1020) && (grid_points[1] == 1020) &&
              (grid_points[2] == 1020) && (no_time_steps == 500) ) {
    *Class = 'E';
    dtref = 0.10e-3;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of residual.
    //---------------------------------------------------------------------
    xcrref[0] = 0.6255387422609e+05;
    xcrref[1] = 0.1495317020012e+05;
    xcrref[2] = 0.2347595750586e+05;
    xcrref[3] = 0.2091099783534e+05;
    xcrref[4] = 0.4770412841218e+05;

    //---------------------------------------------------------------------
    // Reference values of RMS-norms of solution error.
    //---------------------------------------------------------------------
    xceref[0] = 0.6742735164909e+02;
    xceref[1] = 0.5390656036938e+01;
    xceref[2] = 0.1680647196477e+02;
    xceref[3] = 0.1536963126457e+02;
    xceref[4] = 0.1575330146156e+03;
  } else {
    *verified = false;
  }

  //---------------------------------------------------------------------
  // verification test for residuals if gridsize is one of 
  // the defined grid sizes above (class .ne. 'U')
  //---------------------------------------------------------------------

  //---------------------------------------------------------------------
  // Compute the difference of solution values and the known reference values.
  //---------------------------------------------------------------------
  for (m = 0; m < 5; m++) {
    xcrdif[m] = fabs((xcr[m]-xcrref[m])/xcrref[m]);
    xcedif[m] = fabs((xce[m]-xceref[m])/xceref[m]);
  }

  //---------------------------------------------------------------------
  // Output the comparison of computed results to known cases.
  //---------------------------------------------------------------------
  if (*Class != 'U') {
    printf(" Verification being performed for class %c\n", *Class);
    printf(" accuracy setting for epsilon = %20.13E\n", epsilon);
    *verified = (fabs(dt-dtref) <= epsilon);
    if (!(*verified)) {  
      *Class = 'U';
      printf(" DT does not match the reference value of %15.8E\n", dtref);
    } 
  } else {
    printf(" Unknown class\n");
  }

  if (*Class != 'U') {
    printf(" Comparison of RMS-norms of residual\n");
  } else {
    printf(" RMS-norms of residual\n");
  }

  for (m = 0; m < 5; m++) {
    if (*Class == 'U') {
      printf("          %2d%20.13E\n", m+1, xcr[m]);
    } else if (xcrdif[m] <= epsilon) {
      printf("          %2d%20.13E%20.13E%20.13E\n",
          m+1, xcr[m], xcrref[m], xcrdif[m]);
    } else  {
      *verified = false;
      printf(" FAILURE: %2d%20.13E%20.13E%20.13E\n",
          m+1, xcr[m], xcrref[m], xcrdif[m]);
    }
  }

  if (*Class != 'U') {
    printf(" Comparison of RMS-norms of solution error\n");
  } else {
    printf(" RMS-norms of solution error\n");
  }
        
  for (m = 0; m < 5; m++) {
    if (*Class == 'U') {
      printf("          %2d%20.13E\n", m+1, xce[m]);
    } else if (xcedif[m] <= epsilon) {
      printf("          %2d%20.13E%20.13E%20.13E\n",
          m+1, xce[m], xceref[m], xcedif[m]);
    } else {
      *verified = false;
      printf(" FAILURE: %2d%20.13E%20.13E%20.13E\n",
          m+1, xce[m], xceref[m], xcedif[m]);
    }
  }
        
  if (*Class == 'U') {
    printf(" No reference values provided\n");
    printf(" No verification performed\n");
  } else if (*verified) {
    printf(" Verification Successful\n");
  } else {
    printf(" Verification failed\n");
  }
}



==> NAS_files/SP_P4A/x_solve.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// this function performs the solution of the approximate factorization
// step in the x-direction for all five matrix components
// simultaneously. The Thomas algorithm is employed to solve the
// systems for the x-lines. Boundary conditions are non-periodic
//---------------------------------------------------------------------
void x_solve()
{
  int i, j, k, i1, i2, m;
  double ru1, fac1, fac2;

  if (timeron) timer_start(t_xsolve);
#pragma omp parallel for private(j, m, i2, i1, i, fac1, fac2, ru1)
  for (k = 1; k <= nz2; k++) {
double lhs [IMAXP+1][IMAXP+1][5];
//double rhon[PROBLEM_SIZE];
//double cv  [PROBLEM_SIZE];
double lhsp[IMAXP+1][IMAXP+1][5];
double lhsm[IMAXP+1][IMAXP+1][5];
    //lhsinit(nx2+1, ny2);
/* lhsinit - START */
int j_lhsinit, m_lhsinit;

  //---------------------------------------------------------------------
  // zap the whole left hand side for starters
  // set all diagonal values to 1. This is overkill, but convenient
  //---------------------------------------------------------------------

  for (j_lhsinit = 1; j_lhsinit <= ny2; j_lhsinit++) {
    for (m_lhsinit = 0; m_lhsinit < 5; m_lhsinit++) {
      lhs [j_lhsinit][0][m_lhsinit] = 0.0;
      lhsp[j_lhsinit][0][m_lhsinit] = 0.0;
      lhsm[j_lhsinit][0][m_lhsinit] = 0.0;
      lhs [j_lhsinit][nx2+1][m_lhsinit] = 0.0;
      lhsp[j_lhsinit][nx2+1][m_lhsinit] = 0.0;
      lhsm[j_lhsinit][nx2+1][m_lhsinit] = 0.0;
    }
    lhs [j_lhsinit][0][2] = 1.0;
    lhsp[j_lhsinit][0][2] = 1.0;
    lhsm[j_lhsinit][0][2] = 1.0;
    lhs [j_lhsinit][nx2+1][2] = 1.0;
    lhsp[j_lhsinit][nx2+1][2] = 1.0;
    lhsm[j_lhsinit][nx2+1][2] = 1.0;
  }
/* lhsinit - END */

    //---------------------------------------------------------------------
    // Computes the left hand side for the three x-factors  
    //---------------------------------------------------------------------

    //---------------------------------------------------------------------
    // first fill the lhs for the u-eigenvalue                   
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
double cv[162];
double rhon[PROBLEM_SIZE];
      for (i = 0; i <= grid_points[0]-1; i++) {
        ru1 = c3c4*rho_i[k][j][i];
        cv[i] = us[k][j][i];
        rhon[i] = max(max(dx2+con43*ru1,dx5+c1c5*ru1), max(dxmax+ru1,dx1));
      }

      for (i = 1; i <= nx2; i++) {
        lhs[j][i][0] =  0.0;
        lhs[j][i][1] = -dttx2 * cv[i-1] - dttx1 * rhon[i-1];
        lhs[j][i][2] =  1.0 + c2dttx1 * rhon[i];
        lhs[j][i][3] =  dttx2 * cv[i+1] - dttx1 * rhon[i+1];
        lhs[j][i][4] =  0.0;
      }
    }

    //---------------------------------------------------------------------
    // add fourth order dissipation                             
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      i = 1;
      lhs[j][i][2] = lhs[j][i][2] + comz5;
      lhs[j][i][3] = lhs[j][i][3] - comz4;
      lhs[j][i][4] = lhs[j][i][4] + comz1;

      lhs[j][i+1][1] = lhs[j][i+1][1] - comz4;
      lhs[j][i+1][2] = lhs[j][i+1][2] + comz6;
      lhs[j][i+1][3] = lhs[j][i+1][3] - comz4;
      lhs[j][i+1][4] = lhs[j][i+1][4] + comz1;
    }

    for (j = 1; j <= ny2; j++) {
      for (i = 3; i <= grid_points[0]-4; i++) {
        lhs[j][i][0] = lhs[j][i][0] + comz1;
        lhs[j][i][1] = lhs[j][i][1] - comz4;
        lhs[j][i][2] = lhs[j][i][2] + comz6;
        lhs[j][i][3] = lhs[j][i][3] - comz4;
        lhs[j][i][4] = lhs[j][i][4] + comz1;
      }
    }

    for (j = 1; j <= ny2; j++) {
      i = grid_points[0]-3;
      lhs[j][i][0] = lhs[j][i][0] + comz1;
      lhs[j][i][1] = lhs[j][i][1] - comz4;
      lhs[j][i][2] = lhs[j][i][2] + comz6;
      lhs[j][i][3] = lhs[j][i][3] - comz4;

      lhs[j][i+1][0] = lhs[j][i+1][0] + comz1;
      lhs[j][i+1][1] = lhs[j][i+1][1] - comz4;
      lhs[j][i+1][2] = lhs[j][i+1][2] + comz5;
    }

    //---------------------------------------------------------------------
    // subsequently, fill the other factors (u+c), (u-c) by adding to 
    // the first  
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        lhsp[j][i][0] = lhs[j][i][0];
        lhsp[j][i][1] = lhs[j][i][1] - dttx2 * speed[k][j][i-1];
        lhsp[j][i][2] = lhs[j][i][2];
        lhsp[j][i][3] = lhs[j][i][3] + dttx2 * speed[k][j][i+1];
        lhsp[j][i][4] = lhs[j][i][4];
        lhsm[j][i][0] = lhs[j][i][0];
        lhsm[j][i][1] = lhs[j][i][1] + dttx2 * speed[k][j][i-1];
        lhsm[j][i][2] = lhs[j][i][2];
        lhsm[j][i][3] = lhs[j][i][3] - dttx2 * speed[k][j][i+1];
        lhsm[j][i][4] = lhs[j][i][4];
      }
    }

    //---------------------------------------------------------------------
    // FORWARD ELIMINATION  
    //---------------------------------------------------------------------

    //---------------------------------------------------------------------
    // perform the Thomas algorithm; first, FORWARD ELIMINATION     
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      for (i = 0; i <= grid_points[0]-3; i++) {
        i1 = i + 1;
        i2 = i + 2;
        fac1 = 1.0/lhs[j][i][2];
        lhs[j][i][3] = fac1*lhs[j][i][3];
        lhs[j][i][4] = fac1*lhs[j][i][4];
        for (m = 0; m < 3; m++) {
          rhs[k][j][i][m] = fac1*rhs[k][j][i][m];
        }
        lhs[j][i1][2] = lhs[j][i1][2] - lhs[j][i1][1]*lhs[j][i][3];
        lhs[j][i1][3] = lhs[j][i1][3] - lhs[j][i1][1]*lhs[j][i][4];
        for (m = 0; m < 3; m++) {
          rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhs[j][i1][1]*rhs[k][j][i][m];
        }
        lhs[j][i2][1] = lhs[j][i2][1] - lhs[j][i2][0]*lhs[j][i][3];
        lhs[j][i2][2] = lhs[j][i2][2] - lhs[j][i2][0]*lhs[j][i][4];
        for (m = 0; m < 3; m++) {
          rhs[k][j][i2][m] = rhs[k][j][i2][m] - lhs[j][i2][0]*rhs[k][j][i][m];
        }
      }
    }

    //---------------------------------------------------------------------
    // The last two rows in this grid block are a bit different, 
    // since they for (not have two more rows available for the
    // elimination of off-diagonal entries
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      i  = grid_points[0]-2;
      i1 = grid_points[0]-1;
      fac1 = 1.0/lhs[j][i][2];
      lhs[j][i][3] = fac1*lhs[j][i][3];
      lhs[j][i][4] = fac1*lhs[j][i][4];
      for (m = 0; m < 3; m++) {
        rhs[k][j][i][m] = fac1*rhs[k][j][i][m];
      }
      lhs[j][i1][2] = lhs[j][i1][2] - lhs[j][i1][1]*lhs[j][i][3];
      lhs[j][i1][3] = lhs[j][i1][3] - lhs[j][i1][1]*lhs[j][i][4];
      for (m = 0; m < 3; m++) {
        rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhs[j][i1][1]*rhs[k][j][i][m];
      }

      //---------------------------------------------------------------------
      // scale the last row immediately 
      //---------------------------------------------------------------------
      fac2 = 1.0/lhs[j][i1][2];
      for (m = 0; m < 3; m++) {
        rhs[k][j][i1][m] = fac2*rhs[k][j][i1][m];
      }
    }

    //---------------------------------------------------------------------
    // for (the u+c and the u-c factors                 
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      for (i = 0; i <= grid_points[0]-3; i++) {
        i1 = i + 1;
        i2 = i + 2;

        m = 3;
        fac1 = 1.0/lhsp[j][i][2];
        lhsp[j][i][3]    = fac1*lhsp[j][i][3];
        lhsp[j][i][4]    = fac1*lhsp[j][i][4];
        rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
        lhsp[j][i1][2]   = lhsp[j][i1][2] - lhsp[j][i1][1]*lhsp[j][i][3];
        lhsp[j][i1][3]   = lhsp[j][i1][3] - lhsp[j][i1][1]*lhsp[j][i][4];
        rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhsp[j][i1][1]*rhs[k][j][i][m];
        lhsp[j][i2][1]   = lhsp[j][i2][1] - lhsp[j][i2][0]*lhsp[j][i][3];
        lhsp[j][i2][2]   = lhsp[j][i2][2] - lhsp[j][i2][0]*lhsp[j][i][4];
        rhs[k][j][i2][m] = rhs[k][j][i2][m] - lhsp[j][i2][0]*rhs[k][j][i][m];

        m = 4;
        fac1 = 1.0/lhsm[j][i][2];
        lhsm[j][i][3]    = fac1*lhsm[j][i][3];
        lhsm[j][i][4]    = fac1*lhsm[j][i][4];
        rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
        lhsm[j][i1][2]   = lhsm[j][i1][2] - lhsm[j][i1][1]*lhsm[j][i][3];
        lhsm[j][i1][3]   = lhsm[j][i1][3] - lhsm[j][i1][1]*lhsm[j][i][4];
        rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhsm[j][i1][1]*rhs[k][j][i][m];
        lhsm[j][i2][1]   = lhsm[j][i2][1] - lhsm[j][i2][0]*lhsm[j][i][3];
        lhsm[j][i2][2]   = lhsm[j][i2][2] - lhsm[j][i2][0]*lhsm[j][i][4];
        rhs[k][j][i2][m] = rhs[k][j][i2][m] - lhsm[j][i2][0]*rhs[k][j][i][m];
      }
    }

    //---------------------------------------------------------------------
    // And again the last two rows separately
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      i  = grid_points[0]-2;
      i1 = grid_points[0]-1;

      m = 3;
      fac1 = 1.0/lhsp[j][i][2];
      lhsp[j][i][3]    = fac1*lhsp[j][i][3];
      lhsp[j][i][4]    = fac1*lhsp[j][i][4];
      rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
      lhsp[j][i1][2]   = lhsp[j][i1][2] - lhsp[j][i1][1]*lhsp[j][i][3];
      lhsp[j][i1][3]   = lhsp[j][i1][3] - lhsp[j][i1][1]*lhsp[j][i][4];
      rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhsp[j][i1][1]*rhs[k][j][i][m];

      m = 4;
      fac1 = 1.0/lhsm[j][i][2];
      lhsm[j][i][3]    = fac1*lhsm[j][i][3];
      lhsm[j][i][4]    = fac1*lhsm[j][i][4];
      rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
      lhsm[j][i1][2]   = lhsm[j][i1][2] - lhsm[j][i1][1]*lhsm[j][i][3];
      lhsm[j][i1][3]   = lhsm[j][i1][3] - lhsm[j][i1][1]*lhsm[j][i][4];
      rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhsm[j][i1][1]*rhs[k][j][i][m];

      //---------------------------------------------------------------------
      // Scale the last row immediately
      //---------------------------------------------------------------------
      rhs[k][j][i1][3] = rhs[k][j][i1][3]/lhsp[j][i1][2];
      rhs[k][j][i1][4] = rhs[k][j][i1][4]/lhsm[j][i1][2];
    }

    //---------------------------------------------------------------------
    // BACKSUBSTITUTION 
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      i  = grid_points[0]-2;
      i1 = grid_points[0]-1;
      for (m = 0; m < 3; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - lhs[j][i][3]*rhs[k][j][i1][m];
      }

      rhs[k][j][i][3] = rhs[k][j][i][3] - lhsp[j][i][3]*rhs[k][j][i1][3];
      rhs[k][j][i][4] = rhs[k][j][i][4] - lhsm[j][i][3]*rhs[k][j][i1][4];
    }

    //---------------------------------------------------------------------
    // The first three factors
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      for (i = grid_points[0]-3; i >= 0; i--) {
        i1 = i + 1;
        i2 = i + 2;
        for (m = 0; m < 3; m++) {
          rhs[k][j][i][m] = rhs[k][j][i][m] - 
                            lhs[j][i][3]*rhs[k][j][i1][m] -
                            lhs[j][i][4]*rhs[k][j][i2][m];
        }

        //-------------------------------------------------------------------
        // And the remaining two
        //-------------------------------------------------------------------
        rhs[k][j][i][3] = rhs[k][j][i][3] - 
                          lhsp[j][i][3]*rhs[k][j][i1][3] -
                          lhsp[j][i][4]*rhs[k][j][i2][3];
        rhs[k][j][i][4] = rhs[k][j][i][4] - 
                          lhsm[j][i][3]*rhs[k][j][i1][4] -
                          lhsm[j][i][4]*rhs[k][j][i2][4];
      }
    }
  }
  if (timeron) timer_stop(t_xsolve);

  //---------------------------------------------------------------------
  // Do the block-diagonal inversion          
  //---------------------------------------------------------------------
  //ninvr();
/* ninvr - START */
int i_ninvr, j_ninvr, k_ninvr;
  double r1_ninvr, r2_ninvr, r3_ninvr, r4_ninvr, r5_ninvr, t1_ninvr, t2_ninvr;
  if (timeron) timer_start(t_ninvr);

#pragma omp parallel for private(j_ninvr, i_ninvr, t2_ninvr, t1_ninvr, r5_ninvr, r4_ninvr, r3_ninvr, r2_ninvr, r1_ninvr)
  for (k_ninvr = 1; k_ninvr <= nz2; k_ninvr++) {
    for (j_ninvr = 1; j_ninvr <= ny2; j_ninvr++) {
      for (i_ninvr = 1; i_ninvr <= nx2; i_ninvr++) {
        r1_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][0];
        r2_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][1];
        r3_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][2];
        r4_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][3];
        r5_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][4];

        t1_ninvr = bt * r3_ninvr;
        t2_ninvr = 0.5 * ( r4_ninvr + r5_ninvr );

        rhs[k_ninvr][j_ninvr][i_ninvr][0] = -r2_ninvr;
        rhs[k_ninvr][j_ninvr][i_ninvr][1] =  r1_ninvr;
        rhs[k_ninvr][j_ninvr][i_ninvr][2] = bt * ( r4_ninvr - r5_ninvr );
        rhs[k_ninvr][j_ninvr][i_ninvr][3] = -t1_ninvr + t2_ninvr;
        rhs[k_ninvr][j_ninvr][i_ninvr][4] =  t1_ninvr + t2_ninvr;
      }
    }
  }
  if (timeron) timer_stop(t_ninvr);
/* ninvr - END */
}



==> NAS_files/SP_P4A/x_solve_p4a.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//
double max(double,double);


//---------------------------------------------------------------------
// this function performs the solution of the approximate factorization
// step in the x-direction for all five matrix components
// simultaneously. The Thomas algorithm is employed to solve the
// systems for the x-lines. Boundary conditions are non-periodic
//---------------------------------------------------------------------
#define N 100
#define PROBLEM_SIZE 10
void x_solve()
{
  int i, j, k, i1, i2, m,IMAXP;
  int grid_points[N];
  double ru1, fac1, fac2;
  double comz6, speed[N][N][N],us[N][N][N],comz1,comz2,comz3,comz4,comz5;
  double c1c5,dxmax,dttx1,dttx2,dx1,dx2,dx3,dx4,dx5,dx6,bt,c2c4,c2c3,c3c4,con43,c2dttx1;
double rho_i[N][N][N];
  double rhs[N][N][N][N];
  //if (timeron) timer_start(t_xsolve);
	int nz2,ny2,nx2;
  for (k = 1; k <= nz2; k++) {
double lhs [IMAXP+1][IMAXP+1][5];
//double rhon[PROBLEM_SIZE];
//double cv  [PROBLEM_SIZE];
double lhsp[IMAXP+1][IMAXP+1][5];
double lhsm[IMAXP+1][IMAXP+1][5];
    //lhsinit(nx2+1, ny2);
/* lhsinit - START */
int j_lhsinit, m_lhsinit;

  //---------------------------------------------------------------------
  // zap the whole left hand side for starters
  // set all diagonal values to 1. This is overkill, but convenient
  //---------------------------------------------------------------------
  for (j_lhsinit = 1; j_lhsinit <= ny2; j_lhsinit++) {
    for (m_lhsinit = 0; m_lhsinit < 5; m_lhsinit++) {
      lhs [j_lhsinit][0][m_lhsinit] = 0.0;
      lhsp[j_lhsinit][0][m_lhsinit] = 0.0;
      lhsm[j_lhsinit][0][m_lhsinit] = 0.0;
      lhs [j_lhsinit][nx2+1][m_lhsinit] = 0.0;
      lhsp[j_lhsinit][nx2+1][m_lhsinit] = 0.0;
      lhsm[j_lhsinit][nx2+1][m_lhsinit] = 0.0;
    }
    lhs [j_lhsinit][0][2] = 1.0;
    lhsp[j_lhsinit][0][2] = 1.0;
    lhsm[j_lhsinit][0][2] = 1.0;
    lhs [j_lhsinit][nx2+1][2] = 1.0;
    lhsp[j_lhsinit][nx2+1][2] = 1.0;
    lhsm[j_lhsinit][nx2+1][2] = 1.0;
  }
/* lhsinit - END */

    //---------------------------------------------------------------------
    // Computes the left hand side for the three x-factors  
    //---------------------------------------------------------------------

    //---------------------------------------------------------------------
    // first fill the lhs for the u-eigenvalue                   
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
double cv[162];
double rhon[PROBLEM_SIZE];
      for (i = 0; i <= grid_points[0]-1; i++) {
        ru1 = c3c4*rho_i[k][j][i];
        cv[i] = us[k][j][i];
        rhon[i] = max(max(dx2+con43*ru1,dx5+c1c5*ru1), max(dxmax+ru1,dx1));
      }

      for (i = 1; i <= nx2; i++) {
        lhs[j][i][0] =  0.0;
        lhs[j][i][1] = -dttx2 * cv[i-1] - dttx1 * rhon[i-1];
        lhs[j][i][2] =  1.0 + c2dttx1 * rhon[i];
        lhs[j][i][3] =  dttx2 * cv[i+1] - dttx1 * rhon[i+1];
        lhs[j][i][4] =  0.0;
      }
    }

    //---------------------------------------------------------------------
    // add fourth order dissipation                             
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      i = 1;
      lhs[j][i][2] = lhs[j][i][2] + comz5;
      lhs[j][i][3] = lhs[j][i][3] - comz4;
      lhs[j][i][4] = lhs[j][i][4] + comz1;

      lhs[j][i+1][1] = lhs[j][i+1][1] - comz4;
      lhs[j][i+1][2] = lhs[j][i+1][2] + comz6;
      lhs[j][i+1][3] = lhs[j][i+1][3] - comz4;
      lhs[j][i+1][4] = lhs[j][i+1][4] + comz1;
    }

    for (j = 1; j <= ny2; j++) {
      for (i = 3; i <= grid_points[0]-4; i++) {
        lhs[j][i][0] = lhs[j][i][0] + comz1;
        lhs[j][i][1] = lhs[j][i][1] - comz4;
        lhs[j][i][2] = lhs[j][i][2] + comz6;
        lhs[j][i][3] = lhs[j][i][3] - comz4;
        lhs[j][i][4] = lhs[j][i][4] + comz1;
      }
    }

    for (j = 1; j <= ny2; j++) {
      i = grid_points[0]-3;
      lhs[j][i][0] = lhs[j][i][0] + comz1;
      lhs[j][i][1] = lhs[j][i][1] - comz4;
      lhs[j][i][2] = lhs[j][i][2] + comz6;
      lhs[j][i][3] = lhs[j][i][3] - comz4;

      lhs[j][i+1][0] = lhs[j][i+1][0] + comz1;
      lhs[j][i+1][1] = lhs[j][i+1][1] - comz4;
      lhs[j][i+1][2] = lhs[j][i+1][2] + comz5;
    }

    //---------------------------------------------------------------------
    // subsequently, fill the other factors (u+c), (u-c) by adding to 
    // the first  
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      for (i = 1; i <= nx2; i++) {
        lhsp[j][i][0] = lhs[j][i][0];
        lhsp[j][i][1] = lhs[j][i][1] - dttx2 * speed[k][j][i-1];
        lhsp[j][i][2] = lhs[j][i][2];
        lhsp[j][i][3] = lhs[j][i][3] + dttx2 * speed[k][j][i+1];
        lhsp[j][i][4] = lhs[j][i][4];
        lhsm[j][i][0] = lhs[j][i][0];
        lhsm[j][i][1] = lhs[j][i][1] + dttx2 * speed[k][j][i-1];
        lhsm[j][i][2] = lhs[j][i][2];
        lhsm[j][i][3] = lhs[j][i][3] - dttx2 * speed[k][j][i+1];
        lhsm[j][i][4] = lhs[j][i][4];
      }
    }

    //---------------------------------------------------------------------
    // FORWARD ELIMINATION  
    //---------------------------------------------------------------------

    //---------------------------------------------------------------------
    // perform the Thomas algorithm; first, FORWARD ELIMINATION     
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      for (i = 0; i <= grid_points[0]-3; i++) {
        i1 = i + 1;
        i2 = i + 2;
        fac1 = 1.0/lhs[j][i][2];
        lhs[j][i][3] = fac1*lhs[j][i][3];
        lhs[j][i][4] = fac1*lhs[j][i][4];
        for (m = 0; m < 3; m++) {
          rhs[k][j][i][m] = fac1*rhs[k][j][i][m];
        }
        lhs[j][i1][2] = lhs[j][i1][2] - lhs[j][i1][1]*lhs[j][i][3];
        lhs[j][i1][3] = lhs[j][i1][3] - lhs[j][i1][1]*lhs[j][i][4];
        for (m = 0; m < 3; m++) {
          rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhs[j][i1][1]*rhs[k][j][i][m];
        }
        lhs[j][i2][1] = lhs[j][i2][1] - lhs[j][i2][0]*lhs[j][i][3];
        lhs[j][i2][2] = lhs[j][i2][2] - lhs[j][i2][0]*lhs[j][i][4];
        for (m = 0; m < 3; m++) {
          rhs[k][j][i2][m] = rhs[k][j][i2][m] - lhs[j][i2][0]*rhs[k][j][i][m];
        }
      }
    }

    //---------------------------------------------------------------------
    // The last two rows in this grid block are a bit different, 
    // since they for (not have two more rows available for the
    // elimination of off-diagonal entries
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      i  = grid_points[0]-2;
      i1 = grid_points[0]-1;
      fac1 = 1.0/lhs[j][i][2];
      lhs[j][i][3] = fac1*lhs[j][i][3];
      lhs[j][i][4] = fac1*lhs[j][i][4];
      for (m = 0; m < 3; m++) {
        rhs[k][j][i][m] = fac1*rhs[k][j][i][m];
      }
      lhs[j][i1][2] = lhs[j][i1][2] - lhs[j][i1][1]*lhs[j][i][3];
      lhs[j][i1][3] = lhs[j][i1][3] - lhs[j][i1][1]*lhs[j][i][4];
      for (m = 0; m < 3; m++) {
        rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhs[j][i1][1]*rhs[k][j][i][m];
      }

      //---------------------------------------------------------------------
      // scale the last row immediately 
      //---------------------------------------------------------------------
      fac2 = 1.0/lhs[j][i1][2];
      for (m = 0; m < 3; m++) {
        rhs[k][j][i1][m] = fac2*rhs[k][j][i1][m];
      }
    }

    //---------------------------------------------------------------------
    // for (the u+c and the u-c factors                 
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      for (i = 0; i <= grid_points[0]-3; i++) {
        i1 = i + 1;
        i2 = i + 2;

        m = 3;
        fac1 = 1.0/lhsp[j][i][2];
        lhsp[j][i][3]    = fac1*lhsp[j][i][3];
        lhsp[j][i][4]    = fac1*lhsp[j][i][4];
        rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
        lhsp[j][i1][2]   = lhsp[j][i1][2] - lhsp[j][i1][1]*lhsp[j][i][3];
        lhsp[j][i1][3]   = lhsp[j][i1][3] - lhsp[j][i1][1]*lhsp[j][i][4];
        rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhsp[j][i1][1]*rhs[k][j][i][m];
        lhsp[j][i2][1]   = lhsp[j][i2][1] - lhsp[j][i2][0]*lhsp[j][i][3];
        lhsp[j][i2][2]   = lhsp[j][i2][2] - lhsp[j][i2][0]*lhsp[j][i][4];
        rhs[k][j][i2][m] = rhs[k][j][i2][m] - lhsp[j][i2][0]*rhs[k][j][i][m];

        m = 4;
        fac1 = 1.0/lhsm[j][i][2];
        lhsm[j][i][3]    = fac1*lhsm[j][i][3];
        lhsm[j][i][4]    = fac1*lhsm[j][i][4];
        rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
        lhsm[j][i1][2]   = lhsm[j][i1][2] - lhsm[j][i1][1]*lhsm[j][i][3];
        lhsm[j][i1][3]   = lhsm[j][i1][3] - lhsm[j][i1][1]*lhsm[j][i][4];
        rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhsm[j][i1][1]*rhs[k][j][i][m];
        lhsm[j][i2][1]   = lhsm[j][i2][1] - lhsm[j][i2][0]*lhsm[j][i][3];
        lhsm[j][i2][2]   = lhsm[j][i2][2] - lhsm[j][i2][0]*lhsm[j][i][4];
        rhs[k][j][i2][m] = rhs[k][j][i2][m] - lhsm[j][i2][0]*rhs[k][j][i][m];
      }
    }

    //---------------------------------------------------------------------
    // And again the last two rows separately
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      i  = grid_points[0]-2;
      i1 = grid_points[0]-1;

      m = 3;
      fac1 = 1.0/lhsp[j][i][2];
      lhsp[j][i][3]    = fac1*lhsp[j][i][3];
      lhsp[j][i][4]    = fac1*lhsp[j][i][4];
      rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
      lhsp[j][i1][2]   = lhsp[j][i1][2] - lhsp[j][i1][1]*lhsp[j][i][3];
      lhsp[j][i1][3]   = lhsp[j][i1][3] - lhsp[j][i1][1]*lhsp[j][i][4];
      rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhsp[j][i1][1]*rhs[k][j][i][m];

      m = 4;
      fac1 = 1.0/lhsm[j][i][2];
      lhsm[j][i][3]    = fac1*lhsm[j][i][3];
      lhsm[j][i][4]    = fac1*lhsm[j][i][4];
      rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
      lhsm[j][i1][2]   = lhsm[j][i1][2] - lhsm[j][i1][1]*lhsm[j][i][3];
      lhsm[j][i1][3]   = lhsm[j][i1][3] - lhsm[j][i1][1]*lhsm[j][i][4];
      rhs[k][j][i1][m] = rhs[k][j][i1][m] - lhsm[j][i1][1]*rhs[k][j][i][m];

      //---------------------------------------------------------------------
      // Scale the last row immediately
      //---------------------------------------------------------------------
      rhs[k][j][i1][3] = rhs[k][j][i1][3]/lhsp[j][i1][2];
      rhs[k][j][i1][4] = rhs[k][j][i1][4]/lhsm[j][i1][2];
    }

    //---------------------------------------------------------------------
    // BACKSUBSTITUTION 
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      i  = grid_points[0]-2;
      i1 = grid_points[0]-1;
      for (m = 0; m < 3; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - lhs[j][i][3]*rhs[k][j][i1][m];
      }

      rhs[k][j][i][3] = rhs[k][j][i][3] - lhsp[j][i][3]*rhs[k][j][i1][3];
      rhs[k][j][i][4] = rhs[k][j][i][4] - lhsm[j][i][3]*rhs[k][j][i1][4];
    }

    //---------------------------------------------------------------------
    // The first three factors
    //---------------------------------------------------------------------
    for (j = 1; j <= ny2; j++) {
      for (i = grid_points[0]-3; i >= 0; i--) {
        i1 = i + 1;
        i2 = i + 2;
        for (m = 0; m < 3; m++) {
          rhs[k][j][i][m] = rhs[k][j][i][m] - 
                            lhs[j][i][3]*rhs[k][j][i1][m] -
                            lhs[j][i][4]*rhs[k][j][i2][m];
        }

        //-------------------------------------------------------------------
        // And the remaining two
        //-------------------------------------------------------------------
        rhs[k][j][i][3] = rhs[k][j][i][3] - 
                          lhsp[j][i][3]*rhs[k][j][i1][3] -
                          lhsp[j][i][4]*rhs[k][j][i2][3];
        rhs[k][j][i][4] = rhs[k][j][i][4] - 
                          lhsm[j][i][3]*rhs[k][j][i1][4] -
                          lhsm[j][i][4]*rhs[k][j][i2][4];
      }
    }
  }
  

  //---------------------------------------------------------------------
  // Do the block-diagonal inversion          
  //---------------------------------------------------------------------
  //ninvr();
/* ninvr - START */
int i_ninvr, j_ninvr, k_ninvr;
  double r1_ninvr, r2_ninvr, r3_ninvr, r4_ninvr, r5_ninvr, t1_ninvr, t2_ninvr;


  for (k_ninvr = 1; k_ninvr <= nz2; k_ninvr++) {
    for (j_ninvr = 1; j_ninvr <= ny2; j_ninvr++) {
      for (i_ninvr = 1; i_ninvr <= nx2; i_ninvr++) {
        r1_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][0];
        r2_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][1];
        r3_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][2];
        r4_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][3];
        r5_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][4];

        t1_ninvr = bt * r3_ninvr;
        t2_ninvr = 0.5 * ( r4_ninvr + r5_ninvr );

        rhs[k_ninvr][j_ninvr][i_ninvr][0] = -r2_ninvr;
        rhs[k_ninvr][j_ninvr][i_ninvr][1] =  r1_ninvr;
        rhs[k_ninvr][j_ninvr][i_ninvr][2] = bt * ( r4_ninvr - r5_ninvr );
        rhs[k_ninvr][j_ninvr][i_ninvr][3] = -t1_ninvr + t2_ninvr;
        rhs[k_ninvr][j_ninvr][i_ninvr][4] =  t1_ninvr + t2_ninvr;
      }
    }
  }

/* ninvr - END */
}
double max(double a, double b) {
	if (a > b) { 
		return a;
	}
	return b;
}


==> NAS_files/SP_P4A/x_solve_p4a.p4a.c <==
/*
 * file for x_solve_p4a.c
 */
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//
double max(double a, double b);


//---------------------------------------------------------------------
// this function performs the solution of the approximate factorization
// step in the x-direction for all five matrix components
// simultaneously. The Thomas algorithm is employed to solve the
// systems for the x-lines. Boundary conditions are non-periodic
//---------------------------------------------------------------------


void x_solve();

double max(double a, double b);
void x_solve()
{
   int i, j, k, i1, i2, m, IMAXP;
   int grid_points[100];
   double ru1, fac1, fac2;
   double comz6, speed[100][100][100], us[100][100][100], comz1, comz2, comz3, comz4, comz5;
   double c1c5, dxmax, dttx1, dttx2, dx1, dx2, dx3, dx4, dx5, dx6, bt, c2c4, c2c3, c3c4, con43, c2dttx1;
   double rho_i[100][100][100];
   double rhs[100][100][100][100];
   //if (timeron) timer_start(t_xsolve);
   int nz2, ny2, nx2;
#pragma omp parallel for private(j, m, i2, i1, i, fac1, fac2, ru1)
   for(k = 1; k <= nz2; k += 1) {
      double lhs[IMAXP+1][IMAXP+1][5];
      //double rhon[PROBLEM_SIZE];
      //double cv  [PROBLEM_SIZE];
      double lhsp[IMAXP+1][IMAXP+1][5];
      double lhsm[IMAXP+1][IMAXP+1][5];
      //lhsinit(nx2+1, ny2);
      /* lhsinit - START */
      int j_lhsinit, m_lhsinit;
      /* lhsinit - END */
      
      //---------------------------------------------------------------------
      // Computes the left hand side for the three x-factors  
      //---------------------------------------------------------------------
      
      //---------------------------------------------------------------------
      // first fill the lhs for the u-eigenvalue                   
      //---------------------------------------------------------------------
      for(j = 1; j <= ny2; j += 1) {
         double cv[162];
         double rhon[10];
         for(i = 0; i <= grid_points[0]-1; i += 1) {
            ru1 = c3c4*rho_i[k][j][i];
            cv[i] = us[k][j][i];
            rhon[i] = max(max(dx2+con43*ru1, dx5+c1c5*ru1), max(dxmax+ru1, dx1));
         }

         for(i = 1; i <= nx2; i += 1) {
            lhs[j][i][0] = 0.0;
            lhs[j][i][1] = -dttx2*cv[i-1]-dttx1*rhon[i-1];
            lhs[j][i][2] = 1.0+c2dttx1*rhon[i];
            lhs[j][i][3] = dttx2*cv[i+1]-dttx1*rhon[i+1];
            lhs[j][i][4] = 0.0;
         }
      }
      
      //---------------------------------------------------------------------
      // zap the whole left hand side for starters
      // set all diagonal values to 1. This is overkill, but convenient
      //---------------------------------------------------------------------
      
      //---------------------------------------------------------------------
      // add fourth order dissipation                             
      //---------------------------------------------------------------------
      for(j_lhsinit = 1; j_lhsinit <= ny2; j_lhsinit += 1) {
         for(m_lhsinit = 0; m_lhsinit <= 4; m_lhsinit += 1) {
            lhs[j_lhsinit][0][m_lhsinit] = 0.0;
            lhsp[j_lhsinit][0][m_lhsinit] = 0.0;
            lhsm[j_lhsinit][0][m_lhsinit] = 0.0;
            lhs[j_lhsinit][nx2+1][m_lhsinit] = 0.0;
            lhsp[j_lhsinit][nx2+1][m_lhsinit] = 0.0;
            lhsm[j_lhsinit][nx2+1][m_lhsinit] = 0.0;
         }
         lhs[j_lhsinit][0][2] = 1.0;
         lhsp[j_lhsinit][0][2] = 1.0;
         lhsm[j_lhsinit][0][2] = 1.0;
         lhs[j_lhsinit][nx2+1][2] = 1.0;
         lhsp[j_lhsinit][nx2+1][2] = 1.0;
         lhsm[j_lhsinit][nx2+1][2] = 1.0;
         i = 1;
         lhs[j_lhsinit][i][2] = lhs[j_lhsinit][i][2]+comz5;
         lhs[j_lhsinit][i][3] = lhs[j_lhsinit][i][3]-comz4;
         lhs[j_lhsinit][i][4] = lhs[j_lhsinit][i][4]+comz1;

         lhs[j_lhsinit][i+1][1] = lhs[j_lhsinit][i+1][1]-comz4;
         lhs[j_lhsinit][i+1][2] = lhs[j_lhsinit][i+1][2]+comz6;
         lhs[j_lhsinit][i+1][3] = lhs[j_lhsinit][i+1][3]-comz4;
         lhs[j_lhsinit][i+1][4] = lhs[j_lhsinit][i+1][4]+comz1;
      }

      for(j = 1; j <= ny2; j += 1)
         for(i = 3; i <= grid_points[0]-4; i += 1) {
            lhs[j][i][0] = lhs[j][i][0]+comz1;
            lhs[j][i][1] = lhs[j][i][1]-comz4;
            lhs[j][i][2] = lhs[j][i][2]+comz6;
            lhs[j][i][3] = lhs[j][i][3]-comz4;
            lhs[j][i][4] = lhs[j][i][4]+comz1;
         }

      for(j = 1; j <= ny2; j += 1) {
         i = grid_points[0]-3;
         lhs[j][i][0] = lhs[j][i][0]+comz1;
         lhs[j][i][1] = lhs[j][i][1]-comz4;
         lhs[j][i][2] = lhs[j][i][2]+comz6;
         lhs[j][i][3] = lhs[j][i][3]-comz4;

         lhs[j][i+1][0] = lhs[j][i+1][0]+comz1;
         lhs[j][i+1][1] = lhs[j][i+1][1]-comz4;
         lhs[j][i+1][2] = lhs[j][i+1][2]+comz5;
      }
      
      //---------------------------------------------------------------------
      // subsequently, fill the other factors (u+c), (u-c) by adding to 
      // the first  
      //---------------------------------------------------------------------
      for(j = 1; j <= ny2; j += 1)
         for(i = 1; i <= nx2; i += 1) {
            lhsp[j][i][0] = lhs[j][i][0];
            lhsp[j][i][1] = lhs[j][i][1]-dttx2*speed[k][j][i-1];
            lhsp[j][i][2] = lhs[j][i][2];
            lhsp[j][i][3] = lhs[j][i][3]+dttx2*speed[k][j][i+1];
            lhsp[j][i][4] = lhs[j][i][4];
            lhsm[j][i][0] = lhs[j][i][0];
            lhsm[j][i][1] = lhs[j][i][1]+dttx2*speed[k][j][i-1];
            lhsm[j][i][2] = lhs[j][i][2];
            lhsm[j][i][3] = lhs[j][i][3]-dttx2*speed[k][j][i+1];
            lhsm[j][i][4] = lhs[j][i][4];
         }
      
      //---------------------------------------------------------------------
      // FORWARD ELIMINATION  
      //---------------------------------------------------------------------
      
      //---------------------------------------------------------------------
      // perform the Thomas algorithm; first, FORWARD ELIMINATION     
      //---------------------------------------------------------------------
      for(j = 1; j <= ny2; j += 1)
         for(i = 0; i <= grid_points[0]-3; i += 1) {
            i1 = i+1;
            i2 = i+2;
            fac1 = 1.0/lhs[j][i][2];
            lhs[j][i][3] = fac1*lhs[j][i][3];
            lhs[j][i][4] = fac1*lhs[j][i][4];
            for(m = 0; m <= 2; m += 1) {
               rhs[k][j][i][m] = fac1*rhs[k][j][i][m];
               rhs[k][j][i1][m] = rhs[k][j][i1][m]-lhs[j][i1][1]*rhs[k][j][i][m];
               rhs[k][j][i2][m] = rhs[k][j][i2][m]-lhs[j][i2][0]*rhs[k][j][i][m];
            }
            lhs[j][i1][2] = lhs[j][i1][2]-lhs[j][i1][1]*lhs[j][i][3];
            lhs[j][i1][3] = lhs[j][i1][3]-lhs[j][i1][1]*lhs[j][i][4];
            lhs[j][i2][1] = lhs[j][i2][1]-lhs[j][i2][0]*lhs[j][i][3];
            lhs[j][i2][2] = lhs[j][i2][2]-lhs[j][i2][0]*lhs[j][i][4];
         }
      
      //---------------------------------------------------------------------
      // The last two rows in this grid block are a bit different, 
      // since they for (not have two more rows available for the
      // elimination of off-diagonal entries
      //---------------------------------------------------------------------
      for(j = 1; j <= ny2; j += 1) {
         i = grid_points[0]-2;
         i1 = grid_points[0]-1;
         fac1 = 1.0/lhs[j][i][2];
         lhs[j][i][3] = fac1*lhs[j][i][3];
         lhs[j][i][4] = fac1*lhs[j][i][4];
         lhs[j][i1][2] = lhs[j][i1][2]-lhs[j][i1][1]*lhs[j][i][3];
         lhs[j][i1][3] = lhs[j][i1][3]-lhs[j][i1][1]*lhs[j][i][4];
         
         //---------------------------------------------------------------------
         // scale the last row immediately 
         //---------------------------------------------------------------------
         fac2 = 1.0/lhs[j][i1][2];
         for(m = 0; m <= 2; m += 1) {
            rhs[k][j][i][m] = fac1*rhs[k][j][i][m];
            rhs[k][j][i1][m] = rhs[k][j][i1][m]-lhs[j][i1][1]*rhs[k][j][i][m];
            rhs[k][j][i1][m] = fac2*rhs[k][j][i1][m];
         }
      }
      
      //---------------------------------------------------------------------
      // for (the u+c and the u-c factors                 
      //---------------------------------------------------------------------
      for(j = 1; j <= ny2; j += 1)
         for(i = 0; i <= grid_points[0]-3; i += 1) {
            i1 = i+1;
            i2 = i+2;

            m = 3;
            fac1 = 1.0/lhsp[j][i][2];
            lhsp[j][i][3] = fac1*lhsp[j][i][3];
            lhsp[j][i][4] = fac1*lhsp[j][i][4];
            rhs[k][j][i][m] = fac1*rhs[k][j][i][m];
            lhsp[j][i1][2] = lhsp[j][i1][2]-lhsp[j][i1][1]*lhsp[j][i][3];
            lhsp[j][i1][3] = lhsp[j][i1][3]-lhsp[j][i1][1]*lhsp[j][i][4];
            rhs[k][j][i1][m] = rhs[k][j][i1][m]-lhsp[j][i1][1]*rhs[k][j][i][m];
            lhsp[j][i2][1] = lhsp[j][i2][1]-lhsp[j][i2][0]*lhsp[j][i][3];
            lhsp[j][i2][2] = lhsp[j][i2][2]-lhsp[j][i2][0]*lhsp[j][i][4];
            rhs[k][j][i2][m] = rhs[k][j][i2][m]-lhsp[j][i2][0]*rhs[k][j][i][m];

            m = 4;
            fac1 = 1.0/lhsm[j][i][2];
            lhsm[j][i][3] = fac1*lhsm[j][i][3];
            lhsm[j][i][4] = fac1*lhsm[j][i][4];
            rhs[k][j][i][m] = fac1*rhs[k][j][i][m];
            lhsm[j][i1][2] = lhsm[j][i1][2]-lhsm[j][i1][1]*lhsm[j][i][3];
            lhsm[j][i1][3] = lhsm[j][i1][3]-lhsm[j][i1][1]*lhsm[j][i][4];
            rhs[k][j][i1][m] = rhs[k][j][i1][m]-lhsm[j][i1][1]*rhs[k][j][i][m];
            lhsm[j][i2][1] = lhsm[j][i2][1]-lhsm[j][i2][0]*lhsm[j][i][3];
            lhsm[j][i2][2] = lhsm[j][i2][2]-lhsm[j][i2][0]*lhsm[j][i][4];
            rhs[k][j][i2][m] = rhs[k][j][i2][m]-lhsm[j][i2][0]*rhs[k][j][i][m];
         }
      
      //---------------------------------------------------------------------
      // And again the last two rows separately
      //---------------------------------------------------------------------
      for(j = 1; j <= ny2; j += 1) {
         i = grid_points[0]-2;
         i1 = grid_points[0]-1;

         m = 3;
         fac1 = 1.0/lhsp[j][i][2];
         lhsp[j][i][3] = fac1*lhsp[j][i][3];
         lhsp[j][i][4] = fac1*lhsp[j][i][4];
         rhs[k][j][i][m] = fac1*rhs[k][j][i][m];
         lhsp[j][i1][2] = lhsp[j][i1][2]-lhsp[j][i1][1]*lhsp[j][i][3];
         lhsp[j][i1][3] = lhsp[j][i1][3]-lhsp[j][i1][1]*lhsp[j][i][4];
         rhs[k][j][i1][m] = rhs[k][j][i1][m]-lhsp[j][i1][1]*rhs[k][j][i][m];

         m = 4;
         fac1 = 1.0/lhsm[j][i][2];
         lhsm[j][i][3] = fac1*lhsm[j][i][3];
         lhsm[j][i][4] = fac1*lhsm[j][i][4];
         rhs[k][j][i][m] = fac1*rhs[k][j][i][m];
         lhsm[j][i1][2] = lhsm[j][i1][2]-lhsm[j][i1][1]*lhsm[j][i][3];
         lhsm[j][i1][3] = lhsm[j][i1][3]-lhsm[j][i1][1]*lhsm[j][i][4];
         rhs[k][j][i1][m] = rhs[k][j][i1][m]-lhsm[j][i1][1]*rhs[k][j][i][m];
         
         //---------------------------------------------------------------------
         // Scale the last row immediately
         //---------------------------------------------------------------------
         rhs[k][j][i1][3] = rhs[k][j][i1][3]/lhsp[j][i1][2];
         rhs[k][j][i1][4] = rhs[k][j][i1][4]/lhsm[j][i1][2];
      }
      
      //---------------------------------------------------------------------
      // BACKSUBSTITUTION 
      //---------------------------------------------------------------------
      for(j = 1; j <= ny2; j += 1) {
         i = grid_points[0]-2;
         i1 = grid_points[0]-1;
         for(m = 0; m <= 2; m += 1)
            rhs[k][j][i][m] = rhs[k][j][i][m]-lhs[j][i][3]*rhs[k][j][i1][m];

         rhs[k][j][i][3] = rhs[k][j][i][3]-lhsp[j][i][3]*rhs[k][j][i1][3];
         rhs[k][j][i][4] = rhs[k][j][i][4]-lhsm[j][i][3]*rhs[k][j][i1][4];
      }
      
      //---------------------------------------------------------------------
      // The first three factors
      //---------------------------------------------------------------------
      for(j = 1; j <= ny2; j += 1)
         for(i = grid_points[0]-3; i >= 0; i += -1) {
            i1 = i+1;
            i2 = i+2;
            for(m = 0; m <= 2; m += 1)
               
               
               rhs[k][j][i][m] = rhs[k][j][i][m]-lhs[j][i][3]*rhs[k][j][i1][m]-lhs[j][i][4]*rhs[k][j][i2][m];
            
            //-------------------------------------------------------------------
            // And the remaining two
            //-------------------------------------------------------------------
            
            
            rhs[k][j][i][3] = rhs[k][j][i][3]-lhsp[j][i][3]*rhs[k][j][i1][3]-lhsp[j][i][4]*rhs[k][j][i2][3];
            
            
            rhs[k][j][i][4] = rhs[k][j][i][4]-lhsm[j][i][3]*rhs[k][j][i1][4]-lhsm[j][i][4]*rhs[k][j][i2][4];
         }
   }
   
   
   //---------------------------------------------------------------------
   // Do the block-diagonal inversion          
   //---------------------------------------------------------------------
   //ninvr();
   /* ninvr - START */
   int i_ninvr, j_ninvr, k_ninvr;
   double r1_ninvr, r2_ninvr, r3_ninvr, r4_ninvr, r5_ninvr, t1_ninvr, t2_ninvr;
   
   
#pragma omp parallel for private(j_ninvr, i_ninvr, t2_ninvr, t1_ninvr, r5_ninvr, r4_ninvr, r3_ninvr, r2_ninvr, r1_ninvr)
   for(k_ninvr = 1; k_ninvr <= nz2; k_ninvr += 1)
      for(j_ninvr = 1; j_ninvr <= ny2; j_ninvr += 1)
         for(i_ninvr = 1; i_ninvr <= nx2; i_ninvr += 1) {
            r1_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][0];
            r2_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][1];
            r3_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][2];
            r4_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][3];
            r5_ninvr = rhs[k_ninvr][j_ninvr][i_ninvr][4];

            t1_ninvr = bt*r3_ninvr;
            t2_ninvr = 0.5*(r4_ninvr+r5_ninvr);

            rhs[k_ninvr][j_ninvr][i_ninvr][0] = -r2_ninvr;
            rhs[k_ninvr][j_ninvr][i_ninvr][1] = r1_ninvr;
            rhs[k_ninvr][j_ninvr][i_ninvr][2] = bt*(r4_ninvr-r5_ninvr);
            rhs[k_ninvr][j_ninvr][i_ninvr][3] = -t1_ninvr+t2_ninvr;
            rhs[k_ninvr][j_ninvr][i_ninvr][4] = t1_ninvr+t2_ninvr;
         }
}
double max(double a, double b)
{
   if (a>b)
      return a;
   return b;
}


==> NAS_files/SP_P4A/y_solve.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// this function performs the solution of the approximate factorization
// step in the y-direction for all five matrix components
// simultaneously. The Thomas algorithm is employed to solve the
// systems for the y-lines. Boundary conditions are non-periodic
//---------------------------------------------------------------------
void y_solve()
{
  int i, j, k, j1, j2, m;
  double ru1, fac1, fac2;

  if (timeron) timer_start(t_ysolve);
#pragma omp parallel for private(fac1, fac2, ru1, i, j1, j2)
  for (k = 1; k <= nz2; k++) {
double lhs [IMAXP+1][IMAXP+1][5];
double lhsp[IMAXP+1][IMAXP+1][5];
double lhsm[IMAXP+1][IMAXP+1][5];

    //lhsinitj(ny2+1, nx2);
/* lhsinitj - START */
  int i_lhsinitj, m;

  //---------------------------------------------------------------------
  // zap the whole left hand side for starters
  // set all diagonal values to 1. This is overkill, but convenient
  //---------------------------------------------------------------------
  for (i_lhsinitj = 1; i_lhsinitj <= nx2; i_lhsinitj++) {
    for (m = 0; m < 5; m++) {
      lhs [0][i_lhsinitj][m] = 0.0;
      lhsp[0][i_lhsinitj][m] = 0.0;
      lhsm[0][i_lhsinitj][m] = 0.0;
      lhs [ny2+1][i_lhsinitj][m] = 0.0;
      lhsp[ny2+1][i_lhsinitj][m] = 0.0;
      lhsm[ny2+1][i_lhsinitj][m] = 0.0;
    }
    lhs [0][i_lhsinitj][2] = 1.0;
    lhsp[0][i_lhsinitj][2] = 1.0;
    lhsm[0][i_lhsinitj][2] = 1.0;
    lhs [ny2+1][i_lhsinitj][2] = 1.0;
    lhsp[ny2+1][i_lhsinitj][2] = 1.0;
    lhsm[ny2+1][i_lhsinitj][2] = 1.0;
  }
/* lhsinitj - END */
	
    //---------------------------------------------------------------------
    // Computes the left hand side for the three y-factors   
    //---------------------------------------------------------------------

    //---------------------------------------------------------------------
    // first fill the lhs for the u-eigenvalue         
    //---------------------------------------------------------------------
    for (i = 1; i <= grid_points[0]-2; i++) {
      for (j = 0; j <= grid_points[1]-1; j++) {
        ru1 = c3c4*rho_i[k][j][i];
        cv[j] = vs[k][j][i];
        rhoq[j] = max(max(dy3+con43*ru1, dy5+c1c5*ru1), max(dymax+ru1, dy1));
      }

      for (j = 1; j <= grid_points[1]-2; j++) {
        lhs[j][i][0] =  0.0;
        lhs[j][i][1] = -dtty2 * cv[j-1] - dtty1 * rhoq[j-1];
        lhs[j][i][2] =  1.0 + c2dtty1 * rhoq[j];
        lhs[j][i][3] =  dtty2 * cv[j+1] - dtty1 * rhoq[j+1];
        lhs[j][i][4] =  0.0;
      }
    }

    //---------------------------------------------------------------------
    // add fourth order dissipation                             
    //---------------------------------------------------------------------
    for (i = 1; i <= grid_points[0]-2; i++) {
      j = 1;
      lhs[j][i][2] = lhs[j][i][2] + comz5;
      lhs[j][i][3] = lhs[j][i][3] - comz4;
      lhs[j][i][4] = lhs[j][i][4] + comz1;

      lhs[j+1][i][1] = lhs[j+1][i][1] - comz4;
      lhs[j+1][i][2] = lhs[j+1][i][2] + comz6;
      lhs[j+1][i][3] = lhs[j+1][i][3] - comz4;
      lhs[j+1][i][4] = lhs[j+1][i][4] + comz1;
    }

    for (j = 3; j <= grid_points[1]-4; j++) {
      for (i = 1; i <= grid_points[0]-2; i++) {
        lhs[j][i][0] = lhs[j][i][0] + comz1;
        lhs[j][i][1] = lhs[j][i][1] - comz4;
        lhs[j][i][2] = lhs[j][i][2] + comz6;
        lhs[j][i][3] = lhs[j][i][3] - comz4;
        lhs[j][i][4] = lhs[j][i][4] + comz1;
      }
    }

    for (i = 1; i <= grid_points[0]-2; i++) {
      j = grid_points[1]-3;
      lhs[j][i][0] = lhs[j][i][0] + comz1;
      lhs[j][i][1] = lhs[j][i][1] - comz4;
      lhs[j][i][2] = lhs[j][i][2] + comz6;
      lhs[j][i][3] = lhs[j][i][3] - comz4;

      lhs[j+1][i][0] = lhs[j+1][i][0] + comz1;
      lhs[j+1][i][1] = lhs[j+1][i][1] - comz4;
      lhs[j+1][i][2] = lhs[j+1][i][2] + comz5;
    }

    //---------------------------------------------------------------------
    // subsequently, for (the other two factors                    
    //---------------------------------------------------------------------
    for (j = 1; j <= grid_points[1]-2; j++) {
      for (i = 1; i <= grid_points[0]-2; i++) {
        lhsp[j][i][0] = lhs[j][i][0];
        lhsp[j][i][1] = lhs[j][i][1] - dtty2 * speed[k][j-1][i];
        lhsp[j][i][2] = lhs[j][i][2];
        lhsp[j][i][3] = lhs[j][i][3] + dtty2 * speed[k][j+1][i];
        lhsp[j][i][4] = lhs[j][i][4];
        lhsm[j][i][0] = lhs[j][i][0];
        lhsm[j][i][1] = lhs[j][i][1] + dtty2 * speed[k][j-1][i];
        lhsm[j][i][2] = lhs[j][i][2];
        lhsm[j][i][3] = lhs[j][i][3] - dtty2 * speed[k][j+1][i];
        lhsm[j][i][4] = lhs[j][i][4];
      }
    }


    //---------------------------------------------------------------------
    // FORWARD ELIMINATION  
    //---------------------------------------------------------------------
    for (j = 0; j <= grid_points[1]-3; j++) {
      j1 = j + 1;
      j2 = j + 2;
      for (i = 1; i <= grid_points[0]-2; i++) {
        fac1 = 1.0/lhs[j][i][2];
        lhs[j][i][3] = fac1*lhs[j][i][3];
        lhs[j][i][4] = fac1*lhs[j][i][4];
        for (m = 0; m < 3; m++) {
          rhs[k][j][i][m] = fac1*rhs[k][j][i][m];
        }
        lhs[j1][i][2] = lhs[j1][i][2] - lhs[j1][i][1]*lhs[j][i][3];
        lhs[j1][i][3] = lhs[j1][i][3] - lhs[j1][i][1]*lhs[j][i][4];
        for (m = 0; m < 3; m++) {
          rhs[k][j1][i][m] = rhs[k][j1][i][m] - lhs[j1][i][1]*rhs[k][j][i][m];
        }
        lhs[j2][i][1] = lhs[j2][i][1] - lhs[j2][i][0]*lhs[j][i][3];
        lhs[j2][i][2] = lhs[j2][i][2] - lhs[j2][i][0]*lhs[j][i][4];
        for (m = 0; m < 3; m++) {
          rhs[k][j2][i][m] = rhs[k][j2][i][m] - lhs[j2][i][0]*rhs[k][j][i][m];
        }
      }
    }

    //---------------------------------------------------------------------
    // The last two rows in this grid block are a bit different, 
    // since they for (not have two more rows available for the
    // elimination of off-diagonal entries
    //---------------------------------------------------------------------
    j  = grid_points[1]-2;
    j1 = grid_points[1]-1;
    for (i = 1; i <= grid_points[0]-2; i++) {
      fac1 = 1.0/lhs[j][i][2];
      lhs[j][i][3] = fac1*lhs[j][i][3];
      lhs[j][i][4] = fac1*lhs[j][i][4];
      for (m = 0; m < 3; m++) {
        rhs[k][j][i][m] = fac1*rhs[k][j][i][m];
      }
      lhs[j1][i][2] = lhs[j1][i][2] - lhs[j1][i][1]*lhs[j][i][3];
      lhs[j1][i][3] = lhs[j1][i][3] - lhs[j1][i][1]*lhs[j][i][4];
      for (m = 0; m < 3; m++) {
        rhs[k][j1][i][m] = rhs[k][j1][i][m] - lhs[j1][i][1]*rhs[k][j][i][m];
      }
      //---------------------------------------------------------------------
      // scale the last row immediately 
      //---------------------------------------------------------------------
      fac2 = 1.0/lhs[j1][i][2];
      for (m = 0; m < 3; m++) {
        rhs[k][j1][i][m] = fac2*rhs[k][j1][i][m];
      }
    }

    //---------------------------------------------------------------------
    // for (the u+c and the u-c factors                 
    //---------------------------------------------------------------------
    for (j = 0; j <= grid_points[1]-3; j++) {
      j1 = j + 1;
      j2 = j + 2;
      for (i = 1; i <= grid_points[0]-2; i++) {
        m = 3;
        fac1 = 1.0/lhsp[j][i][2];
        lhsp[j][i][3]    = fac1*lhsp[j][i][3];
        lhsp[j][i][4]    = fac1*lhsp[j][i][4];
        rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
        lhsp[j1][i][2]   = lhsp[j1][i][2] - lhsp[j1][i][1]*lhsp[j][i][3];
        lhsp[j1][i][3]   = lhsp[j1][i][3] - lhsp[j1][i][1]*lhsp[j][i][4];
        rhs[k][j1][i][m] = rhs[k][j1][i][m] - lhsp[j1][i][1]*rhs[k][j][i][m];
        lhsp[j2][i][1]   = lhsp[j2][i][1] - lhsp[j2][i][0]*lhsp[j][i][3];
        lhsp[j2][i][2]   = lhsp[j2][i][2] - lhsp[j2][i][0]*lhsp[j][i][4];
        rhs[k][j2][i][m] = rhs[k][j2][i][m] - lhsp[j2][i][0]*rhs[k][j][i][m];

        m = 4;
        fac1 = 1.0/lhsm[j][i][2];
        lhsm[j][i][3]    = fac1*lhsm[j][i][3];
        lhsm[j][i][4]    = fac1*lhsm[j][i][4];
        rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
        lhsm[j1][i][2]   = lhsm[j1][i][2] - lhsm[j1][i][1]*lhsm[j][i][3];
        lhsm[j1][i][3]   = lhsm[j1][i][3] - lhsm[j1][i][1]*lhsm[j][i][4];
        rhs[k][j1][i][m] = rhs[k][j1][i][m] - lhsm[j1][i][1]*rhs[k][j][i][m];
        lhsm[j2][i][1]   = lhsm[j2][i][1] - lhsm[j2][i][0]*lhsm[j][i][3];
        lhsm[j2][i][2]   = lhsm[j2][i][2] - lhsm[j2][i][0]*lhsm[j][i][4];
        rhs[k][j2][i][m] = rhs[k][j2][i][m] - lhsm[j2][i][0]*rhs[k][j][i][m];
      }
    }

    //---------------------------------------------------------------------
    // And again the last two rows separately
    //---------------------------------------------------------------------
    j  = grid_points[1]-2;
    j1 = grid_points[1]-1;
    for (i = 1; i <= grid_points[0]-2; i++) {
      m = 3;
      fac1 = 1.0/lhsp[j][i][2];
      lhsp[j][i][3]    = fac1*lhsp[j][i][3];
      lhsp[j][i][4]    = fac1*lhsp[j][i][4];
      rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
      lhsp[j1][i][2]   = lhsp[j1][i][2] - lhsp[j1][i][1]*lhsp[j][i][3];
      lhsp[j1][i][3]   = lhsp[j1][i][3] - lhsp[j1][i][1]*lhsp[j][i][4];
      rhs[k][j1][i][m] = rhs[k][j1][i][m] - lhsp[j1][i][1]*rhs[k][j][i][m];

      m = 4;
      fac1 = 1.0/lhsm[j][i][2];
      lhsm[j][i][3]    = fac1*lhsm[j][i][3];
      lhsm[j][i][4]    = fac1*lhsm[j][i][4];
      rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
      lhsm[j1][i][2]   = lhsm[j1][i][2] - lhsm[j1][i][1]*lhsm[j][i][3];
      lhsm[j1][i][3]   = lhsm[j1][i][3] - lhsm[j1][i][1]*lhsm[j][i][4];
      rhs[k][j1][i][m] = rhs[k][j1][i][m] - lhsm[j1][i][1]*rhs[k][j][i][m];

      //---------------------------------------------------------------------
      // Scale the last row immediately 
      //---------------------------------------------------------------------
      rhs[k][j1][i][3]   = rhs[k][j1][i][3]/lhsp[j1][i][2];
      rhs[k][j1][i][4]   = rhs[k][j1][i][4]/lhsm[j1][i][2];
    }


    //---------------------------------------------------------------------
    // BACKSUBSTITUTION 
    //---------------------------------------------------------------------
    j  = grid_points[1]-2;
    j1 = grid_points[1]-1;
    for (i = 1; i <= grid_points[0]-2; i++) {
      for (m = 0; m < 3; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - lhs[j][i][3]*rhs[k][j1][i][m];
      }

      rhs[k][j][i][3] = rhs[k][j][i][3] - lhsp[j][i][3]*rhs[k][j1][i][3];
      rhs[k][j][i][4] = rhs[k][j][i][4] - lhsm[j][i][3]*rhs[k][j1][i][4];
    }

    //---------------------------------------------------------------------
    // The first three factors
    //---------------------------------------------------------------------
    for (j = grid_points[1]-3; j >= 0; j--) {
      j1 = j + 1;
      j2 = j + 2;
      for (i = 1; i <= grid_points[0]-2; i++) {
        for (m = 0; m < 3; m++) {
          rhs[k][j][i][m] = rhs[k][j][i][m] - 
                            lhs[j][i][3]*rhs[k][j1][i][m] -
                            lhs[j][i][4]*rhs[k][j2][i][m];
        }

        //-------------------------------------------------------------------
        // And the remaining two
        //-------------------------------------------------------------------
        rhs[k][j][i][3] = rhs[k][j][i][3] - 
                          lhsp[j][i][3]*rhs[k][j1][i][3] -
                          lhsp[j][i][4]*rhs[k][j2][i][3];
        rhs[k][j][i][4] = rhs[k][j][i][4] - 
                          lhsm[j][i][3]*rhs[k][j1][i][4] -
                          lhsm[j][i][4]*rhs[k][j2][i][4];
      }
    }
  }
  if (timeron) timer_stop(t_ysolve);

  //pinvr();
/* pinvr - START */
int i_pinvr, j_pinvr, k_pinvr;
  double r1_pinvr, r2_pinvr, r3_pinvr, r4_pinvr, r5_pinvr, t1_pinvr, t2_pinvr;

  if (timeron) timer_start(t_pinvr);
#pragma omp parallel for private(i_pinvr, j_pinvr, r1_pinvr, r2_pinvr, r3_pinvr, r4_pinvr, r5_pinvr, t1_pinvr, t2_pinvr)  
for (k_pinvr = 1; k_pinvr <= nz2; k_pinvr++) {
    for (j_pinvr = 1; j_pinvr <= ny2; j_pinvr++) {
      for (i_pinvr = 1; i_pinvr <= nx2; i_pinvr++) {
        r1_pinvr = rhs[k_pinvr][j_pinvr][i_pinvr][0];
        r2_pinvr = rhs[k_pinvr][j_pinvr][i_pinvr][1];
        r3_pinvr = rhs[k_pinvr][j_pinvr][i_pinvr][2];
        r4_pinvr = rhs[k_pinvr][j_pinvr][i_pinvr][3];
        r5_pinvr = rhs[k_pinvr][j_pinvr][i_pinvr][4];

        t1_pinvr = bt * r1_pinvr;
        t2_pinvr = 0.5 * ( r4_pinvr + r5_pinvr );

        rhs[k_pinvr][j_pinvr][i_pinvr][0] =  bt * ( r4_pinvr - r5_pinvr );
        rhs[k_pinvr][j_pinvr][i_pinvr][1] = -r3_pinvr;
        rhs[k_pinvr][j_pinvr][i_pinvr][2] =  r2_pinvr;
        rhs[k_pinvr][j_pinvr][i_pinvr][3] = -t1_pinvr + t2_pinvr;
        rhs[k_pinvr][j_pinvr][i_pinvr][4] =  t1_pinvr + t2_pinvr;
      }
    }
  }
  if (timeron) timer_stop(t_pinvr);
/* pinvr - END */
}



==> NAS_files/SP_P4A/z_solve.c <==
//-------------------------------------------------------------------------//
//                                                                         //
//  This benchmark is an OpenMP C version of the NPB SP code. This OpenMP  //
//  C version is developed by the Center for Manycore Programming at Seoul //
//  National University and derived from the OpenMP Fortran versions in    //
//  "NPB3.3-OMP" developed by NAS.                                         //
//                                                                         //
//  Permission to use, copy, distribute and modify this software for any   //
//  purpose with or without fee is hereby granted. This software is        //
//  provided "as is" without express or implied warranty.                  //
//                                                                         //
//  Information on NPB 3.3, including the technical report, the original   //
//  specifications, source code, results and information on how to submit  //
//  new results, is available at:                                          //
//                                                                         //
//           http://www.nas.nasa.gov/Software/NPB/                         //
//                                                                         //
//  Send comments or suggestions for this OpenMP C version to              //
//  cmp@aces.snu.ac.kr                                                     //
//                                                                         //
//          Center for Manycore Programming                                //
//          School of Computer Science and Engineering                     //
//          Seoul National University                                      //
//          Seoul 151-744, Korea                                           //
//                                                                         //
//          E-mail:  cmp@aces.snu.ac.kr                                    //
//                                                                         //
//-------------------------------------------------------------------------//

//-------------------------------------------------------------------------//
// Authors: Sangmin Seo, Jungwon Kim, Jun Lee, Jeongho Nah, Gangwon Jo,    //
//          and Jaejin Lee                                                 //
//-------------------------------------------------------------------------//

#include "header.h"

//---------------------------------------------------------------------
// this function performs the solution of the approximate factorization
// step in the z-direction for all five matrix components
// simultaneously. The Thomas algorithm is employed to solve the
// systems for the z-lines. Boundary conditions are non-periodic
//---------------------------------------------------------------------
void z_solve()
{
  int i, j, k, k1, k2, m;
  double ru1, fac1, fac2;

  //---------------------------------------------------------------------
  // Prepare for z-solve, array redistribution   
  //---------------------------------------------------------------------

  if (timeron) timer_start(t_zsolve);
#pragma omp parallel for private(fac1, fac2, i, k, k1, k2, m, ru1)
  for (j = 1; j <= ny2; j++) {
double lhs [IMAXP+1][IMAXP+1][5];
double lhsp[IMAXP+1][IMAXP+1][5];
double lhsm[IMAXP+1][IMAXP+1][5];
    //lhsinitj(nz2+1, nx2);
/* lhsinitj - START */
  int i_lhsinitj, m_lhsinitj;

  //---------------------------------------------------------------------
  // zap the whole left hand side for starters
  // set all diagonal values to 1. This is overkill, but convenient
  //---------------------------------------------------------------------
  for (i_lhsinitj = 1; i_lhsinitj <= nx2; i_lhsinitj++) {
    for (m_lhsinitj = 0; m_lhsinitj < 5; m_lhsinitj++) {
      lhs [0][i_lhsinitj][m_lhsinitj] = 0.0;
      lhsp[0][i_lhsinitj][m_lhsinitj] = 0.0;
      lhsm[0][i_lhsinitj][m_lhsinitj] = 0.0;
      lhs [nz2+1][i_lhsinitj][m_lhsinitj] = 0.0;
      lhsp[nz2+1][i_lhsinitj][m_lhsinitj] = 0.0;
      lhsm[nz2+1][i_lhsinitj][m_lhsinitj] = 0.0;
    }
    lhs [0][i_lhsinitj][2] = 1.0;
    lhsp[0][i_lhsinitj][2] = 1.0;
    lhsm[0][i_lhsinitj][2] = 1.0;
    lhs [nz2+1][i_lhsinitj][2] = 1.0;
    lhsp[nz2+1][i_lhsinitj][2] = 1.0;
    lhsm[nz2+1][i_lhsinitj][2] = 1.0;
  }
/* lhsinitj - END */

    //---------------------------------------------------------------------
    // Computes the left hand side for the three z-factors   
    //---------------------------------------------------------------------

    //---------------------------------------------------------------------
    // first fill the lhs for the u-eigenvalue                          
    //---------------------------------------------------------------------
    for (i = 1; i <= nx2; i++) {
	  double cv[PROBLEM_SIZE];
	  double rhos[PROBLEM_SIZE];
      for (k = 0; k <= nz2+1; k++) {
        ru1 = c3c4*rho_i[k][j][i];
        cv[k] = ws[k][j][i];
        rhos[k] = max(max(dz4+con43*ru1, dz5+c1c5*ru1), max(dzmax+ru1, dz1));
      }

      for (k = 1; k <= nz2; k++) {
        lhs[k][i][0] =  0.0;
        lhs[k][i][1] = -dttz2 * cv[k-1] - dttz1 * rhos[k-1];
        lhs[k][i][2] =  1.0 + c2dttz1 * rhos[k];
        lhs[k][i][3] =  dttz2 * cv[k+1] - dttz1 * rhos[k+1];
        lhs[k][i][4] =  0.0;
      }
    }

    //---------------------------------------------------------------------
    // add fourth order dissipation                                  
    //---------------------------------------------------------------------
    for (i = 1; i <= nx2; i++) {
      k = 1;
      lhs[k][i][2] = lhs[k][i][2] + comz5;
      lhs[k][i][3] = lhs[k][i][3] - comz4;
      lhs[k][i][4] = lhs[k][i][4] + comz1;

      k = 2;
      lhs[k][i][1] = lhs[k][i][1] - comz4;
      lhs[k][i][2] = lhs[k][i][2] + comz6;
      lhs[k][i][3] = lhs[k][i][3] - comz4;
      lhs[k][i][4] = lhs[k][i][4] + comz1;
    }

    for (k = 3; k <= nz2-2; k++) {
      for (i = 1; i <= nx2; i++) {
        lhs[k][i][0] = lhs[k][i][0] + comz1;
        lhs[k][i][1] = lhs[k][i][1] - comz4;
        lhs[k][i][2] = lhs[k][i][2] + comz6;
        lhs[k][i][3] = lhs[k][i][3] - comz4;
        lhs[k][i][4] = lhs[k][i][4] + comz1;
      }
    }

    for (i = 1; i <= nx2; i++) {
      k = nz2-1;
      lhs[k][i][0] = lhs[k][i][0] + comz1;
      lhs[k][i][1] = lhs[k][i][1] - comz4;
      lhs[k][i][2] = lhs[k][i][2] + comz6;
      lhs[k][i][3] = lhs[k][i][3] - comz4;

      k = nz2;
      lhs[k][i][0] = lhs[k][i][0] + comz1;
      lhs[k][i][1] = lhs[k][i][1] - comz4;
      lhs[k][i][2] = lhs[k][i][2] + comz5;
    }

    //---------------------------------------------------------------------
    // subsequently, fill the other factors (u+c), (u-c) 
    //---------------------------------------------------------------------
    for (k = 1; k <= nz2; k++) {
      for (i = 1; i <= nx2; i++) {
        lhsp[k][i][0] = lhs[k][i][0];
        lhsp[k][i][1] = lhs[k][i][1] - dttz2 * speed[k-1][j][i];
        lhsp[k][i][2] = lhs[k][i][2];
        lhsp[k][i][3] = lhs[k][i][3] + dttz2 * speed[k+1][j][i];
        lhsp[k][i][4] = lhs[k][i][4];
        lhsm[k][i][0] = lhs[k][i][0];
        lhsm[k][i][1] = lhs[k][i][1] + dttz2 * speed[k-1][j][i];
        lhsm[k][i][2] = lhs[k][i][2];
        lhsm[k][i][3] = lhs[k][i][3] - dttz2 * speed[k+1][j][i];
        lhsm[k][i][4] = lhs[k][i][4];
      }
    }


    //---------------------------------------------------------------------
    // FORWARD ELIMINATION  
    //---------------------------------------------------------------------
    for (k = 0; k <= grid_points[2]-3; k++) {
      k1 = k + 1;
      k2 = k + 2;
      for (i = 1; i <= nx2; i++) {
        fac1 = 1.0/lhs[k][i][2];
        lhs[k][i][3] = fac1*lhs[k][i][3];
        lhs[k][i][4] = fac1*lhs[k][i][4];
        for (m = 0; m < 3; m++) {
          rhs[k][j][i][m] = fac1*rhs[k][j][i][m];
        }
        lhs[k1][i][2] = lhs[k1][i][2] - lhs[k1][i][1]*lhs[k][i][3];
        lhs[k1][i][3] = lhs[k1][i][3] - lhs[k1][i][1]*lhs[k][i][4];
        for (m = 0; m < 3; m++) {
          rhs[k1][j][i][m] = rhs[k1][j][i][m] - lhs[k1][i][1]*rhs[k][j][i][m];
        }
        lhs[k2][i][1] = lhs[k2][i][1] - lhs[k2][i][0]*lhs[k][i][3];
        lhs[k2][i][2] = lhs[k2][i][2] - lhs[k2][i][0]*lhs[k][i][4];
        for (m = 0; m < 3; m++) {
          rhs[k2][j][i][m] = rhs[k2][j][i][m] - lhs[k2][i][0]*rhs[k][j][i][m];
        }
      }
    }

    //---------------------------------------------------------------------
    // The last two rows in this grid block are a bit different, 
    // since they for (not have two more rows available for the
    // elimination of off-diagonal entries
    //---------------------------------------------------------------------
    k  = grid_points[2]-2;
    k1 = grid_points[2]-1;
    for (i = 1; i <= nx2; i++) {
      fac1 = 1.0/lhs[k][i][2];
      lhs[k][i][3] = fac1*lhs[k][i][3];
      lhs[k][i][4] = fac1*lhs[k][i][4];
      for (m = 0; m < 3; m++) {
        rhs[k][j][i][m] = fac1*rhs[k][j][i][m];
      }
      lhs[k1][i][2] = lhs[k1][i][2] - lhs[k1][i][1]*lhs[k][i][3];
      lhs[k1][i][3] = lhs[k1][i][3] - lhs[k1][i][1]*lhs[k][i][4];
      for (m = 0; m < 3; m++) {
        rhs[k1][j][i][m] = rhs[k1][j][i][m] - lhs[k1][i][1]*rhs[k][j][i][m];
      }

      //---------------------------------------------------------------------
      // scale the last row immediately
      //---------------------------------------------------------------------
      fac2 = 1.0/lhs[k1][i][2];
      for (m = 0; m < 3; m++) {
        rhs[k1][j][i][m] = fac2*rhs[k1][j][i][m];
      }
    }

    //---------------------------------------------------------------------
    // for (the u+c and the u-c factors               
    //---------------------------------------------------------------------
    for (k = 0; k <= grid_points[2]-3; k++) {
      k1 = k + 1;
      k2 = k + 2;
      for (i = 1; i <= nx2; i++) {
        m = 3;
        fac1 = 1.0/lhsp[k][i][2];
        lhsp[k][i][3]    = fac1*lhsp[k][i][3];
        lhsp[k][i][4]    = fac1*lhsp[k][i][4];
        rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
        lhsp[k1][i][2]   = lhsp[k1][i][2] - lhsp[k1][i][1]*lhsp[k][i][3];
        lhsp[k1][i][3]   = lhsp[k1][i][3] - lhsp[k1][i][1]*lhsp[k][i][4];
        rhs[k1][j][i][m] = rhs[k1][j][i][m] - lhsp[k1][i][1]*rhs[k][j][i][m];
        lhsp[k2][i][1]   = lhsp[k2][i][1] - lhsp[k2][i][0]*lhsp[k][i][3];
        lhsp[k2][i][2]   = lhsp[k2][i][2] - lhsp[k2][i][0]*lhsp[k][i][4];
        rhs[k2][j][i][m] = rhs[k2][j][i][m] - lhsp[k2][i][0]*rhs[k][j][i][m];

        m = 4;
        fac1 = 1.0/lhsm[k][i][2];
        lhsm[k][i][3]    = fac1*lhsm[k][i][3];
        lhsm[k][i][4]    = fac1*lhsm[k][i][4];
        rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
        lhsm[k1][i][2]   = lhsm[k1][i][2] - lhsm[k1][i][1]*lhsm[k][i][3];
        lhsm[k1][i][3]   = lhsm[k1][i][3] - lhsm[k1][i][1]*lhsm[k][i][4];
        rhs[k1][j][i][m] = rhs[k1][j][i][m] - lhsm[k1][i][1]*rhs[k][j][i][m];
        lhsm[k2][i][1]   = lhsm[k2][i][1] - lhsm[k2][i][0]*lhsm[k][i][3];
        lhsm[k2][i][2]   = lhsm[k2][i][2] - lhsm[k2][i][0]*lhsm[k][i][4];
        rhs[k2][j][i][m] = rhs[k2][j][i][m] - lhsm[k2][i][0]*rhs[k][j][i][m];
      }
    }

    //---------------------------------------------------------------------
    // And again the last two rows separately
    //---------------------------------------------------------------------
    k  = grid_points[2]-2;
    k1 = grid_points[2]-1;
    for (i = 1; i <= nx2; i++) {
      m = 3;
      fac1 = 1.0/lhsp[k][i][2];
      lhsp[k][i][3]    = fac1*lhsp[k][i][3];
      lhsp[k][i][4]    = fac1*lhsp[k][i][4];
      rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
      lhsp[k1][i][2]   = lhsp[k1][i][2] - lhsp[k1][i][1]*lhsp[k][i][3];
      lhsp[k1][i][3]   = lhsp[k1][i][3] - lhsp[k1][i][1]*lhsp[k][i][4];
      rhs[k1][j][i][m] = rhs[k1][j][i][m] - lhsp[k1][i][1]*rhs[k][j][i][m];

      m = 4;
      fac1 = 1.0/lhsm[k][i][2];
      lhsm[k][i][3]    = fac1*lhsm[k][i][3];
      lhsm[k][i][4]    = fac1*lhsm[k][i][4];
      rhs[k][j][i][m]  = fac1*rhs[k][j][i][m];
      lhsm[k1][i][2]   = lhsm[k1][i][2] - lhsm[k1][i][1]*lhsm[k][i][3];
      lhsm[k1][i][3]   = lhsm[k1][i][3] - lhsm[k1][i][1]*lhsm[k][i][4];
      rhs[k1][j][i][m] = rhs[k1][j][i][m] - lhsm[k1][i][1]*rhs[k][j][i][m];

      //---------------------------------------------------------------------
      // Scale the last row immediately (some of this is overkill
      // if this is the last cell)
      //---------------------------------------------------------------------
      rhs[k1][j][i][3] = rhs[k1][j][i][3]/lhsp[k1][i][2];
      rhs[k1][j][i][4] = rhs[k1][j][i][4]/lhsm[k1][i][2];
    }


    //---------------------------------------------------------------------
    // BACKSUBSTITUTION 
    //---------------------------------------------------------------------
    k  = grid_points[2]-2;
    k1 = grid_points[2]-1;
    for (i = 1; i <= nx2; i++) {
      for (m = 0; m < 3; m++) {
        rhs[k][j][i][m] = rhs[k][j][i][m] - lhs[k][i][3]*rhs[k1][j][i][m];
      }

      rhs[k][j][i][3] = rhs[k][j][i][3] - lhsp[k][i][3]*rhs[k1][j][i][3];
      rhs[k][j][i][4] = rhs[k][j][i][4] - lhsm[k][i][3]*rhs[k1][j][i][4];
    }

    //---------------------------------------------------------------------
    // Whether or not this is the last processor, we always have
    // to complete the back-substitution 
    //---------------------------------------------------------------------

    //---------------------------------------------------------------------
    // The first three factors
    //---------------------------------------------------------------------
    for (k = grid_points[2]-3; k >= 0; k--) {
      k1 = k + 1;
      k2 = k + 2;
      for (i = 1; i <= nx2; i++) {
        for (m = 0; m < 3; m++) {
          rhs[k][j][i][m] = rhs[k][j][i][m] - 
                            lhs[k][i][3]*rhs[k1][j][i][m] -
                            lhs[k][i][4]*rhs[k2][j][i][m];
        }

        //-------------------------------------------------------------------
        // And the remaining two
        //-------------------------------------------------------------------
        rhs[k][j][i][3] = rhs[k][j][i][3] - 
                          lhsp[k][i][3]*rhs[k1][j][i][3] -
                          lhsp[k][i][4]*rhs[k2][j][i][3];
        rhs[k][j][i][4] = rhs[k][j][i][4] - 
                          lhsm[k][i][3]*rhs[k1][j][i][4] -
                          lhsm[k][i][4]*rhs[k2][j][i][4];
      }
    }
  }
  if (timeron) timer_stop(t_zsolve);

  //tzetar();
/* tzetar - START */
int i_tzetar, j_tzetar, k_tzetar;
  double t1_tzetar, t2_tzetar, t3_tzetar, ac_tzetar, xvel_tzetar, yvel_tzetar, zvel_tzetar, r1_tzetar, r2_tzetar, r3_tzetar, r4_tzetar, r5_tzetar;
  double btuz_tzetar, ac2u_tzetar, uzik1_tzetar;

  if (timeron) timer_start(t_tzetar);
   #pragma omp parallel for private(ac2u_tzetar, ac_tzetar, btuz_tzetar, i_tzetar, j_tzetar, r1_tzetar, r2_tzetar, r3_tzetar, r4_tzetar, r5_tzetar, t1_tzetar, t2_tzetar, t3_tzetar, uzik1_tzetar, xvel_tzetar, yvel_tzetar, zvel_tzetar)
  for (k_tzetar = 1; k_tzetar <= nz2; k_tzetar++) {
    for (j_tzetar = 1; j_tzetar <= ny2; j_tzetar++) {
      for (i_tzetar = 1; i_tzetar <= nx2; i_tzetar++) {
        xvel_tzetar = us[k_tzetar][j_tzetar][i_tzetar];
        yvel_tzetar = vs[k_tzetar][j_tzetar][i_tzetar];
        zvel_tzetar = ws[k_tzetar][j_tzetar][i_tzetar];
        ac_tzetar   = speed[k_tzetar][j_tzetar][i_tzetar];

        ac2u_tzetar = ac_tzetar*ac_tzetar;

        r1_tzetar = rhs[k_tzetar][j_tzetar][i_tzetar][0];
        r2_tzetar = rhs[k_tzetar][j_tzetar][i_tzetar][1];
        r3_tzetar = rhs[k_tzetar][j_tzetar][i_tzetar][2];
        r4_tzetar = rhs[k_tzetar][j_tzetar][i_tzetar][3];
        r5_tzetar = rhs[k_tzetar][j_tzetar][i_tzetar][4];     

        uzik1_tzetar = u[k_tzetar][j_tzetar][i_tzetar][0];
        btuz_tzetar  = bt * uzik1_tzetar;

        t1_tzetar = btuz_tzetar/ac_tzetar * (r4_tzetar + r5_tzetar);
        t2_tzetar = r3_tzetar + t1_tzetar;
        t3_tzetar = btuz_tzetar * (r4_tzetar - r5_tzetar);

        rhs[k_tzetar][j_tzetar][i_tzetar][0] = t2_tzetar;
        rhs[k_tzetar][j_tzetar][i_tzetar][1] = -uzik1_tzetar*r2_tzetar + xvel_tzetar*t2_tzetar;
        rhs[k_tzetar][j_tzetar][i_tzetar][2] =  uzik1_tzetar*r1_tzetar + yvel_tzetar*t2_tzetar;
        rhs[k_tzetar][j_tzetar][i_tzetar][3] =  zvel_tzetar*t2_tzetar  + t3_tzetar;
        rhs[k_tzetar][j_tzetar][i_tzetar][4] =  uzik1_tzetar*(-xvel_tzetar*r2_tzetar + yvel_tzetar*r1_tzetar) + 
                           qs[k_tzetar][j_tzetar][i_tzetar]*t2_tzetar + c2iv*ac2u_tzetar*t1_tzetar + zvel_tzetar*t3_tzetar;
      }
    }
  }
  if (timeron) timer_stop(t_tzetar);
/* tzetar - END */
}


==> Survey_C_Files/NAS_logic_cg.c <==
#pragma omp parallel for
for (j = 0; j < lastrow - firstrow + 1; j++) {
      for (k = rowstr[j]; k < rowstr[j+1]; k++) {
        colidx[k] = colidx[k] - firstcol; } }


==> Survey_C_Files/arr_priv.c <==
void mat_mul_arr_priv(...) {
  int i,j,k;
  int* d = malloc(sizeof(int)*N);
  for (i = 0; i < N; i++) {
  for (j = 0; j < N; j++) {
    d[i] = i;
    c[d[i]][j] = 0;
    for (k = 0; k < N; k++) {
      c[i][j] += a[i][k] * b[k][j]; }}}
  return; }

==> Survey_C_Files/arr_priv_cetus.c <==
void mat_mul_arr_priv(int n, int a[1000][1000], int b[1000][1000], int c[1000][1000]) {
  int i, j, k;
  int * d = malloc(sizeof (int)*n);
  #pragma cetus firstprivate(d) 
  #pragma cetus private(i, j, k) 
  #pragma cetus lastprivate(d) 
  #pragma loop name mat_mul_arr_priv#0 
  for (i=0; i<n; i ++ ) {
    #pragma cetus firstprivate(d) 
    #pragma cetus private(j, k) 
    #pragma cetus lastprivate(d) 
    #pragma loop name mat_mul_arr_priv#0#0 
    #pragma cetus parallel 
    #pragma omp parallel for if((10000<((1L+(5L*n))+((3L*n)*n)))) private(j, k) firstprivate(d) lastprivate(d)
    for (j=0; j<n; j ++ ) {
      d[i]=i;
      c[d[i]][j]=0;
      #pragma cetus private(k) 
      #pragma loop name mat_mul_arr_priv#0#0#0 
      #pragma cetus reduction(+: c[i][j]) 
      #pragma cetus parallel 
      #pragma omp parallel for if((10000<(1L+(3L*n)))) private(k) reduction(+: c[i][j])
      for (k=0; k<n; k ++ )
      {
        c[i][j]+=(a[i][k]*b[k][j]); }}}
  return ; }


==> Survey_C_Files/arr_priv_p4a.c <==
void mat_mul_arr_priv(int n, int a[1000][1000], int b[1000][1000], int c[1000][1000]) {
   int i, j, k;
   int *d = malloc(sizeof(int)*n);
   for(i = 0; i <= n-1; i += 1) {
      d[i] = 0;
      for(j = 0; j <= n-1; j += 1) {
         d[i] = i;
         c[d[i]][j] = 0;
         for(k = 0; k <= n-1; k += 1)
            c[i][j] += a[i][k]*b[k][j]; } }
   return; }

==> Survey_C_Files/arr_priv_rose.c <==
void mat_mul_arr_priv(int n,int a[1000][1000],int b[1000][1000],int c[1000][1000]) {
  int i, j, k;
  int *d = (malloc(sizeof(int ) * n));
  for (i = 0; i <= n - 1; i += 1) {
    d[i] = 0;
    for (j = 0; j <= n - 1; j += 1) {
      d[i] = i;
      c[d[i]][j] = 0;
      for (k = 0; k <= n - 1; k += 1) {
        c[i][j] += a[i][k] * b[k][j]; } } }
  return ; }

==> Survey_C_Files/autoPar_EP.c <==
#pragma omp parallel for private (i)
  for (i = 0; i <= 9; i += 1) {
    q[i] = 0.0; }
...
#pragma omp parallel for private (gc,i) reduction (+:gc)
  for (i = 0; i <= 9; i += 1) {
    gc = gc + q[i]; }


==> Survey_C_Files/autoPar_SP.c <==
#pragma omp parallel for private (i,j,k,m)
  for (k = 0; k <= grid_points[2] - 1; k += 1) {
#pragma omp parallel for private (i,j,m)
    for (j = 0; j <= grid_points[1] - 1; j += 1) {
#pragma omp parallel for private (i,m)
      for (i = 0; i <= grid_points[0] - 1; i += 1) {
#pragma omp parallel for private (m)
       for (m = 0; m <= 4; m += 1) {
          rhs[k][j][i][m] = forcing[k][j][i][m]; }  }  }  }

==> Survey_C_Files/bt_cetus.c <==
#pragma omp parallel for if((10000<(56L+(55L*isize)))) private(i) lastprivate(tmp1, tmp2, tmp3)
   for (i=0; i<=isize; i++ ) ...


==> Survey_C_Files/bt_omp.c <==
#pragma omp parallel for default(shared) shared(isize) private(i,j,k,m,n)
  for (k = 1; k <= grid_points[2]-2; k++) {
    for (j = 1; j <= grid_points[1]-2; j++) {
      for (i = 0; i <= isize; i++) {
		....

==> Survey_C_Files/bt_x_solve_function_cetus.c <==
    ...
/*  binvcrhs( lhs_r[i][BB], lhs_r[i][CC], rhs[k][j][i] ); */
	pivot=(1.0/lhs_r[i][1][0][0]);
	lhs_r[i][1][1][0]=(lhs_r[i][1][1][0]*pivot);
	lhs_r[i][1][2][0]=(lhs_r[i][1][2][0]*pivot);
	lhs_r[i][1][3][0]=(lhs_r[i][1][3][0]*pivot);
	lhs_r[i][1][4][0]=(lhs_r[i][1][4][0]*pivot);
	...

==> Survey_C_Files/bt_x_solve_private_cetus.c <==
#pragma omp parallel for if((10000<((((((((1940L*grid_points[0L]-1195L+))+(592L*grid_points[1L]))+(598L*grid_points[2L]))+((grid_points[0L]*(-970L)) *grid_points[1L]))+((grid_points[0L]*(-970L))*grid_points[2))+((grid_points[1L]*(-296L))*grid_points[2L])) +(((485L*grid_points[0L])*grid_points[1L])*grid_points[2L])))) private(i, ii, j, k, m, n) lastprivate(tmp1, tmp2, tmp3)
	for (k=1; k<=(grid_points[2]-2); k ++ ) {
		double lhs_r[(162+1)][3][5][5];
		double fjac_r[(162+1)][5][5];
		double njac_r[(162+1)][5][5];
		...

==> Survey_C_Files/daxpy.c <==
void initialize_x_and_y(double * x, double * y, int N){{
		int i = 0;
		#pragma loop name initialize_x_and_y#0 
		for (; i<N;  ++ i){
			x[i]=(i*0.1);
			y[i]=(i*0.2);
		}}}

int main(){
	double * x, * y;
	double alpha = 2.0;
	int N = (1024*1024)*256;
	int R = 8192;
	int k, i;

	x=((double * )malloc(N*sizeof (double)));
	y=((double * )malloc(N*sizeof (double)));

	initialize_x_and_y(x, y, N);

	#pragma cetus firstprivate(y) 
	#pragma cetus private(i, k) 
	#pragma cetus lastprivate(y) 
	#pragma loop name main#0 
	#pragma cetus parallel 
	#pragma omp parallel for if((10000<((1L+(3L*R)) + ((3L*N)*R)))) private(i, k) firstprivate(y) lastprivate(y)
	for (k=0; k<R; k ++ ){
		#pragma cetus private(i) 
		#pragma loop name main#0#0 
		for (i=0; i<N; i ++ ){
			y[i]=(alpha*x[i]);
		}}}

==> Survey_C_Files/daxpy_offload.c <==
void initialize_x_and_y(double *x, double *y, int N){
    
        #pragma omp target teams distribute parallel for map(from:x[0:N], y[0:N])
        for (int i=0; i<N; ++i) {x[i] = i*0.1; y[i] = i*0.2;}
}

int main() {
	double *x, *y;
	double alpha = 2.0;
	int N = 1024*1024*256;
	int R = 8192;
	int k,i;

	x = (double *) malloc (N * sizeof(double));
	y = (double *) malloc (N * sizeof(double));

	initialize_x_and_y(x,y,N);

    #pragma omp target teams distribute parallel for simd map(to:x[0:N]) map(tofrom:y[0:N])
    	for(k=0; k<R; k++)
    		for (i=0; i<N; i++)
    			y[i] = alpha * x[i];
}
 
 
 
 
 
 
 
 
 

==> Survey_C_Files/ep_omp.c <==
#pragma omp parallel default(shared) private(k,kk,t1,t2,t3,t4,i,ik,x1,x2,l) {
    for (i = 0; i < NQ; i++) 
      qq[i] = 0.0;
    #pragma omp for reduction(+:sx,sy) nowait
    for (k = 1; k <= np; k++) {
      kk = k_offset + k;
      ... } ...}


==> Survey_C_Files/function_calls2.c <==
void compute_cijk(int i, int j, int k, int** a, int** b, int** c) {
  c[i][j] += a[i][k] * b[k][j];}

void mat_mul_function_calls(int n, int** a, int** b, int** c) {
  int i,j,k;
  for (i = 0; i < n; i++) {
    for (j = 0; j < n; j++) {
      c[i][j] = 0;
      for (k = 0; k < n; k++) {
        compute_cijk(i,j,k,a,b,c);}}}
  return;}

==> Survey_C_Files/function_calls2_cetus.c <==
void compute_cijk(int i, int j, int k, int a[1000][1000], int b[1000][1000], int c[1000][1000]) {
  c[i][j]+=(a[i][k]*b[k][j]); }

void mat_mul_function_calls(int n, int a[1000][1000], int b[1000][1000], int c[1000][1000]) {
  int i, j, k;
  #pragma cetus private(i, j, k) 
  #pragma loop name mat_mul_function_calls#0 
  for (i=0; i<n; i ++ ) {
    #pragma cetus private(j, k) 
    #pragma loop name mat_mul_function_calls#0#0 
    for (j=0; j<n; j ++ ) {
      c[i][j]=0;
      #pragma cetus private(k) 
      #pragma loop name mat_mul_function_calls#0#0#0 
      for (k=0; k<n; k ++ ) {
        compute_cijk(i, j, k, a, b, c); }}}
  return ; }

==> Survey_C_Files/function_calls2_p4a.c <==
void compute_cijk(int i, int j, int k, int a[1000][1000], int b[1000][1000], int c[1000][1000]) {
  c[i][j] += a[i][k]*b[k][j]; }

void mat_mul_function_calls(int n, int a[1000][1000], int b[1000][1000], int c[1000][1000]) {
  int i, j, k;
#pragma omp parallel for private(j, k)
  for(i = 0; i <= n-1; i += 1)
    for(j = 0; j <= n-1; j += 1) {
      c[i][j] = 0;
      for(k = 0; k <= n-1; k += 1)
        compute_cijk(i, j, k, a, b, c); }
  return; }


==> Survey_C_Files/function_calls2_p4a_snippet.c <==
#pragma omp parallel for private(j, k)
  for(i = 0; i <= n-1; i += 1)
    for(j = 0; j <= n-1; j += 1) {
      for(k = 0; k <= n-1; k += 1)
        compute_cijk(i, j, k, a, b, c); }

==> Survey_C_Files/function_calls2_rose.c <==
void compute_cijk(int i,int j,int k,int a[1000][1000],int b[1000][1000],int c[1000][1000]) {
  c[i][j] += a[i][k] * b[k][j]; }

void mat_mul_function_calls(int n,int a[1000][1000],int b[1000][1000],int c[1000][1000]) {
  int i, j, k;
  for (i = 0; i <= n - 1; i += 1) {
    for (j = 0; j <= n - 1; j += 1) {
      for (k = 0; k <= n - 1; k += 1) {
        compute_cijk(i,j,k,a,b,c); } } }
  return ; }

==> Survey_C_Files/function_calls2_short.c <==
void compute_cijk(int i, int j, int k, int a[N][N], int b[N][N], int c[N][N]) {
  c[i][j] += a[i][k] * b[k][j];}
void mat_mul_function_calls(...) {...
        compute_cijk(i,j,k,a,b,c);}}} 
    return;}

==> Survey_C_Files/loop_unroll3.c <==
void mat_mul_loop_unroll(...) {
  int i,j,k;
  for (i = 0; i < n-1; i+=2) {
    for (j = 0; j < n-1; j+= 2) {
      for (k = 0; k < n-1; k += 2) {
        c[i][j] += (a[i][k] * b[k][j] + a[i][k+1] * b[k+1][j]);
        c[i][j+1] += (a[i][k] * b[k][j+1] + a[i][k+1] * b[k+1][j+1]);
        c[i+1][j] += (a[i+1][k] * b[k][j] + a[i+1][k+1] * b[k+1][j]);
        c[i+1][j+1] += (a[i+1][k] * b[k][j+1] + a[i+1][k+1] * b[k+1][j+1]); }}}
  return; }

==> Survey_C_Files/loop_unroll3_cetus.c <==
void mat_mul_loop_unroll(int n, int a[1000][1000], int b[1000][1000], int c[1000][1000]) {
  int i, j, k;
  #pragma cetus private(i, j, k) 
  #pragma loop name mat_mul_loop_unroll3#0 
  #pragma cetus parallel 
  #pragma omp parallel for if((10000 < (((1L+(3L*((-2L+n)/2L))) + ((7L*((-2L+n)/2L))*((-2L+n)/2L))) + (((6L*((-2L+n)/2L)) * ((-2L+n)/2L)) * ((-2L+n)/2L))))) private(i, j, k)
  for (i=0; i<(n-1); i+=2) {
    #pragma cetus private(j, k) 
    #pragma loop name mat_mul_loop_unroll3#0#0 
    #pragma cetus parallel 
    #pragma omp parallel for if((10000 < ((1L+(7L*((-2L+n)/2L))) + ((6L*((-2L+n)/2L)) * ((-2L+n)/2L))))) private(j, k)
    for (j=0; j<(n-1); j+=2) {
      c[i][j]=0;
      c[i][j+1]=0;
      c[i+1][j]=0;
      c[i+1][j+1]=0;
      #pragma cetus private(k) 
      #pragma loop name mat_mul_loop_unroll3#0#0#0 
      #pragma cetus reduction(+: c[i+1][j+1], c[i+1][j], c[i][j+1], c[i][j]) 
      #pragma cetus parallel 
      #pragma omp parallel for if((10000<(1L+(6L*((-2L+n)/2L))))) private(k) reduction(+: c[i+1][j+1], c[i+1][j], c[i][j+1], c[i][j])
      for (k=0; k<(n-1); k+=2) {
        c[i][j] += ((a[i][k]*b[k][j]) + (a[i][k+1]*b[k+1][j]));
        c[i][j+1] += ((a[i][k]*b[k][j+1]) + (a[i][k+1]*b[k+1][j+1]));
        c[i+1][j] += ((a[i+1][k]*b[k][j]) + (a[i+1][k+1]*b[k+1][j]));
        c[i+1][j+1] += ((a[i+1][k]*b[k][j+1]) + (a[i+1][k+1]*b[k+1][j+1])); }}}
  return ; }

==> Survey_C_Files/loop_unroll3_cetus_snippet.c <==
#pragma cetus private(k)
#pragma loop name mat_mul_loop_unroll3#0#0#0
#pragma cetus reduction(+: c[i+1][j+1], c[i+1][j], c[i][j+1], c[i][j])
#pragma cetus parallel
#pragma omp parallel for if((10000<(1L+(6L*((-2L+n)/2L))))) private(k) reduction(+: c[i+1][j+1], c[i+1][j], c[i][j+1], c[i][j])
for (k=0; k<(n-1); k+=2 {
 ... };

==> Survey_C_Files/loop_unroll3_p4a.c <==
void mat_mul_loop_unroll(int n, int a[1000][1000], int b[1000][1000], int c[1000][1000]) {
  int i, j, k;
#pragma omp parallel for private(j, k)
  for(i = 0; i <= n-1-1; i += 2) // we asume that n is even
    for(j = 0; j <= n-1-1; j += 2) {
      c[i][j] = 0;
      c[i][j+1] = 0;
      c[i+1][j] = 0;
      c[i+1][j+1] = 0;
      for(k = 0; k <= n-1-1; k += 2) {
        c[i][j] += a[i][k]*b[k][j] + a[i][k+1]*b[k+1][j];
        c[i][j+1] += a[i][k]*b[k][j+1] + a[i][k+1]*b[k+1][j+1];
        c[i+1][j] += a[i+1][k]*b[k][j] + a[i+1][k+1]*b[k+1][j];
        c[i+1][j+1] += a[i+1][k]*b[k][j+1] + a[i+1][k+1]*b[k+1][j+1]; }}
  return; }


==> Survey_C_Files/loop_unroll3_p4a_short.c <==
void mat_mul_loop_unroll(...) {
  int i, j, k;
#pragma omp parallel for private(j, k)
  for(i = 0; i <= 998; i += 2) 
    for(j = 0; j <= 998; j += 2) {
      ...
  return; }


==> Survey_C_Files/loop_unroll3_rose.c <==
void mat_mul_loop_unroll(int n,int a[1000][1000],int b[1000][1000],int c[1000][1000]) {
  int i,j,k;
// we assume that n is even
  for (i = 0; i <= n - 1 - 1; i += 2) {
    for (j = 0; j <= n - 1 - 1; j += 2) {
      c[i][j] = 0;
      c[i][j + 1] = 0;
      c[i + 1][j] = 0;
      c[i + 1][j + 1] = 0;
      for (k = 0; k <= n - 1 - 1; k += 2) {
        c[i][j] += a[i][k] * b[k][j] + a[i][k + 1] * b[k + 1][j];
        c[i][j + 1] += a[i][k] * b[k][j + 1] + a[i][k + 1] * b[k + 1][j + 1];
        c[i + 1][j] += a[i + 1][k] * b[k][j] + a[i + 1][k + 1] * b[k + 1][j];
        c[i + 1][j + 1] += a[i + 1][k] * b[k][j + 1] + a[i + 1][k + 1] * b[k + 1][j + 1]; } } }
  return ; }

==> Survey_C_Files/mat_mul.c <==
void mat_mul(int n, int **a, int** b, int** c) {
  int i,j,k;
  for (i = 0; i < n; i++) {
    for (j = 0; j < n; j++) {
      for (k = 0; k < n; k++) {
        c[i][j] += a[i][k] * b[k][j]; }}}
  return;}


==> Survey_C_Files/mat_mul_cetus.c <==
void mat_mul(...) {
  int i, j, k;
#pragma cetus private(i, j, k)
#pragma loop name mat_mul#0
#pragma cetus parallel
#pragma omp parallel for if((10000<(((1L+(3L*n))+((4L*n)*n))+(((3L*n)*n)*n)))) private(i, j, k)
  for (i=0; i<n; i ++ ) {
#pragma cetus private(j, k)
#pragma loop name mat_mul#0#0
#pragma cetus parallel
#pragma omp parallel for if((10000<((1L+(4L*n))+((3L*n)*n)))) private(j, k)
    for (j=0; j<n; j ++ ) {
      c[i][j]=0;
#pragma cetus private(k)
#pragma loop name mat_mul#0#0#0
#pragma cetus reduction(+: c[i][j])
#pragma cetus parallel
#pragma omp parallel for if((10000<(1L+(3L*n)))) private(k) reduction(+: c[i][j])
      for (k=0; k<n; k ++ ) {
        c[i][j]+=(a[i][k]*b[k][j]); }}}
  return ; }

==> Survey_C_Files/mat_mul_gpu.c <==
void mat_mul(int* a, int* b, int* c) {
    int i,j,k;
    for (i = 0; i < N; i++) {
        for (j = 0; j < N; j++) {
            c[i*N+j] = 0;
            for (k = 0; k < N; k++) {
                c[i*N+j] += a[i*N+k] * b[j*N+k];
            } } } return; }



==> Survey_C_Files/mat_mul_p4a.c <==
void mat_mul(...) {
  int i, j, k;
  #pragma omp parallel for private(j, k)
  for(i = 0; i <= n-1; i += 1)
    for(j = 0; j <= n-1; j += 1) {
      for(k = 0; k <= n-1; k += 1)
        c[i][j] += a[i][k]*b[k][j]; } 
  return; }

==> Survey_C_Files/mat_mul_p4a_gpu_1000.c <==
void P4A_accel_malloc(void **address, size_t size); //PIPS generated 
void P4A_copy_to_accel_1d(size_t element_size, size_t d1_size, size_t d1_block_size, size_t d1_offset, const void *host_address, void *accel_address); //PIPS generated 
void P4A_copy_from_accel_1d(size_t element_size, size_t d1_size, size_t d1_block_size, size_t d1_offset, void *host_address, const void *accel_address); //PIPS generated 
void P4A_accel_free(void *address); //PIPS generated 
P4A_accel_kernel_wrapper p4a_wrapper_mat_mul(int i, int j, int *a, int *b, int *c) {
   i = P4A_vp_1; // Index has been replaced by P4A_vp_1
   j = P4A_vp_0; // Index has been replaced by P4A_vp_0
   p4a_kernel_mat_mul(i, j, a, b, c); }
P4A_accel_kernel p4a_kernel_mat_mul(int i, int j, int *a, int *b, int *c) {
   int k; // Declared by Pass Outlining
   if (i<=999&&j<=999) {
      c[i*1000+j] = 0;
      for(k = 0; k <= 999; k += 1)
         c[i*1000+j] += a[i*1000+k]*b[j*1000+k]; } }
void p4a_launcher_mat_mul(int *a, int *b, int *c) {
   int i, j;  // Declared by Pass Outlining
   P4A_call_accel_kernel_2d(p4a_wrapper_mat_mul, 1000, 1000, i, j, a, b, c); }
void mat_mul(int *a, int *b, int *c) {
      int (*p4a_var_c0)[1000000] = (int (*)[1000000]) 0, (*p4a_var_b0)[1000000] = (int (*)[1000000]) 0, (*p4a_var_a0)[1000000] = (int (*)[1000000]) 0;
      P4A_accel_malloc((void **) &p4a_var_a0, sizeof(int)*1000000); // Same for b0, c0
      P4A_copy_to_accel_1d(sizeof(int), 1000000, 1000000, 0, &a[0], *p4a_var_a0); // Same for b0, c0   
      p4a_launcher_mat_mul(*p4a_var_a0, *p4a_var_b0, *p4a_var_c0);
      P4A_copy_from_accel_1d(sizeof(int), 1000000, 1000000, 0, &c[0], *p4a_var_c0);
      P4A_accel_free(p4a_var_a0); // Same for b0, c0
   return; }


==> Survey_C_Files/mat_mul_rose.c <==
void mat_mul(...) {
  int i, j, k;
#pragma omp parallel for private (i,j,k) firstprivate (n)
  for (i = 0; i <= n - 1; i += 1) {
#pragma omp parallel for private (j,k)
    for (j = 0; j <= n - 1; j += 1) {
      c[i][j] = 0;
      for (k = 0; k <= n - 1; k += 1) {
        c[i][j] += a[i][k] * b[k][j]; }}}
  return ; }

==> Survey_C_Files/mg_omp.c <==
#pragma omp parallel default(shared) private(i1,i2,i3) {
    #pragma omp for
    for (i3 = d3; i3 <= mm3-1; i3++) {
    	...
    #pragma omp for nowait
    for (i3 = 1; i3 <= mm3-1; i3++) {
    	...


==> Survey_C_Files/offload_example.c <==
void initialize_x_and_y(double *x, double *y, int N){
        for (int i=0; i<N; ++i) {x[i] = i*0.1; y[i] = i*0.2; }}

int main(int R) {
	double *x, *y;
	double alpha = 2.0;
	int N = 1024*1024*256;
	int R = 8192;
	int k,i;

	x = (double *) malloc (N * sizeof(double));
	y = (double *) malloc (N * sizeof(double));

	initialize_x_and_y(x,y,N);

	for(k=0; k<R; k++)	
		for (i=0; i<N; i++) 
			y[i] = alpha * x[i]; }


==> Survey_C_Files/offload_example_cetus.c <==
#pragma omp declare target
#pragma omp declare simd
double sum(double a, double b){
    return a + b; }
#pragma omp end declare target

void main_function(int n, double *a, double *b, double *c) {
    int i;
    #pragma cetus private(i) 
    #pragma loop name main_function#0 
    #pragma cetus parallel 
    #pragma omp target teams distribute parallel for simd map(to:b[0:n]) map(to:c[0:n]) map(tofrom:a[0:n]) if((10000<(1L+(3L*n))) && (n*sizeof(double)<32000000000) && (n*sizeof(double)>500000000))
        for (i = 0; i < n;  ++i) {
            a[i] = sum(b[i], c[i]); } } 

==> Survey_C_Files/p4a_lu_error.c <==
#pragma omp parallel for
   for(m = 0; m <= 4; m += 1)
      errnm[m] = 0.0;

   for(k = 1; k <= nz-1-1; k += 1)
      for(j = jst; j <= jend-1; j += 1)
         for(i = ist; i <= iend-1; i += 1) {
            exact(i, j, k, u000ijk);
#pragma omp parallel for private(tmp)
            for(m = 0; m <= 4; m += 1) {
               tmp = u000ijk[m]-u[k][j][i][m];
               errnm[m] = errnm[m]+tmp*tmp; } }

==> Survey_C_Files/pointer_alias.c <==
void mat_mul_pointer_alias(...) {
  int i,j,k;
  for (i = 0; i < n; i++) {
    for (j = 0; j < n; j++) {
      for (k = 0; k < n; k++) {
        (*(c+i))[j] += (*(a+i))[k] * b[k][j]; }}}
  return;}

==> Survey_C_Files/pointer_alias_p4a.c <==
void mat_mul_pointer_alias(int n, int **a, int **b, int **c) {
  int i, j, k;
#pragma omp parallel for private(j, k)
  for(i = 0; i <= n-1; i += 1)
    for(j = 0; j <= n-1; j += 1) {
      for(k = 0; k <= n-1; k += 1)
        (*(c+i))[j] += (*(a+i))[k]*b[k][j]; } 
  return; }

==> Survey_C_Files/pointer_alias_rose.c <==
void mat_mul_pointer_alias(int n, int a[1000][1000], int b[1000][1000], int c[1000][1000]) {
  int i,j,k;
#pragma omp parallel for private (i,j,k) firstprivate (n)
  for (i = 0; i <= n - 1; i += 1) {   
#pragma omp parallel for private (j,k)
    for (j = 0; j <= n - 1; j += 1) {
      c[i][j] = 0;
#pragma omp parallel for private (k)
      for (k = 0; k <= n - 1; k += 1) {
        ( *(c + i))[j] += ( *(a + i))[k] * b[k][j]; }}} 
  return; }

==> Survey_C_Files/pointer_alias_rose_snippet.c <==
#pragma omp parallel for private (k)
for (k = 0; k <= n-1; k += 1) {
  ( *(c + i))[j] += ( *(a + i))[k] * b[k][j]; }

==> Survey_Sheets/arr_priv.c <==
void mat_mul_arr_priv(...) {
  int i,j,k;
  int* d = malloc(sizeof(int)*N);
  for (i = 0; i < N; i++) {
  for (j = 0; j < N; j++) {
    d[i] = i;
    c[d[i]][j] = 0;
    for (k = 0; k < N; k++) {
      c[i][j] += a[i][k] * b[k][j]; }}}
  return; }

==> compar_results/gemm.c <==
#include <omp.h>/*
Copyright (C) 1991-2012 Free Software Foundation, Inc.
   This file is part of the GNU C Library.

   The GNU C Library is free software; you can redistribute it andor
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http:www.gnu.org/licenses/>. 
*/
/*
This header is separate from features.h so that the compiler can
   include it implicitly at the start of every compilation.  It must
   not itself include <features.h> or any other header that includes
   <features.h> because the implicit include comes before any feature
   test macros that may be defined in a source file before it first
   explicitly includes a system header.  GCC knows the name of this
   header in order to preinclude it. 
*/
/* We do support the IEC 559 math functionality, real and complex.  */
/*
wchar_t uses ISOIEC 10646 (2nd ed., published 2011-03-15) /
   Unicode 6.0. 
*/
/* We do not support C11 <threads.h>.  */
struct ____compar____struct
{
	int counter;
	double total_runtime;
};

typedef struct ____compar____struct ____compar____struct;
double ____compar____timer;
____compar____struct ____compar____arr0[5] = {0};
/*

 * This version is stamped on May 10, 2016
 *
 * Contact:
 *   Louis-Noel Pouchet <pouchet.ohio-state.edu>
 *   Tomofumi Yuki <tomofumi.yuki.fr>
 *
 * Web address: http:polybench.sourceforge.net

*/
/* gemm.c: this file is part of PolyBenchC */
#include <stdio.h>
#include <unistd.h>
#include <string.h>
#include <math.h>
/* Include polybench common header. */
#include <polybench.h>
/* Include benchmark-specific header. */
#include "gemm.h"
/* Array initialization. */
static void init_array(int ni, int nj, int nk, double * alpha, double * beta, double C[(4000+0)][(4400+0)], double A[(4000+0)][(4800+0)], double B[(4800+0)][(4400+0)])
{
	int i, j;
	double ____compar____start_time_1;
	double ____compar____run_time_1;
	int ____compar____dummy_var1;
	double ____compar____start_time_2;
	double ____compar____run_time_2;
	int ____compar____dummy_var2;
	double ____compar____start_time_3;
	double ____compar____run_time_3;
	int ____compar____dummy_var3;
	( * alpha)=1.5;
	( * beta)=1.2;
	// START_LOOP_MARKER1
omp_set_num_threads(16);
omp_set_dynamic(0);
	____compar____start_time_1=omp_get_wtime();
	#pragma cetus private(i, j) 
	#pragma loop name init_array#0 
	#pragma cetus parallel 
	#pragma omp parallel for if((10000<((1L+(3L*ni))+((3L*ni)*nj)))) private(i, j)
	for (i=0; i<ni; i ++ )
	{
		#pragma cetus private(j) 
		#pragma loop name init_array#0#0 
		for (j=0; j<nj; j ++ )
		{
			C[i][j]=(((double)(((i*j)+1)%ni))/ni);
		}
	}
	____compar____run_time_1=(omp_get_wtime()-____compar____start_time_1);
	____compar____arr0[0].counter ++ ;
	____compar____arr0[0].total_runtime+=____compar____run_time_1;
	// END_LOOP_MARKER1
	// START_LOOP_MARKER2
omp_set_num_threads(16);
omp_set_dynamic(0);
	____compar____start_time_2=omp_get_wtime();
	#pragma cetus private(i, j) 
	#pragma loop name init_array#1 
	#pragma cetus parallel 
	#pragma omp parallel for if((10000<((1L+(3L*ni))+((3L*ni)*nk)))) private(i, j)
	for (i=0; i<ni; i ++ )
	{
		#pragma cetus private(j) 
		#pragma loop name init_array#1#0 
		for (j=0; j<nk; j ++ )
		{
			A[i][j]=(((double)((i*(j+1))%nk))/nk);
		}
	}
	____compar____run_time_2=(omp_get_wtime()-____compar____start_time_2);
	____compar____arr0[1].counter ++ ;
	____compar____arr0[1].total_runtime+=____compar____run_time_2;
	// END_LOOP_MARKER2
	// START_LOOP_MARKER3
omp_set_num_threads(16);
omp_set_dynamic(0);
	____compar____start_time_3=omp_get_wtime();
	#pragma cetus private(i, j) 
	#pragma loop name init_array#2 
	#pragma cetus parallel 
	#pragma omp parallel for if((10000<((1L+(3L*nk))+((3L*nj)*nk)))) private(i, j)
	for (i=0; i<nk; i ++ )
	{
		#pragma cetus private(j) 
		#pragma loop name init_array#2#0 
		for (j=0; j<nj; j ++ )
		{
			B[i][j]=(((double)((i*(j+2))%nj))/nj);
		}
	}
	____compar____run_time_3=(omp_get_wtime()-____compar____start_time_3);
	____compar____arr0[2].counter ++ ;
	____compar____arr0[2].total_runtime+=____compar____run_time_3;
	// END_LOOP_MARKER3
}

/*
DCE code. Must scan the entire live-out data.
   Can be used also to check the correctness of the output.
*/
static void print_array(int ni, int nj, double C[(4000+0)][(4400+0)])
{
	int i, j;
	double ____compar____start_time_4;
	double ____compar____run_time_4;
	int ____compar____dummy_var4;
	fprintf(stderr, "==BEGIN DUMP_ARRAYS==\n");
	fprintf(stderr, "begin dump: %s", "C");
	// START_LOOP_MARKER4
omp_set_num_threads(16);
omp_set_dynamic(0);
	____compar____start_time_4=omp_get_wtime();
	#pragma cetus private(i, j) 
	#pragma loop name print_array#0 
	for (i=0; i<ni; i ++ )
	{
		#pragma cetus private(j) 
		#pragma loop name print_array#0#0 
		for (j=0; j<nj; j ++ )
		{
			if ((((i*ni)+j)%20)==0)
			{
				fprintf(stderr, "\n");
			}
			fprintf(stderr, "%0.2lf ", C[i][j]);
		}
	}
	____compar____run_time_4=(omp_get_wtime()-____compar____start_time_4);
	____compar____arr0[3].counter ++ ;
	____compar____arr0[3].total_runtime+=____compar____run_time_4;
	// END_LOOP_MARKER4
	fprintf(stderr, "\nend   dump: %s\n", "C");
	fprintf(stderr, "==END   DUMP_ARRAYS==\n");
}

/*
Main computational kernel. The whole function will be timed,
   including the call and return.
*/
static void kernel_gemm(int ni, int nj, int nk, double alpha, double beta, double C[(4000+0)][(4400+0)], double A[(4000+0)][(4800+0)], double B[(4800+0)][(4400+0)])
{
	int i, j, k;
	/* BLAS PARAMS */
	/* TRANSA = 'N' */
	/* TRANSB = 'N' */
	/* => Form C := alphaA*B + beta*C, */
	/* A is NIxNK */
	/* B is NKxNJ */
	/* C is NIxNJ */
	#pragma scop 
	// START_LOOP_MARKER5
omp_set_num_threads(16);
omp_set_dynamic(0);
	double ____compar____start_time_5;
	double ____compar____run_time_5;
	int ____compar____dummy_var5;
	____compar____start_time_5=omp_get_wtime();
	#pragma cetus private(i, j, k) 
	#pragma loop name kernel_gemm#0 
	#pragma cetus parallel 
	#pragma omp parallel for if((10000<((((1L+(4L*ni))+((3L*ni)*nj))+((3L*ni)*nk))+(((3L*ni)*nj)*nk)))) private(i, j, k)
	for (i=0; i<ni; i ++ )
	{
		#pragma cetus private(j) 
		#pragma loop name kernel_gemm#0#0 
		for (j=0; j<nj; j ++ )
		{
			C[i][j]*=beta;
		}
		#pragma cetus private(j, k) 
		#pragma loop name kernel_gemm#0#1 
		/* #pragma cetus reduction(+: C[i][j])  */
		for (k=0; k<nk; k ++ )
		{
			#pragma cetus private(j) 
			#pragma loop name kernel_gemm#0#1#0 
			for (j=0; j<nj; j ++ )
			{
				C[i][j]+=((alpha*A[i][k])*B[k][j]);
			}
		}
	}
	____compar____run_time_5=(omp_get_wtime()-____compar____start_time_5);
	____compar____arr0[4].counter ++ ;
	____compar____arr0[4].total_runtime+=____compar____run_time_5;
	// END_LOOP_MARKER5
	#pragma endscop 
}

void ____compar____atExit() {
____compar____timer = omp_get_wtime() - ____compar____timer;
FILE * fp____compar____timer = fopen("/home/idanmos/projects/auto_parallel/compar_polybench_res/linear-algebra/blas/gemm/final_results/total_runtime.txt", "w");
fprintf(fp____compar____timer, "%.10lf\n", ____compar____timer);
fclose(fp____compar____timer);
FILE * fp____compar____arr0 = fopen("/home/idanmos/projects/auto_parallel/compar_polybench_res/linear-algebra/blas/gemm/final_results/gemm_run_time_result.txt", "w");
if (____compar____arr0[0].counter > 0) fprintf(fp____compar____arr0, "run time of loop %d: %.10lf\n", 1, ____compar____arr0[0].total_runtime);
if (____compar____arr0[1].counter > 0) fprintf(fp____compar____arr0, "run time of loop %d: %.10lf\n", 2, ____compar____arr0[1].total_runtime);
if (____compar____arr0[2].counter > 0) fprintf(fp____compar____arr0, "run time of loop %d: %.10lf\n", 3, ____compar____arr0[2].total_runtime);
if (____compar____arr0[3].counter > 0) fprintf(fp____compar____arr0, "run time of loop %d: %.10lf\n", 4, ____compar____arr0[3].total_runtime);
if (____compar____arr0[4].counter > 0) fprintf(fp____compar____arr0, "run time of loop %d: %.10lf\n", 5, ____compar____arr0[4].total_runtime);
fclose(fp____compar____arr0);
}
int main(int argc, char * * argv)
{
 atexit(____compar____atExit);
____compar____timer = omp_get_wtime();
	/* Retrieve problem size. */
	int ni = 4000;
	int nj = 4400;
	int nk = 4800;
	/* Variable declarationallocation. */
	double alpha;
	double beta;
	double (* C)[(4000+0)][(4400+0)];
	double (* A)[(4000+0)][(4800+0)];
	double (* B)[(4800+0)][(4400+0)];
	C=((double (* )[(4000+0)][(4400+0)])polybench_alloc_data((4000+0)*(4400+0), sizeof (double)));
	;
	A=((double (* )[(4000+0)][(4800+0)])polybench_alloc_data((4000+0)*(4800+0), sizeof (double)));
	;
	B=((double (* )[(4800+0)][(4400+0)])polybench_alloc_data((4800+0)*(4400+0), sizeof (double)));
	;
	/* Initialize array(s). */
	init_array(ni, nj, nk,  & alpha,  & beta,  * C,  * A,  * B);
	/* Start timer. */
	;
	/* Run kernel. */
	kernel_gemm(ni, nj, nk, alpha, beta,  * C,  * A,  * B);
	/* Stop and print timer. */
	;
	;
	/*
	Prevent dead-code elimination. All live-out data must be printed
	       by the function call in argument.
	*/
	if ((argc>42)&&( ! strcmp(argv[0], "")))
	{
		print_array(ni, nj,  * C);
	}
	/* Be clean. */
	free((void * )C);
	;
	free((void * )A);
	;
	free((void * )B);
	;
	return 0;
}

